Critical coupling and $\Delta\langle\phi^2\rangle$ in three-dimensional $\phi^4$ theory

We consider the $\phi^4$ theory with $\phi(x)\in\mathbb{R}$ in three Euclidean dimensions. For a variety of self-couplings $\hat{\lambda}$, the critical (bare) parameter $\hat{\mu}_{0\mathrm{c}}^2(\hat{\lambda})$ is determined where the lattice-regulated system changes from the symmetric phase to the broken phase. Next, we send the box volume to infinity and switch to a universal scheme; this yields $\hat{\mu}_\mathrm{c}^2(\hat{\lambda})$ for each simulated $\hat{\lambda}$. Finally, a continuum extrapolation gives $f_\mathrm{c}=\lim_{\hat{\lambda}\to0} \hat{\lambda}^2/\hat{\mu}_\mathrm{c}^2(\hat{\lambda})$, and we find $f_\mathrm{c} = 18.808(64)_{\mathrm{stat}}(45)_{\mathrm{sys}} = 18.808(78)_{\mathrm{tot}}$. In addition, $\Delta\langle\phi^2\rangle_\mathrm{c}/\lambda = -0.00303(12)_{\mathrm{stat}}(12)_{\mathrm{sys}} = -0.00303(17)_{\mathrm{tot}}$ is determined in the combined continuum and infinite-volume limit.

==> anc/lamb=0.07/Nx=112_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      112
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.0523
#   n_meas:             45001
#   tau_int:            15.654956618405231
#   n_independent:      1392.7923504520797
#   n_eff (at crossing):44051.917578804
# Ensemble 2:
#   musq:               -0.05225370808781107
#   n_meas:             540012
#   tau_int:            8.101564136257924
#   n_independent:      31390.33735292998
#   n_eff (at crossing):539966.6934993946
# Ensemble 3:
#   musq:               -0.052227272727272726
#   n_meas:             45001
#   tau_int:            15.32507906796767
#   n_independent:      1421.8254394408925
#   n_eff (at crossing):44781.55214313006
# Ensemble 4:
#   musq:               -0.0522
#   n_meas:             43471
#   tau_int:            7.814950592273959
#   n_independent:      2614.026356355752
#   n_eff (at crossing):42478.24986821817
# Ensemble 5:
#   musq:               -0.05216363636363636
#   n_meas:             43471
#   tau_int:            7.4980030668908855
#   n_independent:      2717.6158621366194
#   n_eff (at crossing):40586.81060585113
# Ensemble 6:
#   musq:               -0.05215454545454545
#   n_meas:             45001
#   tau_int:            14.909315382690389
#   n_independent:      1460.188168078855
#   n_eff (at crossing):41301.52072644952
# Ensemble 7:
#   musq:               -0.05212727272727273
#   n_meas:             43545
#   tau_int:            7.2597802018129345
#   n_independent:      2805.8140093856323
#   n_eff (at crossing):37803.58579194072
# Ensemble 8:
#   musq:               -0.05209090909090909
#   n_meas:             43545
#   tau_int:            6.9085809320138685
#   n_independent:      2938.8219147228237
#   n_eff (at crossing):34791.435180330904
# Ensemble 9:
#   musq:               -0.05208181818181818
#   n_meas:             45001
#   tau_int:            12.662662251340231
#   n_independent:      1709.4186244662612
#   n_eff (at crossing):34541.015647408545
# Ensemble 10:
#   musq:               -0.05205454545454546
#   n_meas:             43545
#   tau_int:            6.590837269449016
#   n_independent:      3070.511869424385
#   n_eff (at crossing):31166.788980939626
# Ensemble 11:
#   musq:               -0.05201818181818182
#   n_meas:             43619
#   tau_int:            6.694921126343746
#   n_independent:      3031.2354530400485
#   n_eff (at crossing):26414.21113356489
# Ensemble 12:
#   musq:               -0.05200909090909091
#   n_meas:             45001
#   tau_int:            11.044124959644725
#   n_independent:      1949.0866634462056
#   n_eff (at crossing):26473.516673238784
# Ensemble 13:
#   musq:               -0.051981818181818185
#   n_meas:             43619
#   tau_int:            6.467091754489954
#   n_independent:      3130.3592328814716
#   n_eff (at crossing):22407.64551835985
# Ensemble 14:
#   musq:               -0.051945454545454545
#   n_meas:             43619
#   tau_int:            6.799959827550524
#   n_independent:      2987.6191808192593
#   n_eff (at crossing):18965.77882916616
# Ensemble 15:
#   musq:               -0.051936363636363635
#   n_meas:             45001
#   tau_int:            11.686849095796273
#   n_independent:      1846.2934777588503
#   n_eff (at crossing):17900.873079000983
# Ensemble 16:
#   musq:               -0.05190909090909091
#   n_meas:             43693
#   tau_int:            6.041196814848514
#   n_independent:      3339.832238407573
#   n_eff (at crossing):14950.099146038425
# Ensemble 17:
#   musq:               -0.05187272727272727
#   n_meas:             43693
#   tau_int:            5.722435866500724
#   n_independent:      3510.9240928642453
#   n_eff (at crossing):5854.252346932663
# Ensemble 18:
#   musq:               -0.05186363636363636
#   n_meas:             45001
#   tau_int:            11.054106564151105
#   n_independent:      1947.4028454793934
#   n_eff (at crossing):12494.26406232838
# Ensemble 19:
#   musq:               -0.05183636363636364
#   n_meas:             43693
#   tau_int:            5.718128954288073
#   n_independent:      3513.355892198806
#   n_eff (at crossing):9147.059000266223
# Ensemble 20:
#   musq:               -0.0518
#   n_meas:             43693
#   tau_int:            5.174901225864795
#   n_independent:      3849.6705282603093
#   n_eff (at crossing):9212.624972008574
# Ensemble 21:
#   musq:               -0.05179090909090909
#   n_meas:             45001
#   tau_int:            10.213853164228384
#   n_independent:      2100.1314517847877
#   n_eff (at crossing):8044.430218010035
# Ensemble 22:
#   musq:               -0.051718181818181816
#   n_meas:             45001
#   tau_int:            8.750302895983289
#   n_independent:      2432.4068360799597
#   n_eff (at crossing):4610.696686484394
# Ensemble 23:
#   musq:               -0.05164545454545454
#   n_meas:             45001
#   tau_int:            8.103780128770397
#   n_independent:      2615.187703920979
#   n_eff (at crossing):4424.356802920454
#
# === Crossing result ===
# musqcrit_central:   -0.05225163707447634
# musqcrit_err:       1.905556010931745e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2562988896923155
# phisq_err:          1.4159484394754714e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0522516336298735      0.4654800000000000      0.2562990560802136
   -0.0522516648736684      0.4654800000000000      0.2563006447823897
   -0.0522517072511157      0.4654800000000000      0.2562977217224522
   -0.0522516326425560      0.4654800000000000      0.2562981753904972
   -0.0522513354437703      0.4654800000000000      0.2562978091692483
   -0.0522514404947685      0.4654800000000000      0.2563007028168526
   -0.0522517628826418      0.4654800000000000      0.2563012985079242
   -0.0522514611737109      0.4654800000000000      0.2562981299185460
   -0.0522514723943470      0.4654800000000000      0.2562984368129339
   -0.0522514786847956      0.4654800000000000      0.2562981240022596
   -0.0522516097557717      0.4654800000000000      0.2563009866363040
   -0.0522519346596231      0.4654800000000000      0.2563001253662602
   -0.0522517310931489      0.4654800000000000      0.2562989916379993
   -0.0522513548689570      0.4654800000000000      0.2562988873620157
   -0.0522517917363782      0.4654800000000000      0.2563002670515949
   -0.0522515992846655      0.4654800000000000      0.2562991900255994
   -0.0522517344532009      0.4654800000000000      0.2562976937697832
   -0.0522513900859969      0.4654800000000000      0.2562994954807530
   -0.0522516590514510      0.4654800000000000      0.2563002082254220
   -0.0522519345207824      0.4654800000000000      0.2563014817947096
   -0.0522517968068441      0.4654800000000000      0.2563004401858807
   -0.0522515790460890      0.4654800000000000      0.2562995959156744
   -0.0522516188142430      0.4654800000000000      0.2562996429169215
   -0.0522516785608839      0.4654800000000000      0.2562989686658806
   -0.0522517979195177      0.4654800000000000      0.2562990911934597
   -0.0522517857039061      0.4654800000000000      0.2563002008208899
   -0.0522517941434311      0.4654800000000000      0.2562982696105601
   -0.0522515184395797      0.4654800000000000      0.2562995244353494
   -0.0522518003426976      0.4654800000000000      0.2562984134041175
   -0.0522516339166966      0.4654800000000000      0.2563003357872293
   -0.0522514706065501      0.4654800000000000      0.2562977879738515
   -0.0522517051363602      0.4654800000000000      0.2562995330469997
   -0.0522517128290637      0.4654800000000000      0.2562978340216668
   -0.0522515240385009      0.4654800000000000      0.2562977173782724
   -0.0522517045458016      0.4654800000000000      0.2563010163461169
   -0.0522518459518707      0.4654800000000000      0.2562963412212069
   -0.0522514119244574      0.4654800000000000      0.2562989949169734
   -0.0522516952735381      0.4654800000000000      0.2562988051217220
   -0.0522516514799597      0.4654800000000000      0.2563004556044807
   -0.0522521662221349      0.4654800000000000      0.2562998364995123
   -0.0522518304197605      0.4654800000000000      0.2562990937348996
   -0.0522518596588120      0.4654800000000000      0.2563010207235256
   -0.0522516498721118      0.4654800000000000      0.2563004517852470
   -0.0522514335077084      0.4654800000000000      0.2562978498073768
   -0.0522518196433393      0.4654800000000000      0.2562987307857209
   -0.0522515151808808      0.4654800000000000      0.2563001396790737
   -0.0522516610137044      0.4654800000000000      0.2563000888576187
   -0.0522516987945868      0.4654800000000000      0.2562986682115402
   -0.0522516319847968      0.4654800000000000      0.2562975410866403
   -0.0522516738131171      0.4654800000000000      0.2562984803893603
   -0.0522512327345085      0.4654800000000000      0.2562980542433832
   -0.0522515741408438      0.4654800000000000      0.2563004383659040
   -0.0522515192908280      0.4654800000000000      0.2562989786951717
   -0.0522516304003238      0.4654800000000000      0.2562957271730588
   -0.0522514681015031      0.4654800000000000      0.2562981060033555
   -0.0522513799750202      0.4654800000000000      0.2562982253089087
   -0.0522517237283336      0.4654800000000000      0.2562991606458852
   -0.0522519518910330      0.4654800000000000      0.2562984776580504
   -0.0522517780972706      0.4654800000000000      0.2563002404344275
   -0.0522515777828043      0.4654800000000000      0.2562996473147172
   -0.0522518160100869      0.4654800000000000      0.2562985652539690
   -0.0522516968641501      0.4654800000000000      0.2562997410711535
   -0.0522515418178496      0.4654800000000000      0.2562975172567787
   -0.0522516346255510      0.4654800000000000      0.2562977371834491
   -0.0522518753108665      0.4654800000000000      0.2562991385258739
   -0.0522514158011808      0.4654800000000000      0.2562994077091013
   -0.0522516184852821      0.4654800000000000      0.2562987343205605
   -0.0522516952406050      0.4654800000000000      0.2562987903342929
   -0.0522512490289966      0.4654800000000000      0.2563002792125739
   -0.0522518143234002      0.4654800000000000      0.2562995257771943
   -0.0522515966600541      0.4654800000000000      0.2562995532102004
   -0.0522519419621960      0.4654800000000000      0.2562994626755716
   -0.0522519020815966      0.4654800000000000      0.2562981701261581
   -0.0522516492925956      0.4654800000000000      0.2563003971862078
   -0.0522514513815552      0.4654800000000000      0.2562985941738519
   -0.0522515636770670      0.4654800000000000      0.2562940787641722
   -0.0522513934072913      0.4654800000000000      0.2562989782929254
   -0.0522516164154021      0.4654800000000000      0.2562985268387649
   -0.0522516291618981      0.4654800000000000      0.2562978307744119
   -0.0522516429201872      0.4654800000000000      0.2562996458637445
   -0.0522517301812696      0.4654800000000000      0.2562973719643067
   -0.0522517060803648      0.4654800000000000      0.2563005722993833
   -0.0522516312894881      0.4654800000000000      0.2562977163297253
   -0.0522517214426069      0.4654800000000000      0.2563003931686407
   -0.0522515316537874      0.4654800000000000      0.2562996938515907
   -0.0522517116663408      0.4654800000000000      0.2562993846735630
   -0.0522516834443930      0.4654800000000000      0.2562984184243814
   -0.0522513988904102      0.4654800000000000      0.2562973475973911
   -0.0522513190352035      0.4654800000000000      0.2562989347064843
   -0.0522517878497538      0.4654800000000000      0.2562998610344785
   -0.0522517223769766      0.4654800000000000      0.2562989240516605
   -0.0522516430872115      0.4654800000000000      0.2562987939614969
   -0.0522516638936396      0.4654800000000000      0.2563004566457378
   -0.0522517351290736      0.4654800000000000      0.2563000927877095
   -0.0522517141936564      0.4654800000000000      0.2563004620744628
   -0.0522516783508391      0.4654800000000000      0.2562986893752147
   -0.0522516349038719      0.4654800000000000      0.2562968644223015
   -0.0522517335054613      0.4654800000000000      0.2562960206943026
   -0.0522514078115667      0.4654800000000000      0.2562976624924410
   -0.0522515167279804      0.4654800000000000      0.2562984110177655
   -0.0522513610388870      0.4654800000000000      0.2563004915904220
   -0.0522515661379525      0.4654800000000000      0.2563000460484140
   -0.0522515723543415      0.4654800000000000      0.2562985813647959
   -0.0522518513867758      0.4654800000000000      0.2562991703456575
   -0.0522514298795227      0.4654800000000000      0.2562981846993451
   -0.0522514083837894      0.4654800000000000      0.2562987226894412
   -0.0522518656036743      0.4654800000000000      0.2562986471695352
   -0.0522515791108384      0.4654800000000000      0.2562987084414972
   -0.0522516485751679      0.4654800000000000      0.2562983737427966
   -0.0522514005583674      0.4654800000000000      0.2563009434092883
   -0.0522517391159845      0.4654800000000000      0.2562983817152935
   -0.0522513900404500      0.4654800000000000      0.2562976985334072
   -0.0522514400907742      0.4654800000000000      0.2562977367712423
   -0.0522516148334545      0.4654800000000000      0.2563002754652350
   -0.0522517994049795      0.4654800000000000      0.2562997808036603
   -0.0522516206441996      0.4654800000000000      0.2562993391649719
   -0.0522518106773752      0.4654800000000000      0.2562996968930873
   -0.0522517848713866      0.4654800000000000      0.2563001251458495
   -0.0522515756439366      0.4654800000000000      0.2562972032351590
   -0.0522513431027234      0.4654800000000000      0.2562996927388217
   -0.0522518535990999      0.4654800000000000      0.2562979377640625
   -0.0522517689770955      0.4654800000000000      0.2563006259679865
   -0.0522514922210672      0.4654800000000000      0.2562976564360369
   -0.0522519254382805      0.4654800000000000      0.2563022440168553
   -0.0522519814789420      0.4654800000000000      0.2563010743954944
   -0.0522515506705196      0.4654800000000000      0.2562988193789958
   -0.0522514841877858      0.4654800000000000      0.2562975658034444
   -0.0522514408092559      0.4654800000000000      0.2562985809585838


==> anc/lamb=0.07/Nx=136_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      136
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.052227272727272726
#   n_meas:             20001
#   tau_int:            18.036856231921597
#   n_independent:      539.4927745503322
#   n_eff (at crossing):19850.40565736081
# Ensemble 2:
#   musq:               -0.05219801912830818
#   n_meas:             300012
#   tau_int:            9.385688120057784
#   n_independent:      15174.05750396293
#   n_eff (at crossing):299723.7883990741
# Ensemble 3:
#   musq:               -0.05215454545454545
#   n_meas:             20001
#   tau_int:            14.962532351764802
#   n_independent:      646.7569329844346
#   n_eff (at crossing):19203.13059580441
# Ensemble 4:
#   musq:               -0.05208181818181818
#   n_meas:             20001
#   tau_int:            14.765862733122981
#   n_independent:      655.0890817524186
#   n_eff (at crossing):15480.971258024781
# Ensemble 5:
#   musq:               -0.05200909090909091
#   n_meas:             20001
#   tau_int:            14.05114098596512
#   n_independent:      687.2656934357032
#   n_eff (at crossing):11238.777121701669
# Ensemble 6:
#   musq:               -0.051936363636363635
#   n_meas:             20001
#   tau_int:            11.77349148982759
#   n_independent:      814.8048180331186
#   n_eff (at crossing):6043.482356813995
# Ensemble 7:
#   musq:               -0.05186363636363636
#   n_meas:             20001
#   tau_int:            11.093784777215598
#   n_independent:      862.5742319844713
#   n_eff (at crossing):3594.8567114738576
# Ensemble 8:
#   musq:               -0.05179090909090909
#   n_meas:             20001
#   tau_int:            12.9864222728817
#   n_independent:      741.523570718148
#   n_eff (at crossing):890.318824077215
# Ensemble 9:
#   musq:               -0.051718181818181816
#   n_meas:             20001
#   tau_int:            9.24672248815284
#   n_independent:      1026.0372152952573
#   n_eff (at crossing):1611.1216811680927
# Ensemble 10:
#   musq:               -0.05164545454545454
#   n_meas:             20001
#   tau_int:            8.394106818925973
#   n_independent:      1124.3962101646573
#   n_eff (at crossing):713.8863025290224
#
# === Crossing result ===
# musqcrit_central:   -0.052205720169234006
# musqcrit_err:       2.382357534587938e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25529706500116767
# phisq_err:          1.966355480539049e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0522058672189893      0.4654800000000000      0.2552946892668363
   -0.0522053671587446      0.4654800000000000      0.2552939447729433
   -0.0522054550469983      0.4654800000000000      0.2552947178611110
   -0.0522058784186161      0.4654800000000000      0.2552978314857015
   -0.0522055471115512      0.4654800000000000      0.2552949881771001
   -0.0522057674284770      0.4654800000000000      0.2552927635711186
   -0.0522056291771374      0.4654800000000000      0.2552959574727005
   -0.0522058614233236      0.4654800000000000      0.2552966202325985
   -0.0522055105579642      0.4654800000000000      0.2552939697613537
   -0.0522054088785582      0.4654800000000000      0.2552909113787879
   -0.0522060494350766      0.4654800000000000      0.2552932388596376
   -0.0522057662310591      0.4654800000000000      0.2552954410177619
   -0.0522058661262367      0.4654800000000000      0.2552929066667088
   -0.0522056977651979      0.4654800000000000      0.2552939475496740
   -0.0522054607975364      0.4654800000000000      0.2552935418840289
   -0.0522058666758674      0.4654800000000000      0.2552949706560818
   -0.0522057189803283      0.4654800000000000      0.2552933455539717
   -0.0522058108659336      0.4654800000000000      0.2552952696659719
   -0.0522058199499819      0.4654800000000000      0.2552984058866073
   -0.0522060412510977      0.4654800000000000      0.2552946729183589
   -0.0522056034584421      0.4654800000000000      0.2552947268792805
   -0.0522057528596292      0.4654800000000000      0.2552967110857138
   -0.0522055730997248      0.4654800000000000      0.2552925539488583
   -0.0522057090202497      0.4654800000000000      0.2552954323150113
   -0.0522062084768956      0.4654800000000000      0.2552967162499579
   -0.0522057632772721      0.4654800000000000      0.2552931841680195
   -0.0522057207791280      0.4654800000000000      0.2552953400150804
   -0.0522059036176252      0.4654800000000000      0.2552952937604703
   -0.0522056223558217      0.4654800000000000      0.2552935994016839
   -0.0522059283534076      0.4654800000000000      0.2552944930889680
   -0.0522057593482492      0.4654800000000000      0.2552949587223881
   -0.0522057072123261      0.4654800000000000      0.2552957557669088
   -0.0522054788735579      0.4654800000000000      0.2552947345363036
   -0.0522055117457801      0.4654800000000000      0.2552955965362085
   -0.0522059140729227      0.4654800000000000      0.2552935911140586
   -0.0522059246509463      0.4654800000000000      0.2552942346342270
   -0.0522058570995587      0.4654800000000000      0.2552904718614003
   -0.0522054370793230      0.4654800000000000      0.2552964117313654
   -0.0522061379536640      0.4654800000000000      0.2552963070604592
   -0.0522058204423633      0.4654800000000000      0.2552948121643693
   -0.0522056575442175      0.4654800000000000      0.2552963869566728
   -0.0522056941937047      0.4654800000000000      0.2552949927473098
   -0.0522059849495618      0.4654800000000000      0.2552983257619998
   -0.0522055295798654      0.4654800000000000      0.2552928803556455
   -0.0522059483663467      0.4654800000000000      0.2552941833526813
   -0.0522054673755756      0.4654800000000000      0.2552947872240941
   -0.0522057182610553      0.4654800000000000      0.2552942007502221
   -0.0522057672310140      0.4654800000000000      0.2552931451727193
   -0.0522054376002972      0.4654800000000000      0.2552964469041382
   -0.0522054623554418      0.4654800000000000      0.2552936910250202
   -0.0522058303878587      0.4654800000000000      0.2552958862805697
   -0.0522053999582833      0.4654800000000000      0.2552948858398006
   -0.0522058725126218      0.4654800000000000      0.2552955611320527
   -0.0522057823466086      0.4654800000000000      0.2552934221295922
   -0.0522055266779891      0.4654800000000000      0.2552972440087488
   -0.0522058363426948      0.4654800000000000      0.2552927191085749
   -0.0522056784961489      0.4654800000000000      0.2552942207232767
   -0.0522057070643171      0.4654800000000000      0.2552957379679443
   -0.0522056695140154      0.4654800000000000      0.2552971745295886
   -0.0522062303996717      0.4654800000000000      0.2552967086422900
   -0.0522059622935250      0.4654800000000000      0.2552963369794197
   -0.0522053588635535      0.4654800000000000      0.2552924782818006
   -0.0522058399337206      0.4654800000000000      0.2552983796170831
   -0.0522055877847954      0.4654800000000000      0.2552948343160028
   -0.0522058403786346      0.4654800000000000      0.2552952712363512
   -0.0522056745755175      0.4654800000000000      0.2552937492357554
   -0.0522057272076135      0.4654800000000000      0.2552964008336358
   -0.0522057619710806      0.4654800000000000      0.2552959306214050
   -0.0522058999167802      0.4654800000000000      0.2552952950002117
   -0.0522055672441114      0.4654800000000000      0.2552917546522948
   -0.0522055350915438      0.4654800000000000      0.2552978380149399
   -0.0522054506583048      0.4654800000000000      0.2552931721897703
   -0.0522053828692857      0.4654800000000000      0.2552948428700972
   -0.0522056442054764      0.4654800000000000      0.2552941643299908
   -0.0522061314888237      0.4654800000000000      0.2552964258286396
   -0.0522057538716352      0.4654800000000000      0.2552947453218529
   -0.0522059647190983      0.4654800000000000      0.2552967425114218
   -0.0522057594694372      0.4654800000000000      0.2552922357418226
   -0.0522055538337131      0.4654800000000000      0.2552921793751825
   -0.0522055529256973      0.4654800000000000      0.2552927233430053
   -0.0522054079416183      0.4654800000000000      0.2552926290828280
   -0.0522057486503833      0.4654800000000000      0.2552940839274162
   -0.0522058129568350      0.4654800000000000      0.2552968700055041
   -0.0522053780395404      0.4654800000000000      0.2552930996180932
   -0.0522057995357584      0.4654800000000000      0.2552959202211393
   -0.0522059074431176      0.4654800000000000      0.2552923362290004
   -0.0522058395268553      0.4654800000000000      0.2552933669534882
   -0.0522055328199421      0.4654800000000000      0.2552960136904504
   -0.0522059076052182      0.4654800000000000      0.2552927980264313
   -0.0522060212785938      0.4654800000000000      0.2552945172704635
   -0.0522054835950891      0.4654800000000000      0.2552955780746685
   -0.0522057339107901      0.4654800000000000      0.2552906897818655
   -0.0522058812080482      0.4654800000000000      0.2552966206700614
   -0.0522060189807032      0.4654800000000000      0.2552939316048402
   -0.0522056606133809      0.4654800000000000      0.2552937599359243
   -0.0522059265217515      0.4654800000000000      0.2552965230644211
   -0.0522057028831826      0.4654800000000000      0.2552954834693727
   -0.0522059019416350      0.4654800000000000      0.2552966720460205
   -0.0522060066729485      0.4654800000000000      0.2552951221101810
   -0.0522056034940217      0.4654800000000000      0.2552964987439804
   -0.0522057390207667      0.4654800000000000      0.2552951615993072
   -0.0522056116457246      0.4654800000000000      0.2552923082909502
   -0.0522055447626140      0.4654800000000000      0.2552953002516789
   -0.0522054444591052      0.4654800000000000      0.2552932829457120
   -0.0522058353919515      0.4654800000000000      0.2552954915718867
   -0.0522055496532225      0.4654800000000000      0.2552924808808408
   -0.0522057196394975      0.4654800000000000      0.2552916729904799
   -0.0522053944319568      0.4654800000000000      0.2552975315870037
   -0.0522057946569946      0.4654800000000000      0.2552927935512065
   -0.0522054444601181      0.4654800000000000      0.2552954181279852
   -0.0522056297551840      0.4654800000000000      0.2552972988194692
   -0.0522058534194872      0.4654800000000000      0.2552971918703482
   -0.0522064216747873      0.4654800000000000      0.2552963609382141
   -0.0522059278969118      0.4654800000000000      0.2552959555498199
   -0.0522058225887492      0.4654800000000000      0.2552918734843119
   -0.0522054776608962      0.4654800000000000      0.2552957091622561
   -0.0522055650268402      0.4654800000000000      0.2552946609868132
   -0.0522057231478685      0.4654800000000000      0.2552971629163808
   -0.0522057612527820      0.4654800000000000      0.2552974784445502
   -0.0522060140164671      0.4654800000000000      0.2552943417921922
   -0.0522059549176103      0.4654800000000000      0.2552961972934862
   -0.0522059133565776      0.4654800000000000      0.2552928610172089
   -0.0522057463968214      0.4654800000000000      0.2552932261792944
   -0.0522053051109584      0.4654800000000000      0.2552913953168835
   -0.0522053935373782      0.4654800000000000      0.2552939642276449
   -0.0522056210428639      0.4654800000000000      0.2552927268635963
   -0.0522054896899215      0.4654800000000000      0.2552937793325639
   -0.0522053326932815      0.4654800000000000      0.2552925834552244


==> anc/lamb=0.07/Nx=156_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      156
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.052178916981008044
#   n_meas:             240012
#   tau_int:            10.768910336470782
#   n_independent:      10649.299392472023
#   n_eff (at crossing):239974.04629082477
#
# === Crossing result ===
# musqcrit_central:   -0.05218146051663113
# musqcrit_err:       2.5177481521900228e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25477438599609187
# phisq_err:          1.982024111167057e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0521817855949124      0.4654800000000000      0.2547775693016730
   -0.0521816733077051      0.4654800000000000      0.2547752764194509
   -0.0521813910213329      0.4654800000000000      0.2547735903884454
   -0.0521815249112219      0.4654800000000000      0.2547757736071820
   -0.0521820415870752      0.4654800000000000      0.2547773598725736
   -0.0521814580545966      0.4654800000000000      0.2547725800130037
   -0.0521816127276637      0.4654800000000000      0.2547774338330442
   -0.0521816191737069      0.4654800000000000      0.2547755405576398
   -0.0521811436910499      0.4654800000000000      0.2547716296646205
   -0.0521818098534477      0.4654800000000000      0.2547792971993952
   -0.0521814005793494      0.4654800000000000      0.2547744601069109
   -0.0521808731766782      0.4654800000000000      0.2547713020970431
   -0.0521815738755869      0.4654800000000000      0.2547739657145149
   -0.0521815807860951      0.4654800000000000      0.2547747811656595
   -0.0521814186148799      0.4654800000000000      0.2547729625016896
   -0.0521812904753038      0.4654800000000000      0.2547711672638492
   -0.0521816380773972      0.4654800000000000      0.2547754838551946
   -0.0521812572090170      0.4654800000000000      0.2547711151359738
   -0.0521814439053016      0.4654800000000000      0.2547731607145620
   -0.0521813784087354      0.4654800000000000      0.2547743218921702
   -0.0521815317001473      0.4654800000000000      0.2547757734036050
   -0.0521814155334206      0.4654800000000000      0.2547751878573315
   -0.0521812518524801      0.4654800000000000      0.2547758406914538
   -0.0521814179231284      0.4654800000000000      0.2547735583879909
   -0.0521816162898984      0.4654800000000000      0.2547742546677602
   -0.0521815006984837      0.4654800000000000      0.2547746571185010
   -0.0521816068822548      0.4654800000000000      0.2547735792603852
   -0.0521812560950006      0.4654800000000000      0.2547736120850305
   -0.0521813882087615      0.4654800000000000      0.2547738024645225
   -0.0521813593210755      0.4654800000000000      0.2547759877912887
   -0.0521813337595819      0.4654800000000000      0.2547762861327555
   -0.0521813296235595      0.4654800000000000      0.2547723617315556
   -0.0521813557377938      0.4654800000000000      0.2547742027096339
   -0.0521815003585038      0.4654800000000000      0.2547729896870733
   -0.0521816379350789      0.4654800000000000      0.2547755515020200
   -0.0521816014187618      0.4654800000000000      0.2547753598349391
   -0.0521816456619207      0.4654800000000000      0.2547756033480682
   -0.0521808576752139      0.4654800000000000      0.2547704553095589
   -0.0521814084179704      0.4654800000000000      0.2547746325174824
   -0.0521816791630238      0.4654800000000000      0.2547761102647360
   -0.0521812605159763      0.4654800000000000      0.2547718240433844
   -0.0521816007578554      0.4654800000000000      0.2547741228685232
   -0.0521814563262411      0.4654800000000000      0.2547744076963565
   -0.0521814148094384      0.4654800000000000      0.2547714071542830
   -0.0521814323798547      0.4654800000000000      0.2547766010605938
   -0.0521816594610846      0.4654800000000000      0.2547750276250946
   -0.0521816690239565      0.4654800000000000      0.2547772664783658
   -0.0521811872800963      0.4654800000000000      0.2547744268469013
   -0.0521816050665239      0.4654800000000000      0.2547729109974669
   -0.0521817272896224      0.4654800000000000      0.2547767384858196
   -0.0521816008216972      0.4654800000000000      0.2547753181129655
   -0.0521811410977251      0.4654800000000000      0.2547715962980694
   -0.0521813618036244      0.4654800000000000      0.2547755982027075
   -0.0521816599159591      0.4654800000000000      0.2547754577050346
   -0.0521810026520740      0.4654800000000000      0.2547716237220276
   -0.0521813613329159      0.4654800000000000      0.2547739002987312
   -0.0521816262774841      0.4654800000000000      0.2547748208458308
   -0.0521817832416745      0.4654800000000000      0.2547772287206788
   -0.0521815379928714      0.4654800000000000      0.2547758118221526
   -0.0521815883455237      0.4654800000000000      0.2547735657120463
   -0.0521817078609515      0.4654800000000000      0.2547768659455639
   -0.0521816061238181      0.4654800000000000      0.2547727549441462
   -0.0521815344494978      0.4654800000000000      0.2547757652989966
   -0.0521811733952454      0.4654800000000000      0.2547739729129505
   -0.0521810568499603      0.4654800000000000      0.2547757873055905
   -0.0521815353818252      0.4654800000000000      0.2547756186319985
   -0.0521815801713669      0.4654800000000000      0.2547771259632217
   -0.0521811484621585      0.4654800000000000      0.2547733053817601
   -0.0521813353257137      0.4654800000000000      0.2547748132527698
   -0.0521816452850686      0.4654800000000000      0.2547773563516837
   -0.0521812108869220      0.4654800000000000      0.2547739297031570
   -0.0521817001693160      0.4654800000000000      0.2547778413997583
   -0.0521814393721938      0.4654800000000000      0.2547751326907487
   -0.0521818082185958      0.4654800000000000      0.2547772421658710
   -0.0521815375745967      0.4654800000000000      0.2547745747017074
   -0.0521816223912596      0.4654800000000000      0.2547749711402681
   -0.0521812570307920      0.4654800000000000      0.2547737909387304
   -0.0521818557012788      0.4654800000000000      0.2547777564683845
   -0.0521813223046181      0.4654800000000000      0.2547756256494704
   -0.0521810499973762      0.4654800000000000      0.2547709759749475
   -0.0521814382538846      0.4654800000000000      0.2547742468947988
   -0.0521813686996662      0.4654800000000000      0.2547733069301882
   -0.0521811311323043      0.4654800000000000      0.2547726537077677
   -0.0521815227561126      0.4654800000000000      0.2547750215575892
   -0.0521816335327793      0.4654800000000000      0.2547742029547596
   -0.0521812214447747      0.4654800000000000      0.2547741548584122
   -0.0521814636432453      0.4654800000000000      0.2547752735903082
   -0.0521813526175175      0.4654800000000000      0.2547709366899678
   -0.0521818709660046      0.4654800000000000      0.2547757351088325
   -0.0521812560603276      0.4654800000000000      0.2547729401849189
   -0.0521815926030759      0.4654800000000000      0.2547752321441996
   -0.0521808248621827      0.4654800000000000      0.2547716956528385
   -0.0521813597509484      0.4654800000000000      0.2547749048809704
   -0.0521816788796166      0.4654800000000000      0.2547776221100718
   -0.0521814762644868      0.4654800000000000      0.2547743228602740
   -0.0521814156255295      0.4654800000000000      0.2547723641354744
   -0.0521812436648321      0.4654800000000000      0.2547737966149041
   -0.0521816376636393      0.4654800000000000      0.2547763825935593
   -0.0521813001672929      0.4654800000000000      0.2547730777050396
   -0.0521816706620194      0.4654800000000000      0.2547743553667694
   -0.0521813574383773      0.4654800000000000      0.2547738227493999
   -0.0521812232579261      0.4654800000000000      0.2547746229988262
   -0.0521814984225674      0.4654800000000000      0.2547757416421799
   -0.0521812593697016      0.4654800000000000      0.2547743507931984
   -0.0521818338496233      0.4654800000000000      0.2547768119595769
   -0.0521814909874711      0.4654800000000000      0.2547756889158780
   -0.0521818598325398      0.4654800000000000      0.2547773239205260
   -0.0521810939132354      0.4654800000000000      0.2547713106922559
   -0.0521817311012560      0.4654800000000000      0.2547762270458335
   -0.0521816791944520      0.4654800000000000      0.2547742002430932
   -0.0521815008891150      0.4654800000000000      0.2547738290424796
   -0.0521813637555826      0.4654800000000000      0.2547746222977494
   -0.0521810526208016      0.4654800000000000      0.2547729694646637
   -0.0521817435015461      0.4654800000000000      0.2547746468080321
   -0.0521815204010785      0.4654800000000000      0.2547750374678976
   -0.0521816133294906      0.4654800000000000      0.2547730646480959
   -0.0521810584263090      0.4654800000000000      0.2547722180649317
   -0.0521812490951999      0.4654800000000000      0.2547731042387734
   -0.0521816191889367      0.4654800000000000      0.2547741040533446
   -0.0521812956769686      0.4654800000000000      0.2547731164665749
   -0.0521812601525056      0.4654800000000000      0.2547737005161479
   -0.0521816575614453      0.4654800000000000      0.2547756316543489
   -0.0521814773367095      0.4654800000000000      0.2547737032410813
   -0.0521813585059841      0.4654800000000000      0.2547720976321858
   -0.0521815047063502      0.4654800000000000      0.2547754377744336
   -0.0521815846841265      0.4654800000000000      0.2547724249963704
   -0.0521815370709029      0.4654800000000000      0.2547749708920556
   -0.0521816499764726      0.4654800000000000      0.2547745939625934


==> anc/lamb=0.07/Nx=176_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      176
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.052156551905368026
#   n_meas:             120012
#   tau_int:            12.974748774440364
#   n_independent:      4453.218461024123
#   n_eff (at crossing):120009.09505465944
#
# === Crossing result ===
# musqcrit_central:   -0.05215830064350065
# musqcrit_err:       2.180964346039297e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2543549356202227
# phisq_err:          2.5713018524314833e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0521582428132455      0.4654800000000000      0.2543572618792820
   -0.0521583743849883      0.4654800000000000      0.2543550189850246
   -0.0521583458906948      0.4654800000000000      0.2543567290757868
   -0.0521586029902147      0.4654800000000000      0.2543543150389479
   -0.0521582213916942      0.4654800000000000      0.2543533054007607
   -0.0521581150351483      0.4654800000000000      0.2543512479139408
   -0.0521580017450842      0.4654800000000000      0.2543566583570808
   -0.0521583470056964      0.4654800000000000      0.2543568520741830
   -0.0521582773568326      0.4654800000000000      0.2543514493715700
   -0.0521583043853192      0.4654800000000000      0.2543543277628730
   -0.0521578606586976      0.4654800000000000      0.2543552075123097
   -0.0521580994691345      0.4654800000000000      0.2543548827483255
   -0.0521583311891654      0.4654800000000000      0.2543494748052062
   -0.0521583999894117      0.4654800000000000      0.2543510868657395
   -0.0521582299480510      0.4654800000000000      0.2543501064496943
   -0.0521578578574105      0.4654800000000000      0.2543564392794783
   -0.0521582509537857      0.4654800000000000      0.2543582583150965
   -0.0521583124766738      0.4654800000000000      0.2543598190151046
   -0.0521587538007825      0.4654800000000000      0.2543554630134988
   -0.0521583798595088      0.4654800000000000      0.2543533313897374
   -0.0521582127106226      0.4654800000000000      0.2543583619745367
   -0.0521581596936658      0.4654800000000000      0.2543503519985355
   -0.0521584477210122      0.4654800000000000      0.2543534428253166
   -0.0521584588337442      0.4654800000000000      0.2543561156435252
   -0.0521578974102306      0.4654800000000000      0.2543521007657963
   -0.0521581589516281      0.4654800000000000      0.2543537406767131
   -0.0521582274268700      0.4654800000000000      0.2543548873016972
   -0.0521580661763267      0.4654800000000000      0.2543580608581934
   -0.0521581734874162      0.4654800000000000      0.2543579155949646
   -0.0521585116316273      0.4654800000000000      0.2543583833889458
   -0.0521585488650966      0.4654800000000000      0.2543576721326890
   -0.0521583629434537      0.4654800000000000      0.2543540940756682
   -0.0521583930112628      0.4654800000000000      0.2543556993832813
   -0.0521582740733460      0.4654800000000000      0.2543539178109386
   -0.0521581488283435      0.4654800000000000      0.2543539957184681
   -0.0521585699338534      0.4654800000000000      0.2543522997247821
   -0.0521582309173702      0.4654800000000000      0.2543566550505745
   -0.0521584537922958      0.4654800000000000      0.2543590489708440
   -0.0521583072892340      0.4654800000000000      0.2543562818094606
   -0.0521586008025751      0.4654800000000000      0.2543534155815612
   -0.0521583572756859      0.4654800000000000      0.2543554193974354
   -0.0521586173568021      0.4654800000000000      0.2543551375504502
   -0.0521586427661009      0.4654800000000000      0.2543564901113664
   -0.0521582395884567      0.4654800000000000      0.2543567268236386
   -0.0521583119889605      0.4654800000000000      0.2543578519468930
   -0.0521580625322589      0.4654800000000000      0.2543547852971642
   -0.0521584003037245      0.4654800000000000      0.2543550882351907
   -0.0521584864466861      0.4654800000000000      0.2543561562591332
   -0.0521582565947061      0.4654800000000000      0.2543542828928686
   -0.0521583374265688      0.4654800000000000      0.2543580718994490
   -0.0521582141949135      0.4654800000000000      0.2543556607057852
   -0.0521583196395042      0.4654800000000000      0.2543528029237094
   -0.0521581651001611      0.4654800000000000      0.2543540477556780
   -0.0521584716237200      0.4654800000000000      0.2543589564260067
   -0.0521582039405568      0.4654800000000000      0.2543558221426050
   -0.0521581502810116      0.4654800000000000      0.2543529943404289
   -0.0521581057922660      0.4654800000000000      0.2543579923361560
   -0.0521584225284789      0.4654800000000000      0.2543553293447375
   -0.0521583980561513      0.4654800000000000      0.2543576729899074
   -0.0521582402513918      0.4654800000000000      0.2543563109122730
   -0.0521584065329089      0.4654800000000000      0.2543551963077665
   -0.0521584915103239      0.4654800000000000      0.2543493459841533
   -0.0521580503485890      0.4654800000000000      0.2543560853610687
   -0.0521582457481878      0.4654800000000000      0.2543558861410361
   -0.0521581082318440      0.4654800000000000      0.2543578155963103
   -0.0521584043412761      0.4654800000000000      0.2543578375491719
   -0.0521584075882877      0.4654800000000000      0.2543509679333938
   -0.0521583432844093      0.4654800000000000      0.2543552313229107
   -0.0521586001742894      0.4654800000000000      0.2543546175445631
   -0.0521582321709857      0.4654800000000000      0.2543537040554570
   -0.0521582796640210      0.4654800000000000      0.2543539801215828
   -0.0521581716927742      0.4654800000000000      0.2543557017902670
   -0.0521581879138065      0.4654800000000000      0.2543544656550611
   -0.0521580418513699      0.4654800000000000      0.2543548149811713
   -0.0521581170363843      0.4654800000000000      0.2543540612355131
   -0.0521580586950435      0.4654800000000000      0.2543539437117745
   -0.0521580095342777      0.4654800000000000      0.2543564952719322
   -0.0521581387326147      0.4654800000000000      0.2543557454786486
   -0.0521585115368882      0.4654800000000000      0.2543532291502437
   -0.0521585289150868      0.4654800000000000      0.2543559551723133
   -0.0521581715107646      0.4654800000000000      0.2543589573309829
   -0.0521584768938006      0.4654800000000000      0.2543584937629273
   -0.0521587285618291      0.4654800000000000      0.2543541289645755
   -0.0521580039895520      0.4654800000000000      0.2543523775879807
   -0.0521580647030342      0.4654800000000000      0.2543557650214729
   -0.0521582832205162      0.4654800000000000      0.2543554235070523
   -0.0521582070767336      0.4654800000000000      0.2543569436078393
   -0.0521583525180896      0.4654800000000000      0.2543545754253576
   -0.0521582520569368      0.4654800000000000      0.2543567810485083
   -0.0521584808567906      0.4654800000000000      0.2543531615386955
   -0.0521584084160645      0.4654800000000000      0.2543577380101076
   -0.0521582957224343      0.4654800000000000      0.2543581954407133
   -0.0521586624891679      0.4654800000000000      0.2543526072078726
   -0.0521584866154868      0.4654800000000000      0.2543545831565843
   -0.0521580663022918      0.4654800000000000      0.2543532691414066
   -0.0521584444074488      0.4654800000000000      0.2543580740640123
   -0.0521581521413533      0.4654800000000000      0.2543523735414987
   -0.0521579506179512      0.4654800000000000      0.2543590296454069
   -0.0521582314337880      0.4654800000000000      0.2543547341084310
   -0.0521580664978134      0.4654800000000000      0.2543580202051957
   -0.0521584077044372      0.4654800000000000      0.2543558080657630
   -0.0521583859604719      0.4654800000000000      0.2543545860033297
   -0.0521583772592691      0.4654800000000000      0.2543530399200146
   -0.0521582020058029      0.4654800000000000      0.2543531136064272
   -0.0521580535942720      0.4654800000000000      0.2543547428432948
   -0.0521583015384189      0.4654800000000000      0.2543538597692200
   -0.0521585043037198      0.4654800000000000      0.2543589792843020
   -0.0521588114695764      0.4654800000000000      0.2543548316962354
   -0.0521582568566112      0.4654800000000000      0.2543489343755451
   -0.0521584557036115      0.4654800000000000      0.2543585918495710
   -0.0521581340452868      0.4654800000000000      0.2543551700511271
   -0.0521584527745222      0.4654800000000000      0.2543563529864588
   -0.0521584512398539      0.4654800000000000      0.2543567788330309
   -0.0521584150022906      0.4654800000000000      0.2543549271731091
   -0.0521586050505589      0.4654800000000000      0.2543542044051566
   -0.0521585602283310      0.4654800000000000      0.2543554957320576
   -0.0521580227791104      0.4654800000000000      0.2543553009119308
   -0.0521580756975802      0.4654800000000000      0.2543538971174212
   -0.0521582255374487      0.4654800000000000      0.2543566132841111
   -0.0521584352713281      0.4654800000000000      0.2543538331958475
   -0.0521585528623126      0.4654800000000000      0.2543539875361325
   -0.0521586114149241      0.4654800000000000      0.2543507926093592
   -0.0521581933556424      0.4654800000000000      0.2543509110425425
   -0.0521578759467793      0.4654800000000000      0.2543557000691891
   -0.0521581649498030      0.4654800000000000      0.2543523176481632
   -0.0521583224183752      0.4654800000000000      0.2543551090962936
   -0.0521582118977299      0.4654800000000000      0.2543533350184380
   -0.0521583765751821      0.4654800000000000      0.2543539295422488


==> anc/lamb=0.07/Nx=216_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      216
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.05214172217829099
#   n_meas:             331425
#   tau_int:            7.8076439619874005
#   n_independent:      19946.991079328505
#   n_eff (at crossing):331414.20230181754
# Ensemble 2:
#   musq:               -0.052140790933172865
#   n_meas:             60706
#   tau_int:            13.606582268314366
#   n_independent:      2151.6905670466813
#   n_eff (at crossing):60695.15362397471
#
# === Crossing result ===
# musqcrit_central:   -0.0521423596790039
# musqcrit_err:       1.7096665852615946e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2538520635557825
# phisq_err:          8.627271354616363e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0521421964793400      0.4654800000000000      0.2538523782181353
   -0.0521423946912981      0.4654800000000000      0.2538524858830029
   -0.0521421611900512      0.4654800000000000      0.2538512191223798
   -0.0521424466278799      0.4654800000000000      0.2538518076010563
   -0.0521422713722157      0.4654800000000000      0.2538522294237321
   -0.0521422757532105      0.4654800000000000      0.2538523205435618
   -0.0521423429295381      0.4654800000000000      0.2538530655094198
   -0.0521419070784534      0.4654800000000000      0.2538529825655733
   -0.0521424871260232      0.4654800000000000      0.2538533527203367
   -0.0521422573270236      0.4654800000000000      0.2538509794954266
   -0.0521421910289159      0.4654800000000000      0.2538512940794217
   -0.0521425682449346      0.4654800000000000      0.2538506165437112
   -0.0521422705845500      0.4654800000000000      0.2538519989324696
   -0.0521425358933210      0.4654800000000000      0.2538534090184048
   -0.0521423703775299      0.4654800000000000      0.2538523187064338
   -0.0521422687166233      0.4654800000000000      0.2538544679461282
   -0.0521424773701348      0.4654800000000000      0.2538536532140789
   -0.0521422260677299      0.4654800000000000      0.2538535859087254
   -0.0521424589752541      0.4654800000000000      0.2538518567475594
   -0.0521427856272949      0.4654800000000000      0.2538528654847235
   -0.0521425342628898      0.4654800000000000      0.2538533956397868
   -0.0521423201183963      0.4654800000000000      0.2538533572116283
   -0.0521421919794037      0.4654800000000000      0.2538530395742601
   -0.0521422657045190      0.4654800000000000      0.2538516298365133
   -0.0521424560366500      0.4654800000000000      0.2538506833127857
   -0.0521426244118574      0.4654800000000000      0.2538524337326942
   -0.0521423533644597      0.4654800000000000      0.2538510466542272
   -0.0521422540565305      0.4654800000000000      0.2538532797253246
   -0.0521423424872288      0.4654800000000000      0.2538531761662313
   -0.0521422795286604      0.4654800000000000      0.2538522255849642
   -0.0521422379491128      0.4654800000000000      0.2538503214290404
   -0.0521421024146254      0.4654800000000000      0.2538529779957734
   -0.0521422112299148      0.4654800000000000      0.2538533413768977
   -0.0521422881827200      0.4654800000000000      0.2538530444905981
   -0.0521424063200674      0.4654800000000000      0.2538534156825017
   -0.0521419987961627      0.4654800000000000      0.2538518902397129
   -0.0521423001755963      0.4654800000000000      0.2538525067435654
   -0.0521424615654089      0.4654800000000000      0.2538538465522437
   -0.0521423799772909      0.4654800000000000      0.2538521788676854
   -0.0521425505938344      0.4654800000000000      0.2538518271358311
   -0.0521425781067229      0.4654800000000000      0.2538528362964163
   -0.0521421538998682      0.4654800000000000      0.2538531856913873
   -0.0521423349507757      0.4654800000000000      0.2538543833084807
   -0.0521422920844232      0.4654800000000000      0.2538522865086553
   -0.0521424514623987      0.4654800000000000      0.2538525271845901
   -0.0521423479802235      0.4654800000000000      0.2538515017007473
   -0.0521424741715363      0.4654800000000000      0.2538512707508583
   -0.0521425141674512      0.4654800000000000      0.2538522030596990
   -0.0521426338926208      0.4654800000000000      0.2538521591612503
   -0.0521424208507196      0.4654800000000000      0.2538516907131803
   -0.0521422493160065      0.4654800000000000      0.2538516934649404
   -0.0521421409215733      0.4654800000000000      0.2538516474502560
   -0.0521421145545902      0.4654800000000000      0.2538514828844873
   -0.0521423390640340      0.4654800000000000      0.2538515272206165
   -0.0521424090997783      0.4654800000000000      0.2538524761305245
   -0.0521422052382228      0.4654800000000000      0.2538526698221888
   -0.0521424665652826      0.4654800000000000      0.2538538760067007
   -0.0521424364951550      0.4654800000000000      0.2538526900943741
   -0.0521424078899701      0.4654800000000000      0.2538528727895731
   -0.0521422810347775      0.4654800000000000      0.2538521236231220
   -0.0521424883325945      0.4654800000000000      0.2538537303048939
   -0.0521424657412903      0.4654800000000000      0.2538529824975380
   -0.0521423294940512      0.4654800000000000      0.2538535162999278
   -0.0521421236019649      0.4654800000000000      0.2538527201115418
   -0.0521423750990628      0.4654800000000000      0.2538531768606664
   -0.0521425726308867      0.4654800000000000      0.2538510035919523
   -0.0521422783087116      0.4654800000000000      0.2538520369950808
   -0.0521424066531888      0.4654800000000000      0.2538517542757311
   -0.0521421075927159      0.4654800000000000      0.2538522229646500
   -0.0521421470858811      0.4654800000000000      0.2538519090737898
   -0.0521425522850095      0.4654800000000000      0.2538527866739271
   -0.0521421853497737      0.4654800000000000      0.2538526794811666
   -0.0521424177661647      0.4654800000000000      0.2538514870190854
   -0.0521423587992621      0.4654800000000000      0.2538537147169680
   -0.0521425151486880      0.4654800000000000      0.2538523867959909
   -0.0521421253270477      0.4654800000000000      0.2538512305881901
   -0.0521421707709367      0.4654800000000000      0.2538535123895970
   -0.0521425800892167      0.4654800000000000      0.2538529444215690
   -0.0521421886388617      0.4654800000000000      0.2538532871543790
   -0.0521423212959207      0.4654800000000000      0.2538522679952978
   -0.0521423353724357      0.4654800000000000      0.2538527618016260
   -0.0521421039879415      0.4654800000000000      0.2538526985914908
   -0.0521425911805688      0.4654800000000000      0.2538529318850840
   -0.0521421171909404      0.4654800000000000      0.2538533263383070
   -0.0521424038985698      0.4654800000000000      0.2538526933468657
   -0.0521422489041681      0.4654800000000000      0.2538534615676089
   -0.0521422477553089      0.4654800000000000      0.2538528198370528
   -0.0521423617274068      0.4654800000000000      0.2538520779700311
   -0.0521423334176493      0.4654800000000000      0.2538517028531284
   -0.0521425663137599      0.4654800000000000      0.2538534660172299
   -0.0521424839986037      0.4654800000000000      0.2538518666882373
   -0.0521422836533854      0.4654800000000000      0.2538521203613747
   -0.0521423779056879      0.4654800000000000      0.2538533872540212
   -0.0521424246945571      0.4654800000000000      0.2538520370840324
   -0.0521422828112659      0.4654800000000000      0.2538518720846920
   -0.0521423761279227      0.4654800000000000      0.2538526575266069
   -0.0521424425145681      0.4654800000000000      0.2538524506137905
   -0.0521425356032759      0.4654800000000000      0.2538529181954237
   -0.0521423792350409      0.4654800000000000      0.2538520353836239
   -0.0521422809958762      0.4654800000000000      0.2538527520866810
   -0.0521422284439048      0.4654800000000000      0.2538521915216461
   -0.0521426219971309      0.4654800000000000      0.2538522586224987
   -0.0521424237702810      0.4654800000000000      0.2538525261307321
   -0.0521424001259245      0.4654800000000000      0.2538524769930942
   -0.0521423576387295      0.4654800000000000      0.2538527332626762
   -0.0521423475841748      0.4654800000000000      0.2538532050675869
   -0.0521424866125451      0.4654800000000000      0.2538520583722398
   -0.0521423230145725      0.4654800000000000      0.2538520639545465
   -0.0521426414330283      0.4654800000000000      0.2538524129438658
   -0.0521422481549677      0.4654800000000000      0.2538535277042922
   -0.0521425724001758      0.4654800000000000      0.2538522028947297
   -0.0521422722918454      0.4654800000000000      0.2538520303780494
   -0.0521424010143523      0.4654800000000000      0.2538517046424621
   -0.0521424543735947      0.4654800000000000      0.2538527995028825
   -0.0521425510166844      0.4654800000000000      0.2538525629428966
   -0.0521423784041172      0.4654800000000000      0.2538524074440504
   -0.0521424831249606      0.4654800000000000      0.2538524975043688
   -0.0521424565455177      0.4654800000000000      0.2538519024632612
   -0.0521426040886501      0.4654800000000000      0.2538526748722055
   -0.0521422795768719      0.4654800000000000      0.2538522940962897
   -0.0521425473617830      0.4654800000000000      0.2538529864164443
   -0.0521422572404104      0.4654800000000000      0.2538526974254614
   -0.0521421673384670      0.4654800000000000      0.2538528403538129
   -0.0521426682283159      0.4654800000000000      0.2538526652084267
   -0.0521422549110326      0.4654800000000000      0.2538532749399742
   -0.0521423841409709      0.4654800000000000      0.2538526277090710
   -0.0521422500490511      0.4654800000000000      0.2538521769601738
   -0.0521423863674950      0.4654800000000000      0.2538518086180034


==> anc/lamb=0.07/Nx=256_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      256
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.05213107911964802
#   n_meas:             191896
#   tau_int:            9.859743812115546
#   n_independent:      9261.618987893351
#   n_eff (at crossing):191845.2750533661
# Ensemble 2:
#   musq:               -0.05213091865869612
#   n_meas:             63000
#   tau_int:            15.12932475926686
#   n_independent:      2015.4421566627939
#   n_eff (at crossing):62987.39117538393
#
# === Crossing result ===
# musqcrit_central:   -0.05212954115338073
# musqcrit_err:       1.3224554635034183e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2535299006800001
# phisq_err:          9.82704177121899e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0521296092624111      0.4654800000000000      0.2535288673572136
   -0.0521295903656874      0.4654800000000000      0.2535299534122686
   -0.0521294420726184      0.4654800000000000      0.2535294362243923
   -0.0521294917424708      0.4654800000000000      0.2535292049230452
   -0.0521295896108298      0.4654800000000000      0.2535281058799553
   -0.0521294341697186      0.4654800000000000      0.2535295764333467
   -0.0521292879449727      0.4654800000000000      0.2535300052493806
   -0.0521295422417523      0.4654800000000000      0.2535291449036730
   -0.0521296464724020      0.4654800000000000      0.2535330483304007
   -0.0521295420327853      0.4654800000000000      0.2535286002909262
   -0.0521293318050849      0.4654800000000000      0.2535286351010911
   -0.0521294433225552      0.4654800000000000      0.2535308258345222
   -0.0521295690495285      0.4654800000000000      0.2535306396726953
   -0.0521296355977278      0.4654800000000000      0.2535303696920579
   -0.0521296503049620      0.4654800000000000      0.2535292831131647
   -0.0521294055665545      0.4654800000000000      0.2535293636276258
   -0.0521296055873732      0.4654800000000000      0.2535310776331355
   -0.0521295587663168      0.4654800000000000      0.2535296373047102
   -0.0521296063835670      0.4654800000000000      0.2535302171817779
   -0.0521295806308413      0.4654800000000000      0.2535302183105929
   -0.0521296775578083      0.4654800000000000      0.2535305650630743
   -0.0521295496563936      0.4654800000000000      0.2535292542614988
   -0.0521297659844590      0.4654800000000000      0.2535292454874071
   -0.0521294070537346      0.4654800000000000      0.2535300709245045
   -0.0521295502161438      0.4654800000000000      0.2535275200133879
   -0.0521295438546929      0.4654800000000000      0.2535303131782259
   -0.0521293888150971      0.4654800000000000      0.2535305465981582
   -0.0521293391811121      0.4654800000000000      0.2535296567200144
   -0.0521296562617937      0.4654800000000000      0.2535312094720413
   -0.0521295390729174      0.4654800000000000      0.2535290259624623
   -0.0521297014525355      0.4654800000000000      0.2535297150567986
   -0.0521294580674318      0.4654800000000000      0.2535299566036575
   -0.0521295417587480      0.4654800000000000      0.2535279187670756
   -0.0521295829065258      0.4654800000000000      0.2535284823624538
   -0.0521294954376187      0.4654800000000000      0.2535299751113868
   -0.0521295693749592      0.4654800000000000      0.2535276944229398
   -0.0521295616947891      0.4654800000000000      0.2535303991265215
   -0.0521295687909607      0.4654800000000000      0.2535295880592162
   -0.0521295580095027      0.4654800000000000      0.2535315674550823
   -0.0521293666180033      0.4654800000000000      0.2535304012975627
   -0.0521294717415646      0.4654800000000000      0.2535296781369105
   -0.0521293314044763      0.4654800000000000      0.2535288270488050
   -0.0521296856351379      0.4654800000000000      0.2535304718245828
   -0.0521296886228341      0.4654800000000000      0.2535305606451933
   -0.0521295936091503      0.4654800000000000      0.2535300148684715
   -0.0521296932779647      0.4654800000000000      0.2535310145757046
   -0.0521295579548505      0.4654800000000000      0.2535284787432671
   -0.0521295952871718      0.4654800000000000      0.2535318883260160
   -0.0521295663968319      0.4654800000000000      0.2535302642780763
   -0.0521297206990048      0.4654800000000000      0.2535312514834333
   -0.0521296274117057      0.4654800000000000      0.2535297677261352
   -0.0521296099170671      0.4654800000000000      0.2535306903700971
   -0.0521295407655813      0.4654800000000000      0.2535299567906465
   -0.0521293943908100      0.4654800000000000      0.2535303649610754
   -0.0521295017555797      0.4654800000000000      0.2535299680573918
   -0.0521294352645894      0.4654800000000000      0.2535305405529459
   -0.0521298213148282      0.4654800000000000      0.2535294180283913
   -0.0521293585980870      0.4654800000000000      0.2535296573145731
   -0.0521297357928074      0.4654800000000000      0.2535290363243379
   -0.0521293862789067      0.4654800000000000      0.2535299582621409
   -0.0521293831796999      0.4654800000000000      0.2535296569565056
   -0.0521294880391205      0.4654800000000000      0.2535296005535966
   -0.0521296620397187      0.4654800000000000      0.2535288864069823
   -0.0521294690690152      0.4654800000000000      0.2535286660526985
   -0.0521296824452109      0.4654800000000000      0.2535287149526446
   -0.0521294981263924      0.4654800000000000      0.2535284590144560
   -0.0521293272386973      0.4654800000000000      0.2535303444188600
   -0.0521295615729967      0.4654800000000000      0.2535286711858566
   -0.0521295625915812      0.4654800000000000      0.2535299913169042
   -0.0521296290958821      0.4654800000000000      0.2535304180901806
   -0.0521295606070678      0.4654800000000000      0.2535306647788673
   -0.0521294232257509      0.4654800000000000      0.2535299403789717
   -0.0521296655532958      0.4654800000000000      0.2535299735768190
   -0.0521296751040165      0.4654800000000000      0.2535294148405656
   -0.0521294216774026      0.4654800000000000      0.2535310430530469
   -0.0521294450598040      0.4654800000000000      0.2535292905784966
   -0.0521297021312503      0.4654800000000000      0.2535291395178182
   -0.0521295281184518      0.4654800000000000      0.2535290000184622
   -0.0521295632898794      0.4654800000000000      0.2535306372282808
   -0.0521293828254697      0.4654800000000000      0.2535303059609876
   -0.0521294381297407      0.4654800000000000      0.2535295750644131
   -0.0521296311795560      0.4654800000000000      0.2535296770687099
   -0.0521296642387270      0.4654800000000000      0.2535307419136693
   -0.0521295100270071      0.4654800000000000      0.2535286881195479
   -0.0521293672970325      0.4654800000000000      0.2535303687508489
   -0.0521292877125058      0.4654800000000000      0.2535300680095537
   -0.0521295837182073      0.4654800000000000      0.2535295635991081
   -0.0521296906652680      0.4654800000000000      0.2535299205598380
   -0.0521293812110286      0.4654800000000000      0.2535310925388543
   -0.0521294592836793      0.4654800000000000      0.2535307241177712
   -0.0521293658107365      0.4654800000000000      0.2535303787849642
   -0.0521296310612405      0.4654800000000000      0.2535284392225546
   -0.0521295720139868      0.4654800000000000      0.2535287968508023
   -0.0521293409666817      0.4654800000000000      0.2535294865254790
   -0.0521295505280327      0.4654800000000000      0.2535293912213085
   -0.0521294175114190      0.4654800000000000      0.2535287817865031
   -0.0521294615945448      0.4654800000000000      0.2535286781511280
   -0.0521296575974594      0.4654800000000000      0.2535300764790950
   -0.0521296694828124      0.4654800000000000      0.2535295339235819
   -0.0521295963577600      0.4654800000000000      0.2535301910601231
   -0.0521294762155682      0.4654800000000000      0.2535306143182217
   -0.0521295128153729      0.4654800000000000      0.2535287828451825
   -0.0521295841963078      0.4654800000000000      0.2535298692095275
   -0.0521294890560122      0.4654800000000000      0.2535299174631715
   -0.0521296110415290      0.4654800000000000      0.2535294970293362
   -0.0521293982946554      0.4654800000000000      0.2535288623877764
   -0.0521294689790982      0.4654800000000000      0.2535294977655033
   -0.0521294492062458      0.4654800000000000      0.2535305228935799
   -0.0521294558756687      0.4654800000000000      0.2535309895299713
   -0.0521296184060237      0.4654800000000000      0.2535291017910645
   -0.0521297400673332      0.4654800000000000      0.2535310777963479
   -0.0521296261861164      0.4654800000000000      0.2535291702073811
   -0.0521297004286026      0.4654800000000000      0.2535299780427193
   -0.0521294689162966      0.4654800000000000      0.2535299700990292
   -0.0521296713776886      0.4654800000000000      0.2535291511297499
   -0.0521297528507074      0.4654800000000000      0.2535296607057693
   -0.0521293353792073      0.4654800000000000      0.2535298944522790
   -0.0521296236280971      0.4654800000000000      0.2535303922399550
   -0.0521296528917110      0.4654800000000000      0.2535291118582617
   -0.0521295435266649      0.4654800000000000      0.2535306369294262
   -0.0521296473475121      0.4654800000000000      0.2535308231902791
   -0.0521296124433507      0.4654800000000000      0.2535301070055391
   -0.0521294627452711      0.4654800000000000      0.2535296253462959
   -0.0521294162540203      0.4654800000000000      0.2535298921343206
   -0.0521293916838286      0.4654800000000000      0.2535290739701879
   -0.0521295579563927      0.4654800000000000      0.2535309113778170
   -0.0521296447906803      0.4654800000000000      0.2535309138470381
   -0.0521297468803048      0.4654800000000000      0.2535301131284304


==> anc/lamb=0.07/Nx=320_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      320
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.05212090594749071
#   n_meas:             67464
#   tau_int:            5.554581104310452
#   n_independent:      5571.318546874382
#   n_eff (at crossing):67450.25545191536
#
# === Crossing result ===
# musqcrit_central:   -0.052119911151581134
# musqcrit_err:       9.338760475680653e-7
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2532287788061079
# phisq_err:          1.0883311613750507e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0521198118009593      0.4654800000000000      0.2532290890984316
   -0.0521199867534878      0.4654800000000000      0.2532294698534751
   -0.0521197982495868      0.4654800000000000      0.2532300907258339
   -0.0521199975159913      0.4654800000000000      0.2532274320262785
   -0.0521200963847945      0.4654800000000000      0.2532280687235762
   -0.0521199812064770      0.4654800000000000      0.2532281387613236
   -0.0521199474750906      0.4654800000000000      0.2532287884120518
   -0.0521199324497708      0.4654800000000000      0.2532282920331815
   -0.0521197733818754      0.4654800000000000      0.2532294733927503
   -0.0521198748920184      0.4654800000000000      0.2532293145610999
   -0.0521199700243240      0.4654800000000000      0.2532272076906011
   -0.0521197857714089      0.4654800000000000      0.2532297403614897
   -0.0521197820533806      0.4654800000000000      0.2532286085098322
   -0.0521199310582201      0.4654800000000000      0.2532285779573045
   -0.0521198892100450      0.4654800000000000      0.2532270202591310
   -0.0521200423341673      0.4654800000000000      0.2532287744206795
   -0.0521199004116275      0.4654800000000000      0.2532278878809276
   -0.0521197985561869      0.4654800000000000      0.2532275614928078
   -0.0521199455123479      0.4654800000000000      0.2532268703600126
   -0.0521197098494726      0.4654800000000000      0.2532288646879707
   -0.0521198139342087      0.4654800000000000      0.2532287188320789
   -0.0521198329062226      0.4654800000000000      0.2532285534771176
   -0.0521199029462799      0.4654800000000000      0.2532281246899915
   -0.0521198138827337      0.4654800000000000      0.2532302173960787
   -0.0521199120883333      0.4654800000000000      0.2532306699478468
   -0.0521201379205997      0.4654800000000000      0.2532295818069183
   -0.0521197998166845      0.4654800000000000      0.2532286843525101
   -0.0521199640592851      0.4654800000000000      0.2532294238904880
   -0.0521200373125969      0.4654800000000000      0.2532295728724182
   -0.0521200481822580      0.4654800000000000      0.2532287635895579
   -0.0521199376529310      0.4654800000000000      0.2532292028749356
   -0.0521198501989113      0.4654800000000000      0.2532280975841338
   -0.0521198960419370      0.4654800000000000      0.2532276942483305
   -0.0521199667948726      0.4654800000000000      0.2532301455138864
   -0.0521200174381130      0.4654800000000000      0.2532293115105828
   -0.0521199729460806      0.4654800000000000      0.2532305767167427
   -0.0521198732298521      0.4654800000000000      0.2532290886630306
   -0.0521199654401226      0.4654800000000000      0.2532280432356573
   -0.0521199478278725      0.4654800000000000      0.2532300744690643
   -0.0521200226674585      0.4654800000000000      0.2532301200053599
   -0.0521199611313570      0.4654800000000000      0.2532291148042158
   -0.0521199624618156      0.4654800000000000      0.2532308882733268
   -0.0521199505954868      0.4654800000000000      0.2532301600255032
   -0.0521199700946752      0.4654800000000000      0.2532285361675246
   -0.0521198072830272      0.4654800000000000      0.2532292927144683
   -0.0521199246119361      0.4654800000000000      0.2532298030092038
   -0.0521199754549046      0.4654800000000000      0.2532284554256072
   -0.0521199830352572      0.4654800000000000      0.2532277402377943
   -0.0521198520242069      0.4654800000000000      0.2532289527210203
   -0.0521200656554061      0.4654800000000000      0.2532283357553691
   -0.0521199089593574      0.4654800000000000      0.2532296578967355
   -0.0521199045529892      0.4654800000000000      0.2532279933017788
   -0.0521198130588262      0.4654800000000000      0.2532288682988140
   -0.0521198699489436      0.4654800000000000      0.2532279227907736
   -0.0521198949472457      0.4654800000000000      0.2532304095806255
   -0.0521197929245113      0.4654800000000000      0.2532294696591890
   -0.0521198651020083      0.4654800000000000      0.2532284694135258
   -0.0521198729746666      0.4654800000000000      0.2532280929616731
   -0.0521198442982670      0.4654800000000000      0.2532278609196267
   -0.0521199974003284      0.4654800000000000      0.2532292792942749
   -0.0521199005315678      0.4654800000000000      0.2532283439470591
   -0.0521198499683954      0.4654800000000000      0.2532283296125375
   -0.0521199070347565      0.4654800000000000      0.2532298457006082
   -0.0521198956125375      0.4654800000000000      0.2532304762200429
   -0.0521197409619229      0.4654800000000000      0.2532293329389372
   -0.0521199385000202      0.4654800000000000      0.2532271439737692
   -0.0521199440297872      0.4654800000000000      0.2532290722060743
   -0.0521199068563310      0.4654800000000000      0.2532279303782601
   -0.0521200697801946      0.4654800000000000      0.2532273744120854
   -0.0521199676161902      0.4654800000000000      0.2532289998162765
   -0.0521198954930333      0.4654800000000000      0.2532280924850971
   -0.0521198414397121      0.4654800000000000      0.2532269816628837
   -0.0521199187521467      0.4654800000000000      0.2532297077844257
   -0.0521197574555989      0.4654800000000000      0.2532290600463249
   -0.0521200451465005      0.4654800000000000      0.2532294621909409
   -0.0521198879781706      0.4654800000000000      0.2532281134603047
   -0.0521197886802243      0.4654800000000000      0.2532297213289027
   -0.0521199889343400      0.4654800000000000      0.2532282454895470
   -0.0521199493810505      0.4654800000000000      0.2532300586835589
   -0.0521198634589419      0.4654800000000000      0.2532294508755592
   -0.0521198598229676      0.4654800000000000      0.2532275642152403
   -0.0521199355416834      0.4654800000000000      0.2532287311209723
   -0.0521199638547775      0.4654800000000000      0.2532294630436741
   -0.0521198538110088      0.4654800000000000      0.2532274631426150
   -0.0521199837108756      0.4654800000000000      0.2532279426336718
   -0.0521197493798547      0.4654800000000000      0.2532287986974964
   -0.0521199936483926      0.4654800000000000      0.2532289848450353
   -0.0521199154020184      0.4654800000000000      0.2532305623947289
   -0.0521199550828345      0.4654800000000000      0.2532280516493710
   -0.0521199217279898      0.4654800000000000      0.2532277563724361
   -0.0521200090459839      0.4654800000000000      0.2532284013531581
   -0.0521199742935104      0.4654800000000000      0.2532291443659350
   -0.0521198843118242      0.4654800000000000      0.2532274559639081
   -0.0521199217473949      0.4654800000000000      0.2532278126642844
   -0.0521198703228122      0.4654800000000000      0.2532269194938863
   -0.0521198416021411      0.4654800000000000      0.2532284172095984
   -0.0521198489520851      0.4654800000000000      0.2532281747114111
   -0.0521199150342916      0.4654800000000000      0.2532279860797200
   -0.0521198930657084      0.4654800000000000      0.2532268046151956
   -0.0521198726251066      0.4654800000000000      0.2532295731737471
   -0.0521200370028388      0.4654800000000000      0.2532287005232687
   -0.0521198751967405      0.4654800000000000      0.2532292385823111
   -0.0521196738155035      0.4654800000000000      0.2532281928228879
   -0.0521199403847825      0.4654800000000000      0.2532296812315658
   -0.0521198973721455      0.4654800000000000      0.2532293134999374
   -0.0521199174715870      0.4654800000000000      0.2532273873121693
   -0.0521199124324780      0.4654800000000000      0.2532298114113967
   -0.0521198667415979      0.4654800000000000      0.2532296593496171
   -0.0521199015512396      0.4654800000000000      0.2532286046277310
   -0.0521198632222460      0.4654800000000000      0.2532294037395785
   -0.0521197834954086      0.4654800000000000      0.2532288441824990
   -0.0521199632989020      0.4654800000000000      0.2532270877551048
   -0.0521199557136493      0.4654800000000000      0.2532300070564791
   -0.0521199154455970      0.4654800000000000      0.2532293584956965
   -0.0521198995412376      0.4654800000000000      0.2532294130565003
   -0.0521198713610345      0.4654800000000000      0.2532287381790145
   -0.0521199860908940      0.4654800000000000      0.2532310592751782
   -0.0521199802284463      0.4654800000000000      0.2532271528770109
   -0.0521198561338389      0.4654800000000000      0.2532289153903379
   -0.0521198564956537      0.4654800000000000      0.2532294519822603
   -0.0521200258184214      0.4654800000000000      0.2532303882669067
   -0.0521199733994215      0.4654800000000000      0.2532291815693745
   -0.0521198917358239      0.4654800000000000      0.2532290911813856
   -0.0521200417049159      0.4654800000000000      0.2532284747385925
   -0.0521200632672968      0.4654800000000000      0.2532285278845419
   -0.0521198938695210      0.4654800000000000      0.2532272723354352
   -0.0521199084138533      0.4654800000000000      0.2532294570672201
   -0.0521197709088250      0.4654800000000000      0.2532282542617349


==> anc/lamb=0.07/Nx=344_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      344
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.0521188977113974
#   n_meas:             79011
#   tau_int:            5.848849502639846
#   n_independent:      6222.465973334799
#   n_eff (at crossing):79006.9588419764
#
# === Crossing result ===
# musqcrit_central:   -0.05211786723192484
# musqcrit_err:       8.947842354172248e-7
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2531678871551307
# phisq_err:          8.811815940155055e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0521180374702667      0.4654800000000000      0.2531671555539400
   -0.0521178456268535      0.4654800000000000      0.2531683893477188
   -0.0521178267657973      0.4654800000000000      0.2531685829916878
   -0.0521179168261360      0.4654800000000000      0.2531682580595194
   -0.0521178453986782      0.4654800000000000      0.2531690410515263
   -0.0521178667792617      0.4654800000000000      0.2531689077205992
   -0.0521178280960399      0.4654800000000000      0.2531681219296855
   -0.0521178954323406      0.4654800000000000      0.2531690699949301
   -0.0521178633682373      0.4654800000000000      0.2531696163918993
   -0.0521180140411696      0.4654800000000000      0.2531680839063489
   -0.0521178870684297      0.4654800000000000      0.2531685805648728
   -0.0521178987688015      0.4654800000000000      0.2531678580031403
   -0.0521177994890082      0.4654800000000000      0.2531674305924150
   -0.0521178207432501      0.4654800000000000      0.2531680109538116
   -0.0521176897859740      0.4654800000000000      0.2531694639325586
   -0.0521178777265401      0.4654800000000000      0.2531674997161821
   -0.0521178745525517      0.4654800000000000      0.2531671028902112
   -0.0521177875633113      0.4654800000000000      0.2531685749009782
   -0.0521179121195071      0.4654800000000000      0.2531686866968375
   -0.0521180644255067      0.4654800000000000      0.2531680676647853
   -0.0521178765018150      0.4654800000000000      0.2531674741087826
   -0.0521178428002198      0.4654800000000000      0.2531676889250916
   -0.0521177698168084      0.4654800000000000      0.2531687646072014
   -0.0521179020493848      0.4654800000000000      0.2531657899545111
   -0.0521178938498211      0.4654800000000000      0.2531679412470828
   -0.0521176608172191      0.4654800000000000      0.2531680777913519
   -0.0521178846112124      0.4654800000000000      0.2531686526248901
   -0.0521178933469005      0.4654800000000000      0.2531679883853138
   -0.0521179607089878      0.4654800000000000      0.2531661184198298
   -0.0521178390468030      0.4654800000000000      0.2531693323766667
   -0.0521178977674025      0.4654800000000000      0.2531672512416205
   -0.0521178750370358      0.4654800000000000      0.2531675925496809
   -0.0521179170380461      0.4654800000000000      0.2531683552327675
   -0.0521179563971673      0.4654800000000000      0.2531676455636050
   -0.0521177827240777      0.4654800000000000      0.2531689260640068
   -0.0521177133300919      0.4654800000000000      0.2531685935496407
   -0.0521178350071957      0.4654800000000000      0.2531682317011583
   -0.0521179360209322      0.4654800000000000      0.2531676045697994
   -0.0521179062183079      0.4654800000000000      0.2531674536813474
   -0.0521176978769568      0.4654800000000000      0.2531683833471800
   -0.0521177809587986      0.4654800000000000      0.2531678949120781
   -0.0521179072909710      0.4654800000000000      0.2531684777001237
   -0.0521179522736799      0.4654800000000000      0.2531687418928063
   -0.0521179875804688      0.4654800000000000      0.2531675464723695
   -0.0521178255058271      0.4654800000000000      0.2531690861531877
   -0.0521178577690037      0.4654800000000000      0.2531679239609537
   -0.0521178660279726      0.4654800000000000      0.2531694265630279
   -0.0521178219325152      0.4654800000000000      0.2531667179184086
   -0.0521178985182835      0.4654800000000000      0.2531674774890964
   -0.0521177444892875      0.4654800000000000      0.2531677011788782
   -0.0521177601506876      0.4654800000000000      0.2531680063953022
   -0.0521177986847552      0.4654800000000000      0.2531697663006113
   -0.0521180191949091      0.4654800000000000      0.2531675453215801
   -0.0521178111346857      0.4654800000000000      0.2531678907306507
   -0.0521179624048424      0.4654800000000000      0.2531677008913798
   -0.0521178932330611      0.4654800000000000      0.2531682405945327
   -0.0521179493807020      0.4654800000000000      0.2531677325241536
   -0.0521178429976617      0.4654800000000000      0.2531674529691905
   -0.0521178410247104      0.4654800000000000      0.2531663597644659
   -0.0521177741686760      0.4654800000000000      0.2531679332431079
   -0.0521177410961374      0.4654800000000000      0.2531682449525477
   -0.0521179141638588      0.4654800000000000      0.2531676669500373
   -0.0521178470180558      0.4654800000000000      0.2531689843559163
   -0.0521179276315605      0.4654800000000000      0.2531666153261239
   -0.0521178321182270      0.4654800000000000      0.2531692305968196
   -0.0521178251704088      0.4654800000000000      0.2531682758828901
   -0.0521179446505645      0.4654800000000000      0.2531677561801023
   -0.0521177921137355      0.4654800000000000      0.2531679529539214
   -0.0521177919293672      0.4654800000000000      0.2531671712934436
   -0.0521179102800810      0.4654800000000000      0.2531680128242931
   -0.0521176716198179      0.4654800000000000      0.2531687275660313
   -0.0521178061629215      0.4654800000000000      0.2531679199590634
   -0.0521178956674279      0.4654800000000000      0.2531674634001334
   -0.0521178425357434      0.4654800000000000      0.2531683740863833
   -0.0521177897072596      0.4654800000000000      0.2531673596966919
   -0.0521179794829360      0.4654800000000000      0.2531678123625261
   -0.0521179258262464      0.4654800000000000      0.2531670358915667
   -0.0521178790577992      0.4654800000000000      0.2531686748238565
   -0.0521178137965352      0.4654800000000000      0.2531691635452859
   -0.0521179729468251      0.4654800000000000      0.2531686992196401
   -0.0521178984780298      0.4654800000000000      0.2531683206301513
   -0.0521179579192163      0.4654800000000000      0.2531681693426651
   -0.0521179529790871      0.4654800000000000      0.2531673251113853
   -0.0521178136038502      0.4654800000000000      0.2531680388382742
   -0.0521177710571407      0.4654800000000000      0.2531685190833039
   -0.0521179941720090      0.4654800000000000      0.2531682128242900
   -0.0521178721857623      0.4654800000000000      0.2531683050543453
   -0.0521179387108142      0.4654800000000000      0.2531679836561908
   -0.0521177653819060      0.4654800000000000      0.2531679800660921
   -0.0521178370630043      0.4654800000000000      0.2531680805165582
   -0.0521178378305481      0.4654800000000000      0.2531687601532975
   -0.0521178153777297      0.4654800000000000      0.2531686039287884
   -0.0521178547832246      0.4654800000000000      0.2531677711435353
   -0.0521178755816412      0.4654800000000000      0.2531680740207274
   -0.0521177808169607      0.4654800000000000      0.2531681242964778
   -0.0521178261929922      0.4654800000000000      0.2531669128271755
   -0.0521178294214091      0.4654800000000000      0.2531671876991932
   -0.0521178266607892      0.4654800000000000      0.2531686383146288
   -0.0521178321536089      0.4654800000000000      0.2531691505500347
   -0.0521178872266823      0.4654800000000000      0.2531699153807151
   -0.0521179723015204      0.4654800000000000      0.2531691451881402
   -0.0521178610153783      0.4654800000000000      0.2531685643964636
   -0.0521179504777455      0.4654800000000000      0.2531681877021022
   -0.0521179585402281      0.4654800000000000      0.2531682069004689
   -0.0521178998343746      0.4654800000000000      0.2531681354944247
   -0.0521178217626930      0.4654800000000000      0.2531690136512990
   -0.0521178306070323      0.4654800000000000      0.2531670872211808
   -0.0521178198607509      0.4654800000000000      0.2531680431931381
   -0.0521179775955160      0.4654800000000000      0.2531690222758829
   -0.0521179016568859      0.4654800000000000      0.2531673425248182
   -0.0521178735663392      0.4654800000000000      0.2531686192718167
   -0.0521178753385585      0.4654800000000000      0.2531666260206692
   -0.0521178910171434      0.4654800000000000      0.2531666838249898
   -0.0521176495474858      0.4654800000000000      0.2531677301543712
   -0.0521178729430521      0.4654800000000000      0.2531691328706988
   -0.0521179255574235      0.4654800000000000      0.2531686621425941
   -0.0521178080781196      0.4654800000000000      0.2531681429279756
   -0.0521179574039088      0.4654800000000000      0.2531671350891913
   -0.0521178955902672      0.4654800000000000      0.2531679722870634
   -0.0521177488385826      0.4654800000000000      0.2531683153959506
   -0.0521178333850326      0.4654800000000000      0.2531694542666240
   -0.0521178643629070      0.4654800000000000      0.2531677842902822
   -0.0521179459643254      0.4654800000000000      0.2531693381239615
   -0.0521180569803664      0.4654800000000000      0.2531688172371117
   -0.0521179605352231      0.4654800000000000      0.2531698672547049
   -0.0521180042427567      0.4654800000000000      0.2531682844437659
   -0.0521178399255012      0.4654800000000000      0.2531684619414914
   -0.0521178504498013      0.4654800000000000      0.2531666287246776


==> anc/lamb=0.07/Nx=368_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      368
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.05211731632908523
#   n_meas:             60174
#   tau_int:            5.906355667296691
#   n_independent:      4696.429852246387
#   n_eff (at crossing):60102.51259263927
#
# === Crossing result ===
# musqcrit_central:   -0.05211626013410708
# musqcrit_err:       1.0067079543626907e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25309859800019746
# phisq_err:          9.951438235710448e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0521160956085762      0.4654800000000000      0.2531002882653525
   -0.0521162700794382      0.4654800000000000      0.2530983202286943
   -0.0521161957103525      0.4654800000000000      0.2530989939771133
   -0.0521162272148117      0.4654800000000000      0.2530984029302584
   -0.0521162197981140      0.4654800000000000      0.2530984406842249
   -0.0521161660852958      0.4654800000000000      0.2530973943113315
   -0.0521163084320711      0.4654800000000000      0.2530984992720678
   -0.0521161581447877      0.4654800000000000      0.2530988674816146
   -0.0521162870221900      0.4654800000000000      0.2530987295507132
   -0.0521163451808173      0.4654800000000000      0.2530995094991096
   -0.0521163193540833      0.4654800000000000      0.2530995053573938
   -0.0521165083205905      0.4654800000000000      0.2530984019304156
   -0.0521162095106671      0.4654800000000000      0.2530981981483564
   -0.0521163414754732      0.4654800000000000      0.2530993037105734
   -0.0521162094067723      0.4654800000000000      0.2530983814098637
   -0.0521162587276291      0.4654800000000000      0.2530986766657004
   -0.0521161910705404      0.4654800000000000      0.2530991820433970
   -0.0521163729229359      0.4654800000000000      0.2530989516220757
   -0.0521163938585938      0.4654800000000000      0.2530971744248348
   -0.0521162544385549      0.4654800000000000      0.2530984173465756
   -0.0521160794632488      0.4654800000000000      0.2530983928024454
   -0.0521162878329361      0.4654800000000000      0.2530997197702195
   -0.0521164240367182      0.4654800000000000      0.2530992708348336
   -0.0521163817767553      0.4654800000000000      0.2530987763226289
   -0.0521161432053436      0.4654800000000000      0.2530990517730573
   -0.0521162107602274      0.4654800000000000      0.2530991681642307
   -0.0521163746267334      0.4654800000000000      0.2530978038699054
   -0.0521163406980137      0.4654800000000000      0.2530984754117976
   -0.0521162992412109      0.4654800000000000      0.2530993312082470
   -0.0521163354991516      0.4654800000000000      0.2530976315145478
   -0.0521162491309858      0.4654800000000000      0.2530983354536848
   -0.0521162982478789      0.4654800000000000      0.2530991075909910
   -0.0521162947028623      0.4654800000000000      0.2530988638496892
   -0.0521162704157655      0.4654800000000000      0.2530987202763328
   -0.0521162307474635      0.4654800000000000      0.2530986716830773
   -0.0521162630689668      0.4654800000000000      0.2530985264495536
   -0.0521163439975684      0.4654800000000000      0.2530980566286668
   -0.0521162644868403      0.4654800000000000      0.2530985587202973
   -0.0521160774513009      0.4654800000000000      0.2530992618791695
   -0.0521162557165686      0.4654800000000000      0.2530990510053429
   -0.0521163420865742      0.4654800000000000      0.2530981481865087
   -0.0521162451113957      0.4654800000000000      0.2530968901831882
   -0.0521162561685739      0.4654800000000000      0.2531004195798563
   -0.0521161952829081      0.4654800000000000      0.2530986639385516
   -0.0521163179519465      0.4654800000000000      0.2530974798785548
   -0.0521162220141513      0.4654800000000000      0.2530988918492060
   -0.0521161482031560      0.4654800000000000      0.2530978662357238
   -0.0521162787647640      0.4654800000000000      0.2530973504135902
   -0.0521161356583071      0.4654800000000000      0.2530989109940440
   -0.0521160835990788      0.4654800000000000      0.2530985160349787
   -0.0521162556605664      0.4654800000000000      0.2530977348736411
   -0.0521163817601097      0.4654800000000000      0.2530980332817069
   -0.0521162389946513      0.4654800000000000      0.2530986174729045
   -0.0521162006708546      0.4654800000000000      0.2530971751209588
   -0.0521162015929355      0.4654800000000000      0.2530985356543840
   -0.0521162226776535      0.4654800000000000      0.2530971047587859
   -0.0521162531827149      0.4654800000000000      0.2530982425282969
   -0.0521162397699434      0.4654800000000000      0.2530985025800278
   -0.0521162023938175      0.4654800000000000      0.2530988888028362
   -0.0521162302451195      0.4654800000000000      0.2530974140953103
   -0.0521163363311618      0.4654800000000000      0.2530986844843064
   -0.0521161879081028      0.4654800000000000      0.2530977208760857
   -0.0521162207691009      0.4654800000000000      0.2530992847709109
   -0.0521162771850879      0.4654800000000000      0.2530980450053542
   -0.0521163394536407      0.4654800000000000      0.2531000799187842
   -0.0521163655881930      0.4654800000000000      0.2530984596957198
   -0.0521163002215997      0.4654800000000000      0.2530969286033241
   -0.0521162667516754      0.4654800000000000      0.2530993557512937
   -0.0521161676277222      0.4654800000000000      0.2530988108752041
   -0.0521163182597492      0.4654800000000000      0.2531010857591733
   -0.0521163588808017      0.4654800000000000      0.2530989952432387
   -0.0521164399671391      0.4654800000000000      0.2530963534341791
   -0.0521162377851259      0.4654800000000000      0.2530984326918015
   -0.0521161222898222      0.4654800000000000      0.2530993724551540
   -0.0521162238478696      0.4654800000000000      0.2530999072521555
   -0.0521163659315510      0.4654800000000000      0.2530974490053408
   -0.0521162419691925      0.4654800000000000      0.2530984114310788
   -0.0521162465632829      0.4654800000000000      0.2530999288071240
   -0.0521162791304401      0.4654800000000000      0.2530983293550920
   -0.0521164378700223      0.4654800000000000      0.2530993560442880
   -0.0521162862046602      0.4654800000000000      0.2530992313220469
   -0.0521163495712264      0.4654800000000000      0.2530990262406808
   -0.0521162516290018      0.4654800000000000      0.2530976180473729
   -0.0521163382592887      0.4654800000000000      0.2530966364040681
   -0.0521159926593405      0.4654800000000000      0.2530998683919955
   -0.0521162357765153      0.4654800000000000      0.2530980279187005
   -0.0521161047065906      0.4654800000000000      0.2531003819046917
   -0.0521163352996040      0.4654800000000000      0.2530993458990681
   -0.0521164155563419      0.4654800000000000      0.2530982849124197
   -0.0521164332074728      0.4654800000000000      0.2530992940136825
   -0.0521161992125199      0.4654800000000000      0.2530987161958911
   -0.0521163391883940      0.4654800000000000      0.2530994998214696
   -0.0521163729720031      0.4654800000000000      0.2530983584875114
   -0.0521163185646045      0.4654800000000000      0.2530971992795750
   -0.0521161856335084      0.4654800000000000      0.2530977838543709
   -0.0521162101964204      0.4654800000000000      0.2530988475724629
   -0.0521160883299548      0.4654800000000000      0.2530992706515596
   -0.0521161446469305      0.4654800000000000      0.2530968192482196
   -0.0521162543987468      0.4654800000000000      0.2530966665736306
   -0.0521160832887629      0.4654800000000000      0.2530978723656660
   -0.0521161553368442      0.4654800000000000      0.2530987279041297
   -0.0521161376061157      0.4654800000000000      0.2530987671147985
   -0.0521163085905213      0.4654800000000000      0.2530980732612230
   -0.0521161788204985      0.4654800000000000      0.2530990186767296
   -0.0521162860322989      0.4654800000000000      0.2530988456909246
   -0.0521162664267130      0.4654800000000000      0.2531006875499855
   -0.0521162693635334      0.4654800000000000      0.2530975397848754
   -0.0521162808806666      0.4654800000000000      0.2530982898348920
   -0.0521162420854872      0.4654800000000000      0.2530977586607644
   -0.0521161283830713      0.4654800000000000      0.2530979030535296
   -0.0521161508779492      0.4654800000000000      0.2530988014961831
   -0.0521162489695718      0.4654800000000000      0.2530977452746046
   -0.0521162431927805      0.4654800000000000      0.2530983792333312
   -0.0521163039225354      0.4654800000000000      0.2530999074434813
   -0.0521162902201546      0.4654800000000000      0.2530990744450743
   -0.0521163352423633      0.4654800000000000      0.2530992951673924
   -0.0521162867578372      0.4654800000000000      0.2530982009476397
   -0.0521162481325414      0.4654800000000000      0.2530995268570474
   -0.0521163167749950      0.4654800000000000      0.2530983307334806
   -0.0521162938346171      0.4654800000000000      0.2530994963765441
   -0.0521163006202709      0.4654800000000000      0.2530992633826121
   -0.0521162898109704      0.4654800000000000      0.2530978553665556
   -0.0521164233739651      0.4654800000000000      0.2530991720353594
   -0.0521162603118412      0.4654800000000000      0.2530962775650659
   -0.0521161954533481      0.4654800000000000      0.2530987876515255
   -0.0521161020922316      0.4654800000000000      0.2530992955688519
   -0.0521163216722241      0.4654800000000000      0.2530985344930097
   -0.0521163494885349      0.4654800000000000      0.2530988015510024


==> anc/lamb=0.07/Nx=52_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      52
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.0523
#   n_meas:             75001
#   tau_int:            7.0610832865863085
#   n_independent:      4959.672917044509
#   n_eff (at crossing):64780.487751920096
# Ensemble 2:
#   musq:               -0.052227272727272726
#   n_meas:             75001
#   tau_int:            6.7363032407004795
#   n_independent:      5182.273151445478
#   n_eff (at crossing):60946.38534725727
#
# === Crossing result ===
# musqcrit_central:   -0.05272394095379417
# musqcrit_err:       8.004763334011348e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2652552851491419
# phisq_err:          0.0001328768132234294
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0527240700162337      0.4654800000000000      0.2652098151801405
   -0.0527255745256008      0.4654800000000000      0.2652111265695065
   -0.0527243103155213      0.4654800000000000      0.2652247500693383
   -0.0527242477032862      0.4654800000000000      0.2652147710797223
   -0.0527253353445941      0.4654800000000000      0.2652230571353031
   -0.0527233188508181      0.4654800000000000      0.2652283374084351
   -0.0527232351917893      0.4654800000000000      0.2652131026357303
   -0.0527225211781658      0.4654800000000000      0.2651943119709900
   -0.0527241791544844      0.4654800000000000      0.2652297598907764
   -0.0527239259751893      0.4654800000000000      0.2652285503925137
   -0.0527244876372120      0.4654800000000000      0.2652289987995952
   -0.0527229344340909      0.4654800000000000      0.2652274705162216
   -0.0527244043100909      0.4654800000000000      0.2652145498139350
   -0.0527238852851215      0.4654800000000000      0.2652420281336931
   -0.0527230340833538      0.4654800000000000      0.2652294008011949
   -0.0527245762171102      0.4654800000000000      0.2652479474173931
   -0.0527237953206576      0.4654800000000000      0.2652180492398066
   -0.0527235469966982      0.4654800000000000      0.2652212784597313
   -0.0527242278236092      0.4654800000000000      0.2652198018368426
   -0.0527238805884015      0.4654800000000000      0.2652236319009930
   -0.0527236690697877      0.4654800000000000      0.2652363130668861
   -0.0527252286133544      0.4654800000000000      0.2652175794418061
   -0.0527236089256656      0.4654800000000000      0.2652042963719059
   -0.0527236775096688      0.4654800000000000      0.2652255919275461
   -0.0527239483040729      0.4654800000000000      0.2652444454465884
   -0.0527253472431891      0.4654800000000000      0.2652091695467657
   -0.0527229981101839      0.4654800000000000      0.2652440880307295
   -0.0527244711227326      0.4654800000000000      0.2652216885922754
   -0.0527239812256058      0.4654800000000000      0.2652227413018454
   -0.0527255074246431      0.4654800000000000      0.2652418815834913
   -0.0527245845761985      0.4654800000000000      0.2652272962529901
   -0.0527247052755657      0.4654800000000000      0.2652269029164839
   -0.0527233628940913      0.4654800000000000      0.2652113494767957
   -0.0527240780641649      0.4654800000000000      0.2652024085662703
   -0.0527236769897229      0.4654800000000000      0.2652243728359622
   -0.0527242162031949      0.4654800000000000      0.2652225175649428
   -0.0527255266552739      0.4654800000000000      0.2652220608850389
   -0.0527232047536430      0.4654800000000000      0.2652124438214167
   -0.0527220200987211      0.4654800000000000      0.2652013792798850
   -0.0527243469135743      0.4654800000000000      0.2652297400293874
   -0.0527235294654885      0.4654800000000000      0.2652330940660730
   -0.0527236053571891      0.4654800000000000      0.2652078931438793
   -0.0527237226931473      0.4654800000000000      0.2651924120368925
   -0.0527233861362008      0.4654800000000000      0.2652228820725165
   -0.0527240883137480      0.4654800000000000      0.2652149015692081
   -0.0527229821192471      0.4654800000000000      0.2652203244916726
   -0.0527241098786833      0.4654800000000000      0.2652328981164119
   -0.0527241925406133      0.4654800000000000      0.2652301829161057
   -0.0527233924816639      0.4654800000000000      0.2652200071951850
   -0.0527230969350472      0.4654800000000000      0.2652179795508002
   -0.0527239193582489      0.4654800000000000      0.2652238890500442
   -0.0527238484436913      0.4654800000000000      0.2652314094080567
   -0.0527247061421458      0.4654800000000000      0.2652042610569272
   -0.0527232320652520      0.4654800000000000      0.2652248525925744
   -0.0527244891727263      0.4654800000000000      0.2652283013622463
   -0.0527251831392523      0.4654800000000000      0.2652413626739731
   -0.0527234268852807      0.4654800000000000      0.2652110497442872
   -0.0527239017999962      0.4654800000000000      0.2651940890285209
   -0.0527235205347811      0.4654800000000000      0.2652253633326310
   -0.0527232754901637      0.4654800000000000      0.2652148582258445
   -0.0527241021132826      0.4654800000000000      0.2652185314145422
   -0.0527233230246942      0.4654800000000000      0.2652123200886022
   -0.0527235912595232      0.4654800000000000      0.2651934601786552
   -0.0527230648598431      0.4654800000000000      0.2652160188465006
   -0.0527236081475389      0.4654800000000000      0.2652133585672137
   -0.0527238075698525      0.4654800000000000      0.2652255682625043
   -0.0527229950419230      0.4654800000000000      0.2652002452877354
   -0.0527240816458162      0.4654800000000000      0.2652140126509652
   -0.0527239428735484      0.4654800000000000      0.2652269956906971
   -0.0527235965685478      0.4654800000000000      0.2652070414697285
   -0.0527236381331197      0.4654800000000000      0.2652209122365485
   -0.0527248136168747      0.4654800000000000      0.2652266280584998
   -0.0527243617491923      0.4654800000000000      0.2652384169805910
   -0.0527232741613391      0.4654800000000000      0.2652335699563986
   -0.0527248620886377      0.4654800000000000      0.2652177554460983
   -0.0527237578583351      0.4654800000000000      0.2652155803725206
   -0.0527254518688588      0.4654800000000000      0.2652239070670539
   -0.0527243533307728      0.4654800000000000      0.2651920630118100
   -0.0527238201913984      0.4654800000000000      0.2652290527806307
   -0.0527236963603320      0.4654800000000000      0.2652196323342224
   -0.0527243789453605      0.4654800000000000      0.2652082350047186
   -0.0527242176384056      0.4654800000000000      0.2652029125190034
   -0.0527234631291558      0.4654800000000000      0.2652020454532057
   -0.0527239696300281      0.4654800000000000      0.2652243729209497
   -0.0527228128635549      0.4654800000000000      0.2652195803491729
   -0.0527238135175551      0.4654800000000000      0.2652094202559269
   -0.0527239947968066      0.4654800000000000      0.2652123493604515
   -0.0527233789815908      0.4654800000000000      0.2652194700448313
   -0.0527238654117203      0.4654800000000000      0.2651903613812709
   -0.0527243118241940      0.4654800000000000      0.2652258896011715
   -0.0527246853472265      0.4654800000000000      0.2652291671807803
   -0.0527254583666153      0.4654800000000000      0.2652137416433632
   -0.0527234975913767      0.4654800000000000      0.2652247065601495
   -0.0527238423734239      0.4654800000000000      0.2652242055318035
   -0.0527239478456097      0.4654800000000000      0.2652047396168088
   -0.0527243391444716      0.4654800000000000      0.2652185161669768
   -0.0527238200212963      0.4654800000000000      0.2652019231694038
   -0.0527238352589346      0.4654800000000000      0.2652049706486798
   -0.0527233716992278      0.4654800000000000      0.2652246686018860
   -0.0527239970086525      0.4654800000000000      0.2652132194494348
   -0.0527235234192184      0.4654800000000000      0.2652060207568707
   -0.0527247984268916      0.4654800000000000      0.2652263751831155
   -0.0527254787921645      0.4654800000000000      0.2652173685958621
   -0.0527241661838595      0.4654800000000000      0.2652298629938102
   -0.0527248749718822      0.4654800000000000      0.2652278995250572
   -0.0527242693628903      0.4654800000000000      0.2652043567396131
   -0.0527242664842198      0.4654800000000000      0.2652073414622129
   -0.0527248744514680      0.4654800000000000      0.2652023421310814
   -0.0527228538462971      0.4654800000000000      0.2652079749375819
   -0.0527239902312063      0.4654800000000000      0.2652230139514365
   -0.0527248742839682      0.4654800000000000      0.2652213594783497
   -0.0527234271174627      0.4654800000000000      0.2652299791430973
   -0.0527224045715943      0.4654800000000000      0.2651903977739448
   -0.0527237437134938      0.4654800000000000      0.2652172763582124
   -0.0527242970209026      0.4654800000000000      0.2652179375829435
   -0.0527227088816304      0.4654800000000000      0.2652242038712094
   -0.0527229986133957      0.4654800000000000      0.2652221981944764
   -0.0527242803570230      0.4654800000000000      0.2652156933973451
   -0.0527227121183094      0.4654800000000000      0.2652093253316417
   -0.0527244144538526      0.4654800000000000      0.2652202625511953
   -0.0527234304790194      0.4654800000000000      0.2652162972967824
   -0.0527230394833259      0.4654800000000000      0.2652111474096034
   -0.0527243083275137      0.4654800000000000      0.2652155663530913
   -0.0527249506489447      0.4654800000000000      0.2652165931656459
   -0.0527229917036852      0.4654800000000000      0.2652276114411667
   -0.0527242239802481      0.4654800000000000      0.2652264530303426
   -0.0527235577626837      0.4654800000000000      0.2652175416499248
   -0.0527245786622158      0.4654800000000000      0.2652371255448710


==> anc/lamb=0.07/Nx=64_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      64
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.0523
#   n_meas:             75001
#   tau_int:            8.162261255461317
#   n_independent:      4329.18136431835
#   n_eff (at crossing):69554.20305163287
#
# === Crossing result ===
# musqcrit_central:   -0.052525041212757105
# musqcrit_err:       6.843738594670844e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2616859598427844
# phisq_err:          0.00015206947147734245
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0525244984846238      0.4654800000000000      0.2616860256872911
   -0.0525247672995178      0.4654800000000000      0.2616996823169101
   -0.0525250950937891      0.4654800000000000      0.2616995043250263
   -0.0525252971308479      0.4654800000000000      0.2616865371909090
   -0.0525253516701994      0.4654800000000000      0.2616917564391864
   -0.0525252215084471      0.4654800000000000      0.2616908306037326
   -0.0525244562919060      0.4654800000000000      0.2616801464749390
   -0.0525251872150584      0.4654800000000000      0.2616697542531589
   -0.0525240735876868      0.4654800000000000      0.2617003035900191
   -0.0525242677053049      0.4654800000000000      0.2616957702417838
   -0.0525259753197192      0.4654800000000000      0.2617030976954375
   -0.0525246188240947      0.4654800000000000      0.2616793602727100
   -0.0525247180403417      0.4654800000000000      0.2616954168920483
   -0.0525255481955910      0.4654800000000000      0.2616777857056846
   -0.0525259547092287      0.4654800000000000      0.2616957359825011
   -0.0525255893460327      0.4654800000000000      0.2616820413515468
   -0.0525256905326547      0.4654800000000000      0.2616778563150214
   -0.0525246499146774      0.4654800000000000      0.2616866172964720
   -0.0525247156520004      0.4654800000000000      0.2616780010960215
   -0.0525248311767835      0.4654800000000000      0.2616723342845874
   -0.0525248332989453      0.4654800000000000      0.2616833495955898
   -0.0525252141706874      0.4654800000000000      0.2616918971129638
   -0.0525242545588062      0.4654800000000000      0.2616833905752119
   -0.0525245448777080      0.4654800000000000      0.2616905061619765
   -0.0525256547763667      0.4654800000000000      0.2616655908699404
   -0.0525246995622010      0.4654800000000000      0.2616862515128753
   -0.0525258240367256      0.4654800000000000      0.2616615036608801
   -0.0525256285224042      0.4654800000000000      0.2616861176615940
   -0.0525255212932688      0.4654800000000000      0.2616814682664769
   -0.0525259744740549      0.4654800000000000      0.2616663083139727
   -0.0525247841607733      0.4654800000000000      0.2616843997293647
   -0.0525249079681403      0.4654800000000000      0.2616881040858420
   -0.0525248892517311      0.4654800000000000      0.2616926753625719
   -0.0525247871746283      0.4654800000000000      0.2616849596607588
   -0.0525243398976781      0.4654800000000000      0.2616954858060076
   -0.0525241873278664      0.4654800000000000      0.2617071140029886
   -0.0525254441986652      0.4654800000000000      0.2616710339981534
   -0.0525243176208445      0.4654800000000000      0.2616815820172698
   -0.0525256101007708      0.4654800000000000      0.2616900837140835
   -0.0525251021751376      0.4654800000000000      0.2616797733817144
   -0.0525244401977818      0.4654800000000000      0.2616893335015986
   -0.0525256206863425      0.4654800000000000      0.2616944573996541
   -0.0525253883415172      0.4654800000000000      0.2616948967130475
   -0.0525247448074360      0.4654800000000000      0.2617040247367777
   -0.0525251453508420      0.4654800000000000      0.2616901861966206
   -0.0525244488101940      0.4654800000000000      0.2616764734529177
   -0.0525259854098216      0.4654800000000000      0.2616602785831472
   -0.0525260978854777      0.4654800000000000      0.2616965342318187
   -0.0525242513320052      0.4654800000000000      0.2616761821355851
   -0.0525254484515173      0.4654800000000000      0.2616815383737934
   -0.0525238598758304      0.4654800000000000      0.2616950634840204
   -0.0525250860063245      0.4654800000000000      0.2616979410648429
   -0.0525244419331476      0.4654800000000000      0.2616809324219243
   -0.0525244692709835      0.4654800000000000      0.2616856083620529
   -0.0525249777664156      0.4654800000000000      0.2616768354194828
   -0.0525254978490773      0.4654800000000000      0.2616736411762771
   -0.0525249771106170      0.4654800000000000      0.2617004514890192
   -0.0525246772016230      0.4654800000000000      0.2616886915299252
   -0.0525248684827869      0.4654800000000000      0.2616976115312015
   -0.0525253300537437      0.4654800000000000      0.2616794142016447
   -0.0525252912559025      0.4654800000000000      0.2617018998375109
   -0.0525252941932046      0.4654800000000000      0.2617096079906814
   -0.0525254864587681      0.4654800000000000      0.2616489227454020
   -0.0525255387582012      0.4654800000000000      0.2616939950142798
   -0.0525256668128038      0.4654800000000000      0.2616947596742706
   -0.0525245155799934      0.4654800000000000      0.2616837478886184
   -0.0525259375525564      0.4654800000000000      0.2616707670273483
   -0.0525260395194701      0.4654800000000000      0.2616968781689805
   -0.0525248696947126      0.4654800000000000      0.2616873791679195
   -0.0525246473653516      0.4654800000000000      0.2616714553201280
   -0.0525257576204937      0.4654800000000000      0.2617000069347076
   -0.0525242000476602      0.4654800000000000      0.2616810432510397
   -0.0525242895630724      0.4654800000000000      0.2616922708436868
   -0.0525257820241876      0.4654800000000000      0.2616649293085380
   -0.0525239975483190      0.4654800000000000      0.2616976521369861
   -0.0525247938185847      0.4654800000000000      0.2617048287902217
   -0.0525256848931629      0.4654800000000000      0.2616784627157172
   -0.0525247418340591      0.4654800000000000      0.2617038663211050
   -0.0525244996036385      0.4654800000000000      0.2616954560667476
   -0.0525232969483801      0.4654800000000000      0.2616758539650068
   -0.0525252407933968      0.4654800000000000      0.2617125968153832
   -0.0525254673265552      0.4654800000000000      0.2617044486049476
   -0.0525244953729090      0.4654800000000000      0.2617059095266138
   -0.0525263036299973      0.4654800000000000      0.2616787360830585
   -0.0525251492485319      0.4654800000000000      0.2616799835375163
   -0.0525250068621985      0.4654800000000000      0.2616970529716021
   -0.0525250343197565      0.4654800000000000      0.2616825099347055
   -0.0525263666913104      0.4654800000000000      0.2616762799487374
   -0.0525249196830450      0.4654800000000000      0.2616972425156167
   -0.0525254442156336      0.4654800000000000      0.2616936050018732
   -0.0525251575856814      0.4654800000000000      0.2617067991990801
   -0.0525240178757927      0.4654800000000000      0.2616730489911087
   -0.0525251025977285      0.4654800000000000      0.2616998501332461
   -0.0525255765321377      0.4654800000000000      0.2616774502195151
   -0.0525245350674162      0.4654800000000000      0.2617007103557553
   -0.0525252820799268      0.4654800000000000      0.2616870591689995
   -0.0525250567135213      0.4654800000000000      0.2616786160798250
   -0.0525250262347509      0.4654800000000000      0.2616948313705916
   -0.0525249343394029      0.4654800000000000      0.2616735712647201
   -0.0525245471375398      0.4654800000000000      0.2616947047414885
   -0.0525254607596614      0.4654800000000000      0.2616836309692786
   -0.0525261784315635      0.4654800000000000      0.2616914401321767
   -0.0525249049004189      0.4654800000000000      0.2616808769130960
   -0.0525251082468220      0.4654800000000000      0.2616895173587098
   -0.0525242143419965      0.4654800000000000      0.2616792891905336
   -0.0525254936090849      0.4654800000000000      0.2616850120591980
   -0.0525248553546272      0.4654800000000000      0.2617018339824264
   -0.0525254565640350      0.4654800000000000      0.2616430725869678
   -0.0525251157883848      0.4654800000000000      0.2616954461528089
   -0.0525248219313380      0.4654800000000000      0.2616605589379226
   -0.0525242011063140      0.4654800000000000      0.2616896964051958
   -0.0525256995842747      0.4654800000000000      0.2616899189004211
   -0.0525248161551799      0.4654800000000000      0.2616734447955258
   -0.0525238926407943      0.4654800000000000      0.2616255835188067
   -0.0525240963353155      0.4654800000000000      0.2616891745486390
   -0.0525250277987532      0.4654800000000000      0.2616984167228856
   -0.0525255661960271      0.4654800000000000      0.2616859042910504
   -0.0525252959618017      0.4654800000000000      0.2616818452189226
   -0.0525246337643084      0.4654800000000000      0.2616826787145113
   -0.0525264448951391      0.4654800000000000      0.2616906867887470
   -0.0525254570301858      0.4654800000000000      0.2616701402610978
   -0.0525252591912773      0.4654800000000000      0.2617011237663533
   -0.0525259588486437      0.4654800000000000      0.2616938900997290
   -0.0525242817067053      0.4654800000000000      0.2617038612526318
   -0.0525247261130825      0.4654800000000000      0.2616947916092494
   -0.0525244580924717      0.4654800000000000      0.2616655542758927
   -0.0525240784265604      0.4654800000000000      0.2616879470148985
   -0.0525259920889945      0.4654800000000000      0.2617011920188340


==> anc/lamb=0.07/Nx=80_lamb=0.07/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.07
# Nx:      80
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.05238101161983599
#   n_meas:             540012
#   tau_int:            6.079835200220482
#   n_independent:      41035.374258454445
#   n_eff (at crossing):540011.4648361192
# Ensemble 2:
#   musq:               -0.0523
#   n_meas:             75001
#   tau_int:            10.404737974765485
#   n_independent:      3438.9180268961463
#   n_eff (at crossing):73502.95164069021
#
# === Crossing result ===
# musqcrit_central:   -0.052381411139470924
# musqcrit_err:       3.1169260968286426e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2589646184649974
# phisq_err:          2.650619510247211e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0523812375056204      0.4654800000000000      0.2589657032663201
   -0.0523816279419620      0.4654800000000000      0.2589632177006265
   -0.0523815523856657      0.4654800000000000      0.2589669344312244
   -0.0523815298415565      0.4654800000000000      0.2589662817122836
   -0.0523820183516338      0.4654800000000000      0.2589631555380481
   -0.0523811357176169      0.4654800000000000      0.2589675180075195
   -0.0523819374489776      0.4654800000000000      0.2589660177344422
   -0.0523815720044447      0.4654800000000000      0.2589613199160092
   -0.0523817572839061      0.4654800000000000      0.2589631204145122
   -0.0523813295214504      0.4654800000000000      0.2589650777270968
   -0.0523809610517092      0.4654800000000000      0.2589645726517347
   -0.0523815944923036      0.4654800000000000      0.2589667024757701
   -0.0523817704071841      0.4654800000000000      0.2589623935606860
   -0.0523814051243725      0.4654800000000000      0.2589597569737762
   -0.0523811045117212      0.4654800000000000      0.2589645156188811
   -0.0523818347891930      0.4654800000000000      0.2589653990984823
   -0.0523813018179094      0.4654800000000000      0.2589651125732513
   -0.0523815462671670      0.4654800000000000      0.2589649642106384
   -0.0523810978955524      0.4654800000000000      0.2589645503314543
   -0.0523812038918848      0.4654800000000000      0.2589646073492712
   -0.0523813366818037      0.4654800000000000      0.2589631175609074
   -0.0523810648481981      0.4654800000000000      0.2589610038577559
   -0.0523814117699195      0.4654800000000000      0.2589635722387682
   -0.0523815960625354      0.4654800000000000      0.2589653523949664
   -0.0523810687320620      0.4654800000000000      0.2589652569251158
   -0.0523814441655023      0.4654800000000000      0.2589698124121640
   -0.0523816111109294      0.4654800000000000      0.2589635705661706
   -0.0523813415408659      0.4654800000000000      0.2589669557245310
   -0.0523816824764792      0.4654800000000000      0.2589672391769435
   -0.0523810761258169      0.4654800000000000      0.2589624703957015
   -0.0523813390426943      0.4654800000000000      0.2589619168710573
   -0.0523810804114925      0.4654800000000000      0.2589629535962650
   -0.0523809523941599      0.4654800000000000      0.2589686823618739
   -0.0523815419291559      0.4654800000000000      0.2589638956249522
   -0.0523816325284978      0.4654800000000000      0.2589670117915875
   -0.0523815576638777      0.4654800000000000      0.2589635443533667
   -0.0523814665463978      0.4654800000000000      0.2589655874585274
   -0.0523814119374942      0.4654800000000000      0.2589621024296253
   -0.0523814519441044      0.4654800000000000      0.2589636750520581
   -0.0523817045422883      0.4654800000000000      0.2589658079230993
   -0.0523811847089458      0.4654800000000000      0.2589632804036889
   -0.0523813169325835      0.4654800000000000      0.2589628961008436
   -0.0523811260983055      0.4654800000000000      0.2589602161826395
   -0.0523809885112008      0.4654800000000000      0.2589610398226247
   -0.0523812032555781      0.4654800000000000      0.2589623951094538
   -0.0523816156697069      0.4654800000000000      0.2589649601047123
   -0.0523811862206020      0.4654800000000000      0.2589643862976661
   -0.0523815834110602      0.4654800000000000      0.2589651678216195
   -0.0523810886510050      0.4654800000000000      0.2589636071609105
   -0.0523811408481624      0.4654800000000000      0.2589615141245818
   -0.0523815689930361      0.4654800000000000      0.2589675439590859
   -0.0523812507802182      0.4654800000000000      0.2589643937029665
   -0.0523820504173948      0.4654800000000000      0.2589670225551813
   -0.0523812957214815      0.4654800000000000      0.2589663686927284
   -0.0523818612098713      0.4654800000000000      0.2589665546788988
   -0.0523816595948940      0.4654800000000000      0.2589605624328684
   -0.0523810073203633      0.4654800000000000      0.2589633219940867
   -0.0523817291788782      0.4654800000000000      0.2589687127774711
   -0.0523819053867356      0.4654800000000000      0.2589599246027854
   -0.0523813778855299      0.4654800000000000      0.2589632820864954
   -0.0523815112059363      0.4654800000000000      0.2589640793774835
   -0.0523816295880100      0.4654800000000000      0.2589630082030000
   -0.0523811199061013      0.4654800000000000      0.2589651113141875
   -0.0523816008520041      0.4654800000000000      0.2589651058529269
   -0.0523814707502914      0.4654800000000000      0.2589697298757618
   -0.0523815936415486      0.4654800000000000      0.2589643202032585
   -0.0523813253558120      0.4654800000000000      0.2589626039364487
   -0.0523811186550625      0.4654800000000000      0.2589662231615707
   -0.0523817501253178      0.4654800000000000      0.2589645898194997
   -0.0523819826571435      0.4654800000000000      0.2589649101049322
   -0.0523810762780319      0.4654800000000000      0.2589629996380093
   -0.0523811886141270      0.4654800000000000      0.2589640945309353
   -0.0523813868263816      0.4654800000000000      0.2589655057983879
   -0.0523818118829511      0.4654800000000000      0.2589642229012432
   -0.0523814027032130      0.4654800000000000      0.2589655800323184
   -0.0523817188026896      0.4654800000000000      0.2589631173813886
   -0.0523811988420085      0.4654800000000000      0.2589603512917844
   -0.0523811394222889      0.4654800000000000      0.2589650655826445
   -0.0523815032318580      0.4654800000000000      0.2589627573969966
   -0.0523813165630813      0.4654800000000000      0.2589608319316437
   -0.0523814781736651      0.4654800000000000      0.2589593924936082
   -0.0523813962146450      0.4654800000000000      0.2589699498349634
   -0.0523810692806089      0.4654800000000000      0.2589649698446415
   -0.0523816905470177      0.4654800000000000      0.2589610449386234
   -0.0523815586675612      0.4654800000000000      0.2589632065631866
   -0.0523816623415998      0.4654800000000000      0.2589660197047051
   -0.0523813127543447      0.4654800000000000      0.2589627273496006
   -0.0523812837560730      0.4654800000000000      0.2589620927973733
   -0.0523815798835171      0.4654800000000000      0.2589628930974862
   -0.0523811522211035      0.4654800000000000      0.2589599208328365
   -0.0523813892163679      0.4654800000000000      0.2589641836427331
   -0.0523816894653983      0.4654800000000000      0.2589618768980653
   -0.0523808390050991      0.4654800000000000      0.2589631275033679
   -0.0523810601153020      0.4654800000000000      0.2589584833595997
   -0.0523816003322148      0.4654800000000000      0.2589667882707710
   -0.0523812378660534      0.4654800000000000      0.2589638564757689
   -0.0523813247242813      0.4654800000000000      0.2589600147370267
   -0.0523810060732788      0.4654800000000000      0.2589622076244936
   -0.0523815692665546      0.4654800000000000      0.2589660893716687
   -0.0523817757013470      0.4654800000000000      0.2589612926909387
   -0.0523810974079476      0.4654800000000000      0.2589662009042403
   -0.0523817021562411      0.4654800000000000      0.2589645588399100
   -0.0523813484631515      0.4654800000000000      0.2589661163268785
   -0.0523818112300529      0.4654800000000000      0.2589672790485198
   -0.0523815845600100      0.4654800000000000      0.2589634299654590
   -0.0523815861456819      0.4654800000000000      0.2589644290784635
   -0.0523814609144275      0.4654800000000000      0.2589644916638387
   -0.0523814111765907      0.4654800000000000      0.2589611050371446
   -0.0523811538062831      0.4654800000000000      0.2589628284423708
   -0.0523815251600028      0.4654800000000000      0.2589634534831686
   -0.0523812848636657      0.4654800000000000      0.2589608320975438
   -0.0523814492274065      0.4654800000000000      0.2589625991078206
   -0.0523809159191844      0.4654800000000000      0.2589614600296073
   -0.0523808055920818      0.4654800000000000      0.2589622701290768
   -0.0523814610001611      0.4654800000000000      0.2589632656877944
   -0.0523816890871993      0.4654800000000000      0.2589659246410786
   -0.0523813923109646      0.4654800000000000      0.2589645375649023
   -0.0523809151452901      0.4654800000000000      0.2589635160712551
   -0.0523816818999108      0.4654800000000000      0.2589585960079254
   -0.0523814407858709      0.4654800000000000      0.2589674760120801
   -0.0523810326633568      0.4654800000000000      0.2589655230165563
   -0.0523816514137653      0.4654800000000000      0.2589663910361756
   -0.0523819469612541      0.4654800000000000      0.2589629738191160
   -0.0523810783984551      0.4654800000000000      0.2589618765511110
   -0.0523814523073357      0.4654800000000000      0.2589613797690435
   -0.0523809405277500      0.4654800000000000      0.2589645705563022
   -0.0523816509530614      0.4654800000000000      0.2589630476469642
   -0.0523812027636230      0.4654800000000000      0.2589693490292767


==> anc/lamb=0.1/Nx=112_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07425
#   n_meas:             49001
#   tau_int:            13.230599260484702
#   n_independent:      1784.3722284219598
#   n_eff (at crossing):44579.06186898025
# Ensemble 2:
#   musq:               -0.07419545454545455
#   n_meas:             49001
#   tau_int:            13.003572539540674
#   n_independent:      1814.371710024034
#   n_eff (at crossing):47632.085289563845
# Ensemble 3:
#   musq:               -0.07414090909090909
#   n_meas:             49001
#   tau_int:            13.180977763717138
#   n_independent:      1790.844223501112
#   n_eff (at crossing):48964.17525702729
# Ensemble 4:
#   musq:               -0.07408636363636363
#   n_meas:             49001
#   tau_int:            12.58816094876341
#   n_independent:      1871.9589479310955
#   n_eff (at crossing):48390.79903129099
# Ensemble 5:
#   musq:               -0.07403181818181818
#   n_meas:             49001
#   tau_int:            11.16195061773791
#   n_independent:      2100.8921065687387
#   n_eff (at crossing):46016.68400130717
# Ensemble 6:
#   musq:               -0.07397727272727272
#   n_meas:             49001
#   tau_int:            14.293878769463689
#   n_independent:      1656.1241566053604
#   n_eff (at crossing):42210.60241334621
# Ensemble 7:
#   musq:               -0.07392272727272728
#   n_meas:             49001
#   tau_int:            10.35258938677615
#   n_independent:      2257.5718224310403
#   n_eff (at crossing):36562.31886801845
# Ensemble 8:
#   musq:               -0.07386818181818182
#   n_meas:             49001
#   tau_int:            11.136970729014214
#   n_independent:      2105.4018756714254
#   n_eff (at crossing):30868.259535162815
# Ensemble 9:
#   musq:               -0.07381363636363636
#   n_meas:             49001
#   tau_int:            9.49293387821356
#   n_independent:      2451.782459345159
#   n_eff (at crossing):24566.04694192946
# Ensemble 10:
#   musq:               -0.07375909090909091
#   n_meas:             49001
#   tau_int:            9.77998501695956
#   n_independent:      2383.3205942985255
#   n_eff (at crossing):16764.661786350614
#
# === Crossing result ===
# musqcrit_central:   -0.07413018884464004
# musqcrit_err:       3.988993036826805e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25548944669208934
# phisq_err:          3.361902439463184e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0741302641189262      0.4654800000000000      0.2554799955565772
   -0.0741302057165916      0.4654800000000000      0.2554839824085360
   -0.0741300788243518      0.4654800000000000      0.2554838724704631
   -0.0741303557387650      0.4654800000000000      0.2554821832023647
   -0.0741299612172828      0.4654800000000000      0.2554845508090227
   -0.0741303174268646      0.4654800000000000      0.2554888796010898
   -0.0741301157824471      0.4654800000000000      0.2554845470852901
   -0.0741295476788797      0.4654800000000000      0.2554791604753063
   -0.0741307364843584      0.4654800000000000      0.2554886924843583
   -0.0741306678406321      0.4654800000000000      0.2554900966386298
   -0.0741299032125433      0.4654800000000000      0.2554807296730499
   -0.0741301046547362      0.4654800000000000      0.2554853222426511
   -0.0741299070868467      0.4654800000000000      0.2554829675228437
   -0.0741303227151347      0.4654800000000000      0.2554842590524239
   -0.0741302324588219      0.4654800000000000      0.2554858410376319
   -0.0741300318893023      0.4654800000000000      0.2554853525471475
   -0.0741302703952483      0.4654800000000000      0.2554820184477812
   -0.0741302320241473      0.4654800000000000      0.2554833417516948
   -0.0741292693352753      0.4654800000000000      0.2554793993002944
   -0.0741299487278783      0.4654800000000000      0.2554826930750785
   -0.0741301492278980      0.4654800000000000      0.2554836335453136
   -0.0741300177861706      0.4654800000000000      0.2554874871529403
   -0.0741297013720992      0.4654800000000000      0.2554836325861486
   -0.0741299394704615      0.4654800000000000      0.2554872625101110
   -0.0741301551370454      0.4654800000000000      0.2554811897272521
   -0.0741308028102885      0.4654800000000000      0.2554828369564980
   -0.0741296167828253      0.4654800000000000      0.2554795791797322
   -0.0741301669115367      0.4654800000000000      0.2554845773085607
   -0.0741301752410111      0.4654800000000000      0.2554838670427257
   -0.0741298021973263      0.4654800000000000      0.2554830243222265
   -0.0741297841593792      0.4654800000000000      0.2554905338553578
   -0.0741297887635748      0.4654800000000000      0.2554813789616492
   -0.0741301741015084      0.4654800000000000      0.2554858720238462
   -0.0741302240910005      0.4654800000000000      0.2554820889450616
   -0.0741307912405167      0.4654800000000000      0.2554851450512662
   -0.0741295551076351      0.4654800000000000      0.2554787835448448
   -0.0741301723620427      0.4654800000000000      0.2554788465183498
   -0.0741307516962993      0.4654800000000000      0.2554890277777302
   -0.0741300847817201      0.4654800000000000      0.2554870647144049
   -0.0741307547840848      0.4654800000000000      0.2554868933719818
   -0.0741299635090008      0.4654800000000000      0.2554832465980268
   -0.0741301269884813      0.4654800000000000      0.2554836196991467
   -0.0741301574008130      0.4654800000000000      0.2554845657407448
   -0.0741307661882736      0.4654800000000000      0.2554897362052320
   -0.0741307177850800      0.4654800000000000      0.2554888914919912
   -0.0741300267858875      0.4654800000000000      0.2554853692768118
   -0.0741300896163515      0.4654800000000000      0.2554837132090504
   -0.0741302869061131      0.4654800000000000      0.2554829217597026
   -0.0741307824719346      0.4654800000000000      0.2554871426240702
   -0.0741308286572385      0.4654800000000000      0.2554842853952048
   -0.0741306048376679      0.4654800000000000      0.2554917694031648
   -0.0741301111644444      0.4654800000000000      0.2554829486545965
   -0.0741300981702444      0.4654800000000000      0.2554866580219540
   -0.0741303226332846      0.4654800000000000      0.2554833031713729
   -0.0741297672155885      0.4654800000000000      0.2554843524481621
   -0.0741297660523296      0.4654800000000000      0.2554842247596137
   -0.0741300890335320      0.4654800000000000      0.2554869060675757
   -0.0741306776822576      0.4654800000000000      0.2554889578650815
   -0.0741297482736868      0.4654800000000000      0.2554778601633153
   -0.0741297254791088      0.4654800000000000      0.2554788297137983
   -0.0741305830448071      0.4654800000000000      0.2554907599446135
   -0.0741300002763679      0.4654800000000000      0.2554852197915986
   -0.0741298503571439      0.4654800000000000      0.2554832100521220
   -0.0741299764065496      0.4654800000000000      0.2554854825025357
   -0.0741295221598371      0.4654800000000000      0.2554777369997577
   -0.0741300763114867      0.4654800000000000      0.2554852933067717
   -0.0741307598047471      0.4654800000000000      0.2554884850567640
   -0.0741303102105147      0.4654800000000000      0.2554836519020985
   -0.0741303160803387      0.4654800000000000      0.2554832606675885
   -0.0741301017134010      0.4654800000000000      0.2554850162975476
   -0.0741307929661735      0.4654800000000000      0.2554868451185064
   -0.0741299951674510      0.4654800000000000      0.2554845415396091
   -0.0741299621577218      0.4654800000000000      0.2554851955414130
   -0.0741303296574259      0.4654800000000000      0.2554814299213399
   -0.0741299367956002      0.4654800000000000      0.2554845182699881
   -0.0741306963004257      0.4654800000000000      0.2554907436695241
   -0.0741309370497267      0.4654800000000000      0.2554848694754035
   -0.0741299563327514      0.4654800000000000      0.2554852314070474
   -0.0741306426368373      0.4654800000000000      0.2554875605572720
   -0.0741300588656777      0.4654800000000000      0.2554891536013548
   -0.0741306611527451      0.4654800000000000      0.2554885865074025
   -0.0741301236993089      0.4654800000000000      0.2554809734200911
   -0.0741304509289788      0.4654800000000000      0.2554822722006301
   -0.0741297460900962      0.4654800000000000      0.2554802290330253
   -0.0741299290657822      0.4654800000000000      0.2554808336601649
   -0.0741300663879489      0.4654800000000000      0.2554850518712619
   -0.0741297523873341      0.4654800000000000      0.2554773648822640
   -0.0741303234199842      0.4654800000000000      0.2554839302144569
   -0.0741299521609317      0.4654800000000000      0.2554841749070895
   -0.0741301050854739      0.4654800000000000      0.2554855836077425
   -0.0741301440827815      0.4654800000000000      0.2554851644124636
   -0.0741307776883787      0.4654800000000000      0.2554876488060353
   -0.0741300105318272      0.4654800000000000      0.2554855058951034
   -0.0741299879611445      0.4654800000000000      0.2554820744263145
   -0.0741301328151274      0.4654800000000000      0.2554848636015902
   -0.0741301368369083      0.4654800000000000      0.2554840730570667
   -0.0741296467271794      0.4654800000000000      0.2554828754380892
   -0.0741301706806918      0.4654800000000000      0.2554866040157117
   -0.0741300080911620      0.4654800000000000      0.2554842028689662
   -0.0741298672946362      0.4654800000000000      0.2554841517892927
   -0.0741306770188683      0.4654800000000000      0.2554865082486197
   -0.0741307784020779      0.4654800000000000      0.2554871771105663
   -0.0741302707551181      0.4654800000000000      0.2554843372029243
   -0.0741308188725253      0.4654800000000000      0.2554870094737326
   -0.0741295990370315      0.4654800000000000      0.2554834462305507
   -0.0741307266854644      0.4654800000000000      0.2554846295033886
   -0.0741302100036314      0.4654800000000000      0.2554822149241276
   -0.0741306009818880      0.4654800000000000      0.2554908911868020
   -0.0741300586316176      0.4654800000000000      0.2554871162298804
   -0.0741307234652754      0.4654800000000000      0.2554883424877039
   -0.0741307187072036      0.4654800000000000      0.2554896318053792
   -0.0741308565918272      0.4654800000000000      0.2554838015257239
   -0.0741298595130405      0.4654800000000000      0.2554841093867191
   -0.0741302881148887      0.4654800000000000      0.2554803492362797
   -0.0741299385823657      0.4654800000000000      0.2554842537063104
   -0.0741300215061986      0.4654800000000000      0.2554854241456735
   -0.0741301216454697      0.4654800000000000      0.2554852879252097
   -0.0741300150149685      0.4654800000000000      0.2554848546282361
   -0.0741301256498657      0.4654800000000000      0.2554868960436022
   -0.0741307722379618      0.4654800000000000      0.2554890892550790
   -0.0741300799192750      0.4654800000000000      0.2554813912842542
   -0.0741300159278756      0.4654800000000000      0.2554853663104805
   -0.0741300188917541      0.4654800000000000      0.2554839366032710
   -0.0741299408872807      0.4654800000000000      0.2554829929152637
   -0.0741300510494545      0.4654800000000000      0.2554870296534010
   -0.0741298120197561      0.4654800000000000      0.2554830022554445
   -0.0741302119999940      0.4654800000000000      0.2554819971607951
   -0.0741303244130630      0.4654800000000000      0.2554866209011555


==> anc/lamb=0.1/Nx=136_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07425
#   n_meas:             24001
#   tau_int:            16.78670694609136
#   n_independent:      694.203935857974
#   n_eff (at crossing):16686.046866716883
# Ensemble 2:
#   musq:               -0.07419545454545455
#   n_meas:             24001
#   tau_int:            13.473022169734529
#   n_independent:      858.8335332347071
#   n_eff (at crossing):20245.487432192516
# Ensemble 3:
#   musq:               -0.07414090909090909
#   n_meas:             24001
#   tau_int:            16.172086165020673
#   n_independent:      719.7959440239686
#   n_eff (at crossing):22873.033521672183
# Ensemble 4:
#   musq:               -0.07408636363636363
#   n_meas:             24001
#   tau_int:            13.374247667524953
#   n_independent:      864.9478002392317
#   n_eff (at crossing):23978.156518136337
# Ensemble 5:
#   musq:               -0.07403181818181818
#   n_meas:             24001
#   tau_int:            12.46385931621489
#   n_independent:      925.6888483038424
#   n_eff (at crossing):23416.749429982923
#
# === Crossing result ===
# musqcrit_central:   -0.07407748491343523
# musqcrit_err:       5.348193305618666e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2546565197905061
# phisq_err:          3.4709030603449146e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0740773404685773      0.4654800000000000      0.2546608207256756
   -0.0740769575125509      0.4654800000000000      0.2546576594372443
   -0.0740768104561560      0.4654800000000000      0.2546563637363323
   -0.0740777815130358      0.4654800000000000      0.2546620363992545
   -0.0740775904704907      0.4654800000000000      0.2546550650810883
   -0.0740770205842476      0.4654800000000000      0.2546568028505322
   -0.0740776974703845      0.4654800000000000      0.2546622161918504
   -0.0740781338372230      0.4654800000000000      0.2546632693883714
   -0.0740777687101644      0.4654800000000000      0.2546623581553354
   -0.0740777391328830      0.4654800000000000      0.2546541137476579
   -0.0740774620793655      0.4654800000000000      0.2546567026440093
   -0.0740776596375378      0.4654800000000000      0.2546590392080076
   -0.0740775435617070      0.4654800000000000      0.2546551127691393
   -0.0740777087770829      0.4654800000000000      0.2546610761902255
   -0.0740766685223926      0.4654800000000000      0.2546577177679003
   -0.0740769434172885      0.4654800000000000      0.2546565803366381
   -0.0740769305071081      0.4654800000000000      0.2546553150228678
   -0.0740776670375140      0.4654800000000000      0.2546579855600348
   -0.0740779779551645      0.4654800000000000      0.2546618662165466
   -0.0740773811299827      0.4654800000000000      0.2546559120497520
   -0.0740778314808766      0.4654800000000000      0.2546627529575324
   -0.0740775939946813      0.4654800000000000      0.2546617795828027
   -0.0740769993942772      0.4654800000000000      0.2546590530529295
   -0.0740773118341229      0.4654800000000000      0.2546559748194918
   -0.0740774536275946      0.4654800000000000      0.2546564150016096
   -0.0740764857260336      0.4654800000000000      0.2546544584252263
   -0.0740779981885206      0.4654800000000000      0.2546605414623667
   -0.0740775243647310      0.4654800000000000      0.2546597117692685
   -0.0740774596726777      0.4654800000000000      0.2546594781780349
   -0.0740768350145838      0.4654800000000000      0.2546570482159360
   -0.0740773506003099      0.4654800000000000      0.2546581870115631
   -0.0740772824109449      0.4654800000000000      0.2546590805791967
   -0.0740768446997617      0.4654800000000000      0.2546572115547951
   -0.0740781035136029      0.4654800000000000      0.2546640648705806
   -0.0740777487623435      0.4654800000000000      0.2546610233082262
   -0.0740772733231132      0.4654800000000000      0.2546590273185877
   -0.0740776436242913      0.4654800000000000      0.2546611519704269
   -0.0740775029662216      0.4654800000000000      0.2546616424299508
   -0.0740781950950455      0.4654800000000000      0.2546638056793729
   -0.0740777164083125      0.4654800000000000      0.2546608289740475
   -0.0740765887050836      0.4654800000000000      0.2546564266928075
   -0.0740773394245426      0.4654800000000000      0.2546586502446322
   -0.0740766715222825      0.4654800000000000      0.2546515506818331
   -0.0740778097205545      0.4654800000000000      0.2546583791930704
   -0.0740775557364465      0.4654800000000000      0.2546624682283851
   -0.0740780305753340      0.4654800000000000      0.2546620972256940
   -0.0740780597667219      0.4654800000000000      0.2546599684766053
   -0.0740778268202900      0.4654800000000000      0.2546614044505347
   -0.0740771446571170      0.4654800000000000      0.2546555925896385
   -0.0740773527288157      0.4654800000000000      0.2546600481945809
   -0.0740772703675364      0.4654800000000000      0.2546584131113409
   -0.0740772364571890      0.4654800000000000      0.2546589189530518
   -0.0740778641719987      0.4654800000000000      0.2546613396666939
   -0.0740780207451591      0.4654800000000000      0.2546612333530948
   -0.0740775802893475      0.4654800000000000      0.2546606315429744
   -0.0740773169745652      0.4654800000000000      0.2546591705407374
   -0.0740776630953368      0.4654800000000000      0.2546592172735553
   -0.0740777494877077      0.4654800000000000      0.2546619331994232
   -0.0740775907168959      0.4654800000000000      0.2546591565875974
   -0.0740776285614329      0.4654800000000000      0.2546638144698002
   -0.0740774668805929      0.4654800000000000      0.2546581986175759
   -0.0740775597238150      0.4654800000000000      0.2546600638865439
   -0.0740770005716050      0.4654800000000000      0.2546588646917672
   -0.0740764319412479      0.4654800000000000      0.2546522668352241
   -0.0740769155783437      0.4654800000000000      0.2546574620018925
   -0.0740786709939955      0.4654800000000000      0.2546678729354137
   -0.0740769624419325      0.4654800000000000      0.2546611414835419
   -0.0740769921844022      0.4654800000000000      0.2546551549339703
   -0.0740773040416452      0.4654800000000000      0.2546579365688398
   -0.0740773195603757      0.4654800000000000      0.2546592459555653
   -0.0740767403259128      0.4654800000000000      0.2546545266496958
   -0.0740779507367975      0.4654800000000000      0.2546635490554075
   -0.0740778249331067      0.4654800000000000      0.2546634264781700
   -0.0740780088587913      0.4654800000000000      0.2546626735681423
   -0.0740788815813554      0.4654800000000000      0.2546656083419997
   -0.0740780616489649      0.4654800000000000      0.2546636183491030
   -0.0740773387576120      0.4654800000000000      0.2546584288739049
   -0.0740782341949964      0.4654800000000000      0.2546618371482785
   -0.0740772596560683      0.4654800000000000      0.2546581727074986
   -0.0740783943901714      0.4654800000000000      0.2546641502438235
   -0.0740775279124655      0.4654800000000000      0.2546625041662188
   -0.0740780074785272      0.4654800000000000      0.2546618448514795
   -0.0740782640460207      0.4654800000000000      0.2546569775505877
   -0.0740772458819944      0.4654800000000000      0.2546595150005509
   -0.0740769265373532      0.4654800000000000      0.2546553127240070
   -0.0740775324818956      0.4654800000000000      0.2546615113465596
   -0.0740770536085651      0.4654800000000000      0.2546587679923799
   -0.0740769024155457      0.4654800000000000      0.2546565135563384
   -0.0740768227331031      0.4654800000000000      0.2546597078600559
   -0.0740771514901539      0.4654800000000000      0.2546577972774645
   -0.0740776798616313      0.4654800000000000      0.2546604527144616
   -0.0740777417703272      0.4654800000000000      0.2546577247940019
   -0.0740770860182905      0.4654800000000000      0.2546552675204879
   -0.0740776603760925      0.4654800000000000      0.2546603864854915
   -0.0740776303626290      0.4654800000000000      0.2546607387135493
   -0.0740765361220200      0.4654800000000000      0.2546458967681743
   -0.0740774314064427      0.4654800000000000      0.2546583019237317
   -0.0740778003357499      0.4654800000000000      0.2546612630896729
   -0.0740765940708788      0.4654800000000000      0.2546562736090608
   -0.0740776341586136      0.4654800000000000      0.2546627685254882
   -0.0740774314255819      0.4654800000000000      0.2546610910698200
   -0.0740772984704419      0.4654800000000000      0.2546607339742518
   -0.0740773304202144      0.4654800000000000      0.2546588279367604
   -0.0740779577038466      0.4654800000000000      0.2546631872938597
   -0.0740775997695850      0.4654800000000000      0.2546612346344385
   -0.0740768693169700      0.4654800000000000      0.2546555179928521
   -0.0740777413987859      0.4654800000000000      0.2546593376663120
   -0.0740764550964595      0.4654800000000000      0.2546565550858786
   -0.0740773193467326      0.4654800000000000      0.2546602896496555
   -0.0740772692987661      0.4654800000000000      0.2546589167375599
   -0.0740768464048412      0.4654800000000000      0.2546587828838171
   -0.0740779584993805      0.4654800000000000      0.2546594538571098
   -0.0740779960851550      0.4654800000000000      0.2546612790576203
   -0.0740775010145527      0.4654800000000000      0.2546608948482557
   -0.0740774662347836      0.4654800000000000      0.2546609299406016
   -0.0740776566786382      0.4654800000000000      0.2546583354921499
   -0.0740775855102729      0.4654800000000000      0.2546611447837438
   -0.0740781072325438      0.4654800000000000      0.2546644403009004
   -0.0740768404728408      0.4654800000000000      0.2546571559074491
   -0.0740772735037285      0.4654800000000000      0.2546564632910440
   -0.0740773170197556      0.4654800000000000      0.2546572798249227
   -0.0740774574017409      0.4654800000000000      0.2546566177225583
   -0.0740778643388990      0.4654800000000000      0.2546576840333752
   -0.0740784746528988      0.4654800000000000      0.2546630183328012
   -0.0740780655961827      0.4654800000000000      0.2546629501607502
   -0.0740780901092210      0.4654800000000000      0.2546638204889127
   -0.0740776930910575      0.4654800000000000      0.2546618902500501
   -0.0740778167485420      0.4654800000000000      0.2546594586015973


==> anc/lamb=0.1/Nx=156_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07425
#   n_meas:             19001
#   tau_int:            16.56704917464998
#   n_independent:      556.6574457470525
#   n_eff (at crossing):9269.6072708674
# Ensemble 2:
#   musq:               -0.07419545454545455
#   n_meas:             19001
#   tau_int:            16.406149245728677
#   n_independent:      561.9552898718372
#   n_eff (at crossing):13106.861631575348
# Ensemble 3:
#   musq:               -0.07414090909090909
#   n_meas:             19001
#   tau_int:            18.591308304383357
#   n_independent:      497.63483196270465
#   n_eff (at crossing):16574.523585318915
# Ensemble 4:
#   musq:               -0.07408636363636363
#   n_meas:             19001
#   tau_int:            15.889092714982505
#   n_independent:      579.6843159789363
#   n_eff (at crossing):18652.43304894924
# Ensemble 5:
#   musq:               -0.07406
#   n_meas:             14763
#   tau_int:            8.94057817047396
#   n_independent:      781.8906709640024
#   n_eff (at crossing):14755.99351413214
# Ensemble 6:
#   musq:               -0.07404272727272727
#   n_meas:             14689
#   tau_int:            7.962980836195761
#   n_independent:      867.8384297631784
#   n_eff (at crossing):14649.400150371946
# Ensemble 7:
#   musq:               -0.07403181818181818
#   n_meas:             19001
#   tau_int:            15.466278767027536
#   n_independent:      595.0353328177998
#   n_eff (at crossing):18806.72824148789
# Ensemble 8:
#   musq:               -0.07402545454545455
#   n_meas:             14689
#   tau_int:            7.956577915711536
#   n_independent:      868.4955159408631
#   n_eff (at crossing):14442.00594578559
# Ensemble 9:
#   musq:               -0.07400818181818182
#   n_meas:             14689
#   tau_int:            9.662104766310431
#   n_independent:      722.7341351910287
#   n_eff (at crossing):14091.279349264218
# Ensemble 10:
#   musq:               -0.0739909090909091
#   n_meas:             14763
#   tau_int:            7.687878868294762
#   n_independent:      901.5155351873566
#   n_eff (at crossing):13620.015737655138
# Ensemble 11:
#   musq:               -0.07397727272727272
#   n_meas:             19001
#   tau_int:            16.962701539002495
#   n_independent:      544.0452600521676
#   n_eff (at crossing):17040.6638548825
# Ensemble 12:
#   musq:               -0.07397363636363637
#   n_meas:             14763
#   tau_int:            8.066561522245493
#   n_independent:      861.6642722791231
#   n_eff (at crossing):12942.923071022586
# Ensemble 13:
#   musq:               -0.07395636363636364
#   n_meas:             14763
#   tau_int:            8.305165083316513
#   n_independent:      838.3147766287782
#   n_eff (at crossing):12387.211728954308
# Ensemble 14:
#   musq:               -0.07393909090909091
#   n_meas:             14763
#   tau_int:            7.079001790720122
#   n_independent:      973.9409230695859
#   n_eff (at crossing):11472.090357705965
# Ensemble 15:
#   musq:               -0.07392272727272728
#   n_meas:             19001
#   tau_int:            14.726146756285221
#   n_independent:      623.9595711290696
#   n_eff (at crossing):13969.86526366876
# Ensemble 16:
#   musq:               -0.07392181818181819
#   n_meas:             14763
#   tau_int:            7.337150380603411
#   n_independent:      941.8601968221607
#   n_eff (at crossing):10355.16124712224
# Ensemble 17:
#   musq:               -0.07390454545454546
#   n_meas:             14763
#   tau_int:            8.599990317450672
#   n_independent:      811.1547092357675
#   n_eff (at crossing):9392.49975880887
# Ensemble 18:
#   musq:               -0.07388727272727273
#   n_meas:             14763
#   tau_int:            6.707438866766604
#   n_independent:      1024.1502059817656
#   n_eff (at crossing):8498.756461885829
# Ensemble 19:
#   musq:               -0.07387
#   n_meas:             14763
#   tau_int:            7.153141954207349
#   n_independent:      964.5058257337024
#   n_eff (at crossing):7959.199058767384
# Ensemble 20:
#   musq:               -0.07386818181818182
#   n_meas:             19001
#   tau_int:            16.60704473370323
#   n_independent:      555.3560037919764
#   n_eff (at crossing):9390.44637019325
# Ensemble 21:
#   musq:               -0.07381363636363636
#   n_meas:             19001
#   tau_int:            13.671220002730337
#   n_independent:      670.4080522474113
#   n_eff (at crossing):7366.317787404715
# Ensemble 22:
#   musq:               -0.07375909090909091
#   n_meas:             19001
#   tau_int:            12.564879788286257
#   n_independent:      727.1785239476893
#   n_eff (at crossing):3152.4188118667194
#
# === Crossing result ===
# musqcrit_central:   -0.0740549941808303
# musqcrit_err:       2.552504970429783e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25423148022449543
# phisq_err:          2.0233000791934712e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0740549027354534      0.4654800000000000      0.2542322931471794
   -0.0740545472918915      0.4654800000000000      0.2542326354135449
   -0.0740549434846827      0.4654800000000000      0.2542341063590047
   -0.0740552043800792      0.4654800000000000      0.2542349611027210
   -0.0740548755433687      0.4654800000000000      0.2542331445136291
   -0.0740551092162994      0.4654800000000000      0.2542329568365574
   -0.0740547432101245      0.4654800000000000      0.2542312781631244
   -0.0740551643265465      0.4654800000000000      0.2542315938821305
   -0.0740552125352221      0.4654800000000000      0.2542333458538581
   -0.0740548327933346      0.4654800000000000      0.2542320373837680
   -0.0740547636695756      0.4654800000000000      0.2542302878869228
   -0.0740554853481954      0.4654800000000000      0.2542353418710245
   -0.0740554536259221      0.4654800000000000      0.2542359596354181
   -0.0740550722231634      0.4654800000000000      0.2542326176962794
   -0.0740546482049849      0.4654800000000000      0.2542313162205792
   -0.0740551466603549      0.4654800000000000      0.2542335811982857
   -0.0740552051556230      0.4654800000000000      0.2542326896619225
   -0.0740551644512258      0.4654800000000000      0.2542333745758049
   -0.0740549613621793      0.4654800000000000      0.2542339035762280
   -0.0740545673892157      0.4654800000000000      0.2542271374525287
   -0.0740549529893564      0.4654800000000000      0.2542326596562457
   -0.0740547785769881      0.4654800000000000      0.2542312636247510
   -0.0740551240157867      0.4654800000000000      0.2542343948068459
   -0.0740550619231660      0.4654800000000000      0.2542338978209224
   -0.0740550457260635      0.4654800000000000      0.2542331173947819
   -0.0740548129716368      0.4654800000000000      0.2542329265887830
   -0.0740552035772404      0.4654800000000000      0.2542343336088642
   -0.0740547160627854      0.4654800000000000      0.2542302482339888
   -0.0740549409508399      0.4654800000000000      0.2542335918750191
   -0.0740547165924782      0.4654800000000000      0.2542304652379910
   -0.0740550479565780      0.4654800000000000      0.2542325250956238
   -0.0740553315968829      0.4654800000000000      0.2542336677874278
   -0.0740550387603285      0.4654800000000000      0.2542314352625243
   -0.0740551128867821      0.4654800000000000      0.2542355860592662
   -0.0740546797857111      0.4654800000000000      0.2542323733095587
   -0.0740547933701180      0.4654800000000000      0.2542321394365057
   -0.0740549789432381      0.4654800000000000      0.2542345318979357
   -0.0740549848464277      0.4654800000000000      0.2542344292469338
   -0.0740547528825010      0.4654800000000000      0.2542289393057823
   -0.0740548867663809      0.4654800000000000      0.2542300327267928
   -0.0740555501775361      0.4654800000000000      0.2542370845871647
   -0.0740547199444703      0.4654800000000000      0.2542308574610787
   -0.0740547919644923      0.4654800000000000      0.2542316501321046
   -0.0740549930780385      0.4654800000000000      0.2542329772887653
   -0.0740546192172649      0.4654800000000000      0.2542332199412375
   -0.0740553468512866      0.4654800000000000      0.2542367401205358
   -0.0740551930329683      0.4654800000000000      0.2542350585687288
   -0.0740548554368943      0.4654800000000000      0.2542320757498485
   -0.0740547775937795      0.4654800000000000      0.2542312347619887
   -0.0740551203977255      0.4654800000000000      0.2542349831110887
   -0.0740546246089854      0.4654800000000000      0.2542326002538638
   -0.0740551253455383      0.4654800000000000      0.2542336431140858
   -0.0740552978206235      0.4654800000000000      0.2542362437999501
   -0.0740551003080959      0.4654800000000000      0.2542324098498289
   -0.0740547711888009      0.4654800000000000      0.2542328273310023
   -0.0740549506613266      0.4654800000000000      0.2542332344866856
   -0.0740549124016626      0.4654800000000000      0.2542312610207767
   -0.0740544369218723      0.4654800000000000      0.2542314200621723
   -0.0740547044573643      0.4654800000000000      0.2542333474561426
   -0.0740551074267305      0.4654800000000000      0.2542327317496322
   -0.0740549231285175      0.4654800000000000      0.2542312223562394
   -0.0740552322653526      0.4654800000000000      0.2542328933908769
   -0.0740548665665947      0.4654800000000000      0.2542337894563075
   -0.0740551099493436      0.4654800000000000      0.2542343610126420
   -0.0740548555314632      0.4654800000000000      0.2542327400982133
   -0.0740551589244160      0.4654800000000000      0.2542360704703926
   -0.0740552731812754      0.4654800000000000      0.2542339707529270
   -0.0740547576387440      0.4654800000000000      0.2542315926683612
   -0.0740548135698645      0.4654800000000000      0.2542332361958832
   -0.0740550530697948      0.4654800000000000      0.2542335470627194
   -0.0740553114738627      0.4654800000000000      0.2542348826367088
   -0.0740553683251272      0.4654800000000000      0.2542348625682056
   -0.0740551842707743      0.4654800000000000      0.2542336955050785
   -0.0740551977216540      0.4654800000000000      0.2542325873044153
   -0.0740550277748316      0.4654800000000000      0.2542334788239097
   -0.0740548797206981      0.4654800000000000      0.2542334287339065
   -0.0740544283616190      0.4654800000000000      0.2542298611327124
   -0.0740549901577022      0.4654800000000000      0.2542315601809474
   -0.0740548743514927      0.4654800000000000      0.2542294885641838
   -0.0740550325629384      0.4654800000000000      0.2542328768974655
   -0.0740552884547266      0.4654800000000000      0.2542343568951295
   -0.0740551951279867      0.4654800000000000      0.2542353700488911
   -0.0740551151138982      0.4654800000000000      0.2542345630060908
   -0.0740553491397346      0.4654800000000000      0.2542355319313086
   -0.0740547107723741      0.4654800000000000      0.2542328065402624
   -0.0740553107376688      0.4654800000000000      0.2542339421456726
   -0.0740549431840901      0.4654800000000000      0.2542324132501332
   -0.0740546465564907      0.4654800000000000      0.2542290817926766
   -0.0740552386896150      0.4654800000000000      0.2542334443510462
   -0.0740548855406466      0.4654800000000000      0.2542322136927565
   -0.0740555135378153      0.4654800000000000      0.2542351269759798
   -0.0740549438209601      0.4654800000000000      0.2542331304957720
   -0.0740548909729211      0.4654800000000000      0.2542328997149386
   -0.0740549594907478      0.4654800000000000      0.2542307227015992
   -0.0740548995588141      0.4654800000000000      0.2542298264732437
   -0.0740551115340945      0.4654800000000000      0.2542347314910451
   -0.0740551006675716      0.4654800000000000      0.2542343324860123
   -0.0740546552700725      0.4654800000000000      0.2542306438263839
   -0.0740549934909915      0.4654800000000000      0.2542342958937785
   -0.0740548631454206      0.4654800000000000      0.2542323336845769
   -0.0740548443362396      0.4654800000000000      0.2542337717970886
   -0.0740549699481285      0.4654800000000000      0.2542327065997310
   -0.0740550565527364      0.4654800000000000      0.2542310761871990
   -0.0740547750904205      0.4654800000000000      0.2542317872695086
   -0.0740550368962377      0.4654800000000000      0.2542324030725474
   -0.0740550491765976      0.4654800000000000      0.2542336010095269
   -0.0740549898235519      0.4654800000000000      0.2542331896827441
   -0.0740547015576062      0.4654800000000000      0.2542272010427597
   -0.0740550158564204      0.4654800000000000      0.2542315954237267
   -0.0740554869910057      0.4654800000000000      0.2542350810400372
   -0.0740549165413481      0.4654800000000000      0.2542325221063200
   -0.0740549029171968      0.4654800000000000      0.2542324223584715
   -0.0740550591896632      0.4654800000000000      0.2542323337684452
   -0.0740552509727474      0.4654800000000000      0.2542329948498562
   -0.0740549425170454      0.4654800000000000      0.2542337536684084
   -0.0740551201104356      0.4654800000000000      0.2542282771362707
   -0.0740551901956250      0.4654800000000000      0.2542319770458478
   -0.0740551904364482      0.4654800000000000      0.2542322599202833
   -0.0740550660685890      0.4654800000000000      0.2542317925821875
   -0.0740549037191799      0.4654800000000000      0.2542326360104182
   -0.0740551497909356      0.4654800000000000      0.2542344822392942
   -0.0740547621030483      0.4654800000000000      0.2542313513663161
   -0.0740545958024812      0.4654800000000000      0.2542324110776963
   -0.0740551044801814      0.4654800000000000      0.2542328245335282
   -0.0740552001458353      0.4654800000000000      0.2542342535162118
   -0.0740550175812547      0.4654800000000000      0.2542340448859794
   -0.0740551925501336      0.4654800000000000      0.2542338870553454
   -0.0740548468182892      0.4654800000000000      0.2542289156761824


==> anc/lamb=0.1/Nx=176_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07414090909090909
#   n_meas:             14001
#   tau_int:            20.14612539630823
#   n_independent:      339.07088451820465
#   n_eff (at crossing):10160.881087787515
# Ensemble 2:
#   musq:               -0.07408636363636363
#   n_meas:             14001
#   tau_int:            15.033465601530562
#   n_independent:      450.67212813798733
#   n_eff (at crossing):13014.085985382557
# Ensemble 3:
#   musq:               -0.07406
#   n_meas:             9435
#   tau_int:            10.843228403644307
#   n_independent:      415.88689146772185
#   n_eff (at crossing):9291.30548943274
# Ensemble 4:
#   musq:               -0.07404272727272727
#   n_meas:             9435
#   tau_int:            10.882758625307915
#   n_independent:      414.44259298544046
#   n_eff (at crossing):9421.975327992679
# Ensemble 5:
#   musq:               -0.07403181818181818
#   n_meas:             14001
#   tau_int:            24.553162088689902
#   n_independent:      279.42580562157195
#   n_eff (at crossing):13995.126172620852
# Ensemble 6:
#   musq:               -0.07402545454545455
#   n_meas:             9435
#   tau_int:            14.237736852507963
#   n_independent:      320.09663676395536
#   n_eff (at crossing):9408.34121840163
# Ensemble 7:
#   musq:               -0.07400818181818182
#   n_meas:             9509
#   tau_int:            8.623721195874534
#   n_independent:      521.1141263446145
#   n_eff (at crossing):9318.251370133361
# Ensemble 8:
#   musq:               -0.0739909090909091
#   n_meas:             9509
#   tau_int:            9.434131163831943
#   n_independent:      478.60249895935766
#   n_eff (at crossing):8996.789320100866
# Ensemble 9:
#   musq:               -0.07397727272727272
#   n_meas:             14001
#   tau_int:            19.31171555588332
#   n_independent:      353.35152981848256
#   n_eff (at crossing):12669.427517685426
# Ensemble 10:
#   musq:               -0.07397363636363637
#   n_meas:             9435
#   tau_int:            9.08747330606584
#   n_independent:      492.0483060970103
#   n_eff (at crossing):8448.850948829922
# Ensemble 11:
#   musq:               -0.07395636363636364
#   n_meas:             9435
#   tau_int:            9.11679651988665
#   n_independent:      490.547968883884
#   n_eff (at crossing):8030.901920712651
# Ensemble 12:
#   musq:               -0.07393909090909091
#   n_meas:             9435
#   tau_int:            8.198672039879218
#   n_independent:      542.324159178842
#   n_eff (at crossing):7392.651422603919
# Ensemble 13:
#   musq:               -0.07392272727272728
#   n_meas:             14001
#   tau_int:            13.347239061504693
#   n_independent:      505.55204318392833
#   n_eff (at crossing):9830.81228155651
# Ensemble 14:
#   musq:               -0.07392181818181819
#   n_meas:             9509
#   tau_int:            7.670841291303415
#   n_independent:      581.8862257256695
#   n_eff (at crossing):6875.501876342239
# Ensemble 15:
#   musq:               -0.07390454545454546
#   n_meas:             9435
#   tau_int:            8.276798955519745
#   n_independent:      537.4966458623455
#   n_eff (at crossing):5367.121104610191
#
# === Crossing result ===
# musqcrit_central:   -0.07403571706730873
# musqcrit_err:       3.3161789194919106e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25390701995861853
# phisq_err:          2.1077777134203477e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0740359800436551      0.4654800000000000      0.2539083096680005
   -0.0740355622400375      0.4654800000000000      0.2539059093522028
   -0.0740355098862371      0.4654800000000000      0.2539071193196770
   -0.0740353184328152      0.4654800000000000      0.2539031705898164
   -0.0740360307362431      0.4654800000000000      0.2539084971063272
   -0.0740357973334728      0.4654800000000000      0.2539039496246711
   -0.0740356967054293      0.4654800000000000      0.2539061605488184
   -0.0740356066083727      0.4654800000000000      0.2539061357602367
   -0.0740352075446488      0.4654800000000000      0.2539038313846910
   -0.0740359803514576      0.4654800000000000      0.2539071001458941
   -0.0740356271954797      0.4654800000000000      0.2539053984492859
   -0.0740360668120096      0.4654800000000000      0.2539070942228140
   -0.0740359966989911      0.4654800000000000      0.2539096083034170
   -0.0740361523557391      0.4654800000000000      0.2539045467954159
   -0.0740355992341771      0.4654800000000000      0.2539054071916271
   -0.0740351399645067      0.4654800000000000      0.2539037672306606
   -0.0740362291704435      0.4654800000000000      0.2539104094169193
   -0.0740356513177528      0.4654800000000000      0.2539058614688289
   -0.0740357129369675      0.4654800000000000      0.2539054021866576
   -0.0740362150419198      0.4654800000000000      0.2539087986004145
   -0.0740358440031782      0.4654800000000000      0.2539064932698421
   -0.0740354979583459      0.4654800000000000      0.2539044005720179
   -0.0740351895744625      0.4654800000000000      0.2539036277054049
   -0.0740355066188013      0.4654800000000000      0.2539040479811315
   -0.0740354684012339      0.4654800000000000      0.2539068881589041
   -0.0740356164619722      0.4654800000000000      0.2539059808082452
   -0.0740356963168763      0.4654800000000000      0.2539074425756798
   -0.0740360841971886      0.4654800000000000      0.2539072792317781
   -0.0740353202841499      0.4654800000000000      0.2539038348826473
   -0.0740361007748043      0.4654800000000000      0.2539087111150612
   -0.0740357844165378      0.4654800000000000      0.2539052362146804
   -0.0740356887410909      0.4654800000000000      0.2539043684037783
   -0.0740356834208758      0.4654800000000000      0.2539074064619535
   -0.0740359213149496      0.4654800000000000      0.2539080262050972
   -0.0740359581852535      0.4654800000000000      0.2539081468956082
   -0.0740360994204906      0.4654800000000000      0.2539089854620640
   -0.0740361394728346      0.4654800000000000      0.2539058963051303
   -0.0740357734941983      0.4654800000000000      0.2539051665084402
   -0.0740356925242554      0.4654800000000000      0.2539057584904411
   -0.0740355748954499      0.4654800000000000      0.2539050562193806
   -0.0740354967984243      0.4654800000000000      0.2539068009857831
   -0.0740353685938959      0.4654800000000000      0.2539046162740287
   -0.0740362036210968      0.4654800000000000      0.2539077763245510
   -0.0740357158482472      0.4654800000000000      0.2539074015437120
   -0.0740352576438570      0.4654800000000000      0.2539042456620252
   -0.0740356770882952      0.4654800000000000      0.2539067574345726
   -0.0740354824178167      0.4654800000000000      0.2539026605174775
   -0.0740360844633021      0.4654800000000000      0.2539073299705696
   -0.0740357576064819      0.4654800000000000      0.2539044045128453
   -0.0740354894632186      0.4654800000000000      0.2539042608596567
   -0.0740352547101163      0.4654800000000000      0.2539056445719683
   -0.0740355080641408      0.4654800000000000      0.2539036966956941
   -0.0740356216920472      0.4654800000000000      0.2539056776002494
   -0.0740362802601561      0.4654800000000000      0.2539072512513999
   -0.0740357971227815      0.4654800000000000      0.2539056218512736
   -0.0740359835225967      0.4654800000000000      0.2539058697363417
   -0.0740358461779134      0.4654800000000000      0.2539068597878498
   -0.0740353780094234      0.4654800000000000      0.2539056710418097
   -0.0740359130765935      0.4654800000000000      0.2539076495292454
   -0.0740358481639484      0.4654800000000000      0.2539070949688726
   -0.0740356256212438      0.4654800000000000      0.2539056561368179
   -0.0740352114895110      0.4654800000000000      0.2539031817328963
   -0.0740358137928431      0.4654800000000000      0.2539059094220065
   -0.0740356291654670      0.4654800000000000      0.2539057151746096
   -0.0740359785754567      0.4654800000000000      0.2539088380954408
   -0.0740354690867292      0.4654800000000000      0.2539039896554420
   -0.0740355866579900      0.4654800000000000      0.2539077692942620
   -0.0740354412420670      0.4654800000000000      0.2539046217927876
   -0.0740358938140093      0.4654800000000000      0.2539081208393820
   -0.0740360071868494      0.4654800000000000      0.2539063395703564
   -0.0740357169136333      0.4654800000000000      0.2539065104770175
   -0.0740358283619311      0.4654800000000000      0.2539075141157761
   -0.0740356796630508      0.4654800000000000      0.2539049021266230
   -0.0740357963113878      0.4654800000000000      0.2539056568591432
   -0.0740357805938114      0.4654800000000000      0.2539076825472825
   -0.0740351542890971      0.4654800000000000      0.2539039541720108
   -0.0740358277032740      0.4654800000000000      0.2539079702472578
   -0.0740358117673533      0.4654800000000000      0.2539037011265364
   -0.0740362298228665      0.4654800000000000      0.2539091637212149
   -0.0740357875830361      0.4654800000000000      0.2539030957985355
   -0.0740354520556301      0.4654800000000000      0.2539031744020794
   -0.0740361876654757      0.4654800000000000      0.2539084348595459
   -0.0740357093491486      0.4654800000000000      0.2539047543041588
   -0.0740358248894444      0.4654800000000000      0.2539076488315981
   -0.0740354523945574      0.4654800000000000      0.2539052467556566
   -0.0740356036176266      0.4654800000000000      0.2539063231768706
   -0.0740350945822402      0.4654800000000000      0.2539012602525234
   -0.0740351604785275      0.4654800000000000      0.2539038517789276
   -0.0740359898298423      0.4654800000000000      0.2539076843723986
   -0.0740358660267944      0.4654800000000000      0.2539045459836314
   -0.0740359606058864      0.4654800000000000      0.2539068232902367
   -0.0740358806480865      0.4654800000000000      0.2539071412829068
   -0.0740360742317295      0.4654800000000000      0.2539060804028364
   -0.0740357218078780      0.4654800000000000      0.2539018873420668
   -0.0740360652035350      0.4654800000000000      0.2539071698926326
   -0.0740358787988569      0.4654800000000000      0.2539037063973694
   -0.0740355714994264      0.4654800000000000      0.2539065621165651
   -0.0740359153241795      0.4654800000000000      0.2539072007114397
   -0.0740359824749586      0.4654800000000000      0.2539076922110687
   -0.0740362761356793      0.4654800000000000      0.2539093942922104
   -0.0740358383086646      0.4654800000000000      0.2539062769867019
   -0.0740360403105488      0.4654800000000000      0.2539070217132050
   -0.0740360229541071      0.4654800000000000      0.2539057424972665
   -0.0740353107891034      0.4654800000000000      0.2539000962389891
   -0.0740357509685182      0.4654800000000000      0.2539056941480445
   -0.0740358757610744      0.4654800000000000      0.2539065940345521
   -0.0740356147290922      0.4654800000000000      0.2539054529914992
   -0.0740358649565115      0.4654800000000000      0.2539071324529231
   -0.0740353763642677      0.4654800000000000      0.2539062368596695
   -0.0740353839002310      0.4654800000000000      0.2539061883107271
   -0.0740351684443555      0.4654800000000000      0.2539040803920991
   -0.0740354149227805      0.4654800000000000      0.2539054742500199
   -0.0740362624125819      0.4654800000000000      0.2539090832061489
   -0.0740353142316108      0.4654800000000000      0.2539024896370697
   -0.0740354014579307      0.4654800000000000      0.2539010813952440
   -0.0740356128784498      0.4654800000000000      0.2539043887715698
   -0.0740358108036739      0.4654800000000000      0.2539052986065735
   -0.0740355711807298      0.4654800000000000      0.2539046623052983
   -0.0740354261935132      0.4654800000000000      0.2539028580661247
   -0.0740354060662835      0.4654800000000000      0.2539053831293618
   -0.0740351999527676      0.4654800000000000      0.2539053055504841
   -0.0740354514273080      0.4654800000000000      0.2539049518815629
   -0.0740357345322113      0.4654800000000000      0.2539064099773817
   -0.0740359977397439      0.4654800000000000      0.2539078546110621
   -0.0740360653802957      0.4654800000000000      0.2539053563089642
   -0.0740354714728425      0.4654800000000000      0.2539046030942553
   -0.0740362678546821      0.4654800000000000      0.2539073408660105
   -0.0740355059288686      0.4654800000000000      0.2539053439328312


==> anc/lamb=0.1/Nx=216_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      216
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07402206681565113
#   n_meas:             264408
#   tau_int:            3.5858746208454857
#   n_independent:      32356.35262166786
#   n_eff (at crossing):264378.50703429664
#
# === Crossing result ===
# musqcrit_central:   -0.0740151350985348
# musqcrit_err:       4.285922510601819e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2535196523538445
# phisq_err:          6.112328440103274e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0740157897835997      0.4654800000000000      0.2535198318872804
   -0.0740152471377766      0.4654800000000000      0.2535198227574165
   -0.0740140754983995      0.4654800000000000      0.2535199823965503
   -0.0740154321108333      0.4654800000000000      0.2535203526142560
   -0.0740150792708318      0.4654800000000000      0.2535191834169937
   -0.0740144629765697      0.4654800000000000      0.2535206315411095
   -0.0740154144636158      0.4654800000000000      0.2535197398605143
   -0.0740148038269013      0.4654800000000000      0.2535193518352049
   -0.0740149415858908      0.4654800000000000      0.2535199552860911
   -0.0740152307768338      0.4654800000000000      0.2535192896680379
   -0.0740149074075616      0.4654800000000000      0.2535197302156741
   -0.0740151592948511      0.4654800000000000      0.2535199605007690
   -0.0740147716955057      0.4654800000000000      0.2535198868606393
   -0.0740154608418298      0.4654800000000000      0.2535190407282551
   -0.0740153318166880      0.4654800000000000      0.2535202721395531
   -0.0740148745375165      0.4654800000000000      0.2535197619326523
   -0.0740157672295527      0.4654800000000000      0.2535195992289052
   -0.0740144523327123      0.4654800000000000      0.2535195086025931
   -0.0740146004131558      0.4654800000000000      0.2535205330443595
   -0.0740147905447852      0.4654800000000000      0.2535187323250395
   -0.0740151669140110      0.4654800000000000      0.2535202634467174
   -0.0740157794067265      0.4654800000000000      0.2535206877348968
   -0.0740147039916725      0.4654800000000000      0.2535198543242344
   -0.0740155932727940      0.4654800000000000      0.2535196929454361
   -0.0740149223216641      0.4654800000000000      0.2535197022680095
   -0.0740146358501132      0.4654800000000000      0.2535206673974990
   -0.0740151984111547      0.4654800000000000      0.2535202772374934
   -0.0740150780920040      0.4654800000000000      0.2535199081255282
   -0.0740150959254062      0.4654800000000000      0.2535206255350370
   -0.0740154128448397      0.4654800000000000      0.2535198621690093
   -0.0740148198414215      0.4654800000000000      0.2535198691452482
   -0.0740151859271959      0.4654800000000000      0.2535192101398503
   -0.0740149550954042      0.4654800000000000      0.2535206518265835
   -0.0740152727603689      0.4654800000000000      0.2535199880575394
   -0.0740144047139812      0.4654800000000000      0.2535197144969984
   -0.0740154487840845      0.4654800000000000      0.2535194828487962
   -0.0740153933119762      0.4654800000000000      0.2535191730011790
   -0.0740155119387525      0.4654800000000000      0.2535195810132700
   -0.0740147792082395      0.4654800000000000      0.2535199430979813
   -0.0740153192484593      0.4654800000000000      0.2535191438660513
   -0.0740152234511931      0.4654800000000000      0.2535196378941823
   -0.0740148522346533      0.4654800000000000      0.2535194475521548
   -0.0740149024365724      0.4654800000000000      0.2535201073297382
   -0.0740150228383209      0.4654800000000000      0.2535194135845786
   -0.0740143060972850      0.4654800000000000      0.2535195787013766
   -0.0740156932229965      0.4654800000000000      0.2535194005480645
   -0.0740143224846175      0.4654800000000000      0.2535193186075388
   -0.0740147533514576      0.4654800000000000      0.2535205720654071
   -0.0740150766320153      0.4654800000000000      0.2535185980515885
   -0.0740153036746383      0.4654800000000000      0.2535199493298620
   -0.0740143771193216      0.4654800000000000      0.2535183648734562
   -0.0740155272615713      0.4654800000000000      0.2535196370594156
   -0.0740154158686682      0.4654800000000000      0.2535201116819353
   -0.0740149582232986      0.4654800000000000      0.2535192983714445
   -0.0740151668438006      0.4654800000000000      0.2535202010695364
   -0.0740153983732977      0.4654800000000000      0.2535212184975235
   -0.0740148831317118      0.4654800000000000      0.2535188607065746
   -0.0740156255354086      0.4654800000000000      0.2535192375782816
   -0.0740152147465963      0.4654800000000000      0.2535199707845595
   -0.0740154262753411      0.4654800000000000      0.2535192915129640
   -0.0740158770638846      0.4654800000000000      0.2535198163712079
   -0.0740154724034698      0.4654800000000000      0.2535198148619771
   -0.0740150423347226      0.4654800000000000      0.2535186587400170
   -0.0740154035367802      0.4654800000000000      0.2535199897383702
   -0.0740150701536261      0.4654800000000000      0.2535193605602679
   -0.0740151724654006      0.4654800000000000      0.2535198346244796
   -0.0740152513141733      0.4654800000000000      0.2535200627944502
   -0.0740152491121188      0.4654800000000000      0.2535199764197040
   -0.0740146379603338      0.4654800000000000      0.2535201653280235
   -0.0740153786879870      0.4654800000000000      0.2535186546666209
   -0.0740152560149251      0.4654800000000000      0.2535208372349824
   -0.0740153824160317      0.4654800000000000      0.2535191941833951
   -0.0740148573332984      0.4654800000000000      0.2535189543673287
   -0.0740152484200693      0.4654800000000000      0.2535203199945153
   -0.0740158628634923      0.4654800000000000      0.2535201403832998
   -0.0740153378346143      0.4654800000000000      0.2535186141376285
   -0.0740145124402040      0.4654800000000000      0.2535203243624009
   -0.0740154034737739      0.4654800000000000      0.2535201669542695
   -0.0740157647522535      0.4654800000000000      0.2535191993857059
   -0.0740150885103234      0.4654800000000000      0.2535199439956971
   -0.0740151909063228      0.4654800000000000      0.2535197575289137
   -0.0740150295967830      0.4654800000000000      0.2535194976023193
   -0.0740149813194845      0.4654800000000000      0.2535199394957289
   -0.0740158817078268      0.4654800000000000      0.2535191531866727
   -0.0740148720921905      0.4654800000000000      0.2535199733586343
   -0.0740150924179836      0.4654800000000000      0.2535196495459939
   -0.0740150128773319      0.4654800000000000      0.2535195531596229
   -0.0740149686785614      0.4654800000000000      0.2535192833807171
   -0.0740149337484370      0.4654800000000000      0.2535195312267160
   -0.0740151482479682      0.4654800000000000      0.2535199179610797
   -0.0740153107899435      0.4654800000000000      0.2535202508473213
   -0.0740148396635078      0.4654800000000000      0.2535191312161851
   -0.0740157408650211      0.4654800000000000      0.2535205735871085
   -0.0740151123875617      0.4654800000000000      0.2535195048793573
   -0.0740153135932106      0.4654800000000000      0.2535199906804431
   -0.0740147495465178      0.4654800000000000      0.2535194312566729
   -0.0740146371699976      0.4654800000000000      0.2535194371668458
   -0.0740151980342643      0.4654800000000000      0.2535211127201711
   -0.0740154745194652      0.4654800000000000      0.2535196835318613
   -0.0740152568815428      0.4654800000000000      0.2535195311072361
   -0.0740152703181012      0.4654800000000000      0.2535200462988200
   -0.0740156974404602      0.4654800000000000      0.2535198837396315
   -0.0740146520364532      0.4654800000000000      0.2535185630624640
   -0.0740146517746811      0.4654800000000000      0.2535193888842811
   -0.0740155337677034      0.4654800000000000      0.2535204289564533
   -0.0740149069233543      0.4654800000000000      0.2535204164892487
   -0.0740155973998298      0.4654800000000000      0.2535200305695713
   -0.0740152705994475      0.4654800000000000      0.2535186973205794
   -0.0740154970267510      0.4654800000000000      0.2535188982429249
   -0.0740158597589288      0.4654800000000000      0.2535194598384173
   -0.0740149603687902      0.4654800000000000      0.2535193763577966
   -0.0740152392119891      0.4654800000000000      0.2535195455166823
   -0.0740148411722428      0.4654800000000000      0.2535193496555520
   -0.0740145917491817      0.4654800000000000      0.2535190144417601
   -0.0740153258503165      0.4654800000000000      0.2535191337882243
   -0.0740156235832524      0.4654800000000000      0.2535201216292129
   -0.0740146180992065      0.4654800000000000      0.2535198967752328
   -0.0740146456411753      0.4654800000000000      0.2535197340061806
   -0.0740158719571333      0.4654800000000000      0.2535196862570855
   -0.0740152986721156      0.4654800000000000      0.2535199620933504
   -0.0740154522353035      0.4654800000000000      0.2535200404197894
   -0.0740147708533287      0.4654800000000000      0.2535192137744067
   -0.0740149950493539      0.4654800000000000      0.2535194807467497
   -0.0740148681495518      0.4654800000000000      0.2535193920716057
   -0.0740150251747157      0.4654800000000000      0.2535189491560672
   -0.0740146919193911      0.4654800000000000      0.2535201219814430
   -0.0740152619693128      0.4654800000000000      0.2535199828799305
   -0.0740155385665351      0.4654800000000000      0.2535194231171565


==> anc/lamb=0.1/Nx=256_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      256
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07399640145801416
#   n_meas:             69718
#   tau_int:            4.939167225742397
#   n_independent:      6408.885506409865
#   n_eff (at crossing):68773.10720126562
#
# === Crossing result ===
# musqcrit_central:   -0.07400863072244457
# musqcrit_err:       1.6806454768787366e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2532636067871598
# phisq_err:          1.1152248085910706e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0740085521967721      0.4654800000000000      0.2532633718122810
   -0.0740085599949117      0.4654800000000000      0.2532630527034013
   -0.0740088576279378      0.4654800000000000      0.2532644474016127
   -0.0740084265108991      0.4654800000000000      0.2532626086212996
   -0.0740086732071214      0.4654800000000000      0.2532645764434514
   -0.0740087736243802      0.4654800000000000      0.2532635836727978
   -0.0740083584632848      0.4654800000000000      0.2532622323276144
   -0.0740088112538367      0.4654800000000000      0.2532643707860428
   -0.0740084556731030      0.4654800000000000      0.2532613976832697
   -0.0740087939754104      0.4654800000000000      0.2532640126079391
   -0.0740084969597147      0.4654800000000000      0.2532630804821450
   -0.0740085974051753      0.4654800000000000      0.2532626279304400
   -0.0740086225553514      0.4654800000000000      0.2532640584337210
   -0.0740083296864891      0.4654800000000000      0.2532623960314610
   -0.0740085408700447      0.4654800000000000      0.2532631423425256
   -0.0740086365493600      0.4654800000000000      0.2532644357714659
   -0.0740087908661962      0.4654800000000000      0.2532657911188056
   -0.0740084176197267      0.4654800000000000      0.2532620052472768
   -0.0740086260839754      0.4654800000000000      0.2532630097440923
   -0.0740086378754837      0.4654800000000000      0.2532640005249405
   -0.0740087381705647      0.4654800000000000      0.2532634762459437
   -0.0740086733111811      0.4654800000000000      0.2532634812516840
   -0.0740086072474866      0.4654800000000000      0.2532634002681348
   -0.0740085769251457      0.4654800000000000      0.2532627457081281
   -0.0740085981373228      0.4654800000000000      0.2532642339166530
   -0.0740087920956977      0.4654800000000000      0.2532651619326583
   -0.0740085061142833      0.4654800000000000      0.2532636919685550
   -0.0740086604835360      0.4654800000000000      0.2532641277042664
   -0.0740083100589547      0.4654800000000000      0.2532623539287323
   -0.0740086188172579      0.4654800000000000      0.2532636776583831
   -0.0740084183125895      0.4654800000000000      0.2532618118192230
   -0.0740088427695619      0.4654800000000000      0.2532643889594655
   -0.0740088531386501      0.4654800000000000      0.2532641205396089
   -0.0740087096061796      0.4654800000000000      0.2532635259747493
   -0.0740087956957183      0.4654800000000000      0.2532640709780652
   -0.0740087622352569      0.4654800000000000      0.2532633220408675
   -0.0740086869930624      0.4654800000000000      0.2532641868200206
   -0.0740087334739867      0.4654800000000000      0.2532649259152585
   -0.0740085496376263      0.4654800000000000      0.2532629361040414
   -0.0740084592521758      0.4654800000000000      0.2532626259040119
   -0.0740084490866617      0.4654800000000000      0.2532624671727894
   -0.0740086350543474      0.4654800000000000      0.2532633146798303
   -0.0740084949664222      0.4654800000000000      0.2532629325198607
   -0.0740086082724400      0.4654800000000000      0.2532630482778217
   -0.0740087132126142      0.4654800000000000      0.2532637504537796
   -0.0740087234571578      0.4654800000000000      0.2532650889523755
   -0.0740084764483360      0.4654800000000000      0.2532614495708317
   -0.0740087872417819      0.4654800000000000      0.2532639946498867
   -0.0740082365095115      0.4654800000000000      0.2532618559313976
   -0.0740086944030219      0.4654800000000000      0.2532642753851148
   -0.0740087086797428      0.4654800000000000      0.2532630385039666
   -0.0740084164243433      0.4654800000000000      0.2532615374890403
   -0.0740084223609744      0.4654800000000000      0.2532628150138356
   -0.0740087707325669      0.4654800000000000      0.2532652671864890
   -0.0740086430605750      0.4654800000000000      0.2532637750253887
   -0.0740086925103315      0.4654800000000000      0.2532632343897702
   -0.0740085851972555      0.4654800000000000      0.2532641699831083
   -0.0740085685065666      0.4654800000000000      0.2532638571156495
   -0.0740086931989067      0.4654800000000000      0.2532640563554899
   -0.0740085271369721      0.4654800000000000      0.2532617453597525
   -0.0740087248206539      0.4654800000000000      0.2532641004374975
   -0.0740087895859639      0.4654800000000000      0.2532651548453908
   -0.0740086876803539      0.4654800000000000      0.2532625831223300
   -0.0740084146735728      0.4654800000000000      0.2532622165931487
   -0.0740084618763236      0.4654800000000000      0.2532628840207022
   -0.0740084809724035      0.4654800000000000      0.2532630523618036
   -0.0740087808331505      0.4654800000000000      0.2532638633858460
   -0.0740087002057774      0.4654800000000000      0.2532636713724366
   -0.0740084374264616      0.4654800000000000      0.2532626159560784
   -0.0740088521126111      0.4654800000000000      0.2532644965482142
   -0.0740084738973997      0.4654800000000000      0.2532632813513963
   -0.0740085660489903      0.4654800000000000      0.2532629875695760
   -0.0740088810560743      0.4654800000000000      0.2532637767711440
   -0.0740087635619151      0.4654800000000000      0.2532634472614411
   -0.0740084656793547      0.4654800000000000      0.2532618154429068
   -0.0740087460163446      0.4654800000000000      0.2532646069184011
   -0.0740084649731452      0.4654800000000000      0.2532619450891381
   -0.0740085684571803      0.4654800000000000      0.2532628731375904
   -0.0740086745755527      0.4654800000000000      0.2532632282939534
   -0.0740086950540183      0.4654800000000000      0.2532647384755591
   -0.0740088219892448      0.4654800000000000      0.2532650397015894
   -0.0740085212083997      0.4654800000000000      0.2532632718491469
   -0.0740086253231578      0.4654800000000000      0.2532634998314470
   -0.0740085994472962      0.4654800000000000      0.2532637629603637
   -0.0740085644690396      0.4654800000000000      0.2532636103271036
   -0.0740085457848389      0.4654800000000000      0.2532642698727215
   -0.0740086856465451      0.4654800000000000      0.2532641955356817
   -0.0740084695159333      0.4654800000000000      0.2532627667905946
   -0.0740085072629274      0.4654800000000000      0.2532628307436924
   -0.0740086546452692      0.4654800000000000      0.2532636889740272
   -0.0740086830594467      0.4654800000000000      0.2532647076310173
   -0.0740084839705009      0.4654800000000000      0.2532617835452825
   -0.0740086854621205      0.4654800000000000      0.2532642896710535
   -0.0740086838529638      0.4654800000000000      0.2532646661040763
   -0.0740085753049362      0.4654800000000000      0.2532630203805736
   -0.0740086646192898      0.4654800000000000      0.2532622341402686
   -0.0740085287580050      0.4654800000000000      0.2532630657405727
   -0.0740088926928507      0.4654800000000000      0.2532644991749492
   -0.0740086830633474      0.4654800000000000      0.2532645400035730
   -0.0740087045540648      0.4654800000000000      0.2532632404636077
   -0.0740086592331300      0.4654800000000000      0.2532635267977112
   -0.0740086066880359      0.4654800000000000      0.2532642788450589
   -0.0740087110544261      0.4654800000000000      0.2532633177865085
   -0.0740087652580967      0.4654800000000000      0.2532648049310472
   -0.0740084984873370      0.4654800000000000      0.2532618427649357
   -0.0740086987393524      0.4654800000000000      0.2532632170711097
   -0.0740085950385835      0.4654800000000000      0.2532623779824110
   -0.0740085068790752      0.4654800000000000      0.2532632498025617
   -0.0740086434631804      0.4654800000000000      0.2532627643663531
   -0.0740083092487810      0.4654800000000000      0.2532612370461345
   -0.0740086157419145      0.4654800000000000      0.2532640223982499
   -0.0740085621265678      0.4654800000000000      0.2532637301242600
   -0.0740084836974648      0.4654800000000000      0.2532628758440391
   -0.0740086348002468      0.4654800000000000      0.2532636663679215
   -0.0740088024373796      0.4654800000000000      0.2532647628477705
   -0.0740087853168445      0.4654800000000000      0.2532641595972360
   -0.0740085795039003      0.4654800000000000      0.2532638640949326
   -0.0740087019574815      0.4654800000000000      0.2532637595334892
   -0.0740086350576779      0.4654800000000000      0.2532639511890569
   -0.0740088881392185      0.4654800000000000      0.2532638192529956
   -0.0740082853827263      0.4654800000000000      0.2532619034468461
   -0.0740089569729735      0.4654800000000000      0.2532651067717941
   -0.0740089702804620      0.4654800000000000      0.2532663500797485
   -0.0740087143812552      0.4654800000000000      0.2532636048403277
   -0.0740089864631377      0.4654800000000000      0.2532654921752630
   -0.0740088986909638      0.4654800000000000      0.2532623471581990
   -0.0740087522036394      0.4654800000000000      0.2532640301487007
   -0.0740085771556819      0.4654800000000000      0.2532636242899332


==> anc/lamb=0.1/Nx=320_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      320
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07399874800382472
#   n_meas:             72327
#   tau_int:            4.4411130294688785
#   n_independent:      7318.897540760613
#   n_eff (at crossing):72326.2656541545
#
# === Crossing result ===
# musqcrit_central:   -0.07399850381643391
# musqcrit_err:       1.0921298829599887e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25301543384395536
# phisq_err:          7.307379212371476e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0739983972070737      0.4654800000000000      0.2530147437525664
   -0.0739986186296545      0.4654800000000000      0.2530159041905452
   -0.0739985225177461      0.4654800000000000      0.2530154696151332
   -0.0739985225389698      0.4654800000000000      0.2530157755537707
   -0.0739985835614750      0.4654800000000000      0.2530153990828572
   -0.0739984007848833      0.4654800000000000      0.2530156896192903
   -0.0739984978855617      0.4654800000000000      0.2530147049531835
   -0.0739984928878656      0.4654800000000000      0.2530143451620799
   -0.0739983365652221      0.4654800000000000      0.2530154126216306
   -0.0739985694553462      0.4654800000000000      0.2530153528786722
   -0.0739986104702794      0.4654800000000000      0.2530161748446763
   -0.0739985771719551      0.4654800000000000      0.2530163134628902
   -0.0739986175028604      0.4654800000000000      0.2530156917171923
   -0.0739983391194967      0.4654800000000000      0.2530151784908028
   -0.0739986577504095      0.4654800000000000      0.2530167229283529
   -0.0739985199474734      0.4654800000000000      0.2530160237573221
   -0.0739986735107147      0.4654800000000000      0.2530164790976444
   -0.0739986491369416      0.4654800000000000      0.2530157961930686
   -0.0739983196720864      0.4654800000000000      0.2530156440431222
   -0.0739984968247905      0.4654800000000000      0.2530150724137610
   -0.0739984682546971      0.4654800000000000      0.2530163462562129
   -0.0739984780379606      0.4654800000000000      0.2530156763891533
   -0.0739984730216336      0.4654800000000000      0.2530146807760294
   -0.0739985312772408      0.4654800000000000      0.2530160404699107
   -0.0739986333896395      0.4654800000000000      0.2530156582912385
   -0.0739984140332818      0.4654800000000000      0.2530154216421047
   -0.0739984567797332      0.4654800000000000      0.2530154386978807
   -0.0739983978303469      0.4654800000000000      0.2530155027482290
   -0.0739985586632573      0.4654800000000000      0.2530156597811696
   -0.0739987079923058      0.4654800000000000      0.2530155070391303
   -0.0739984655336908      0.4654800000000000      0.2530152420521764
   -0.0739985497310674      0.4654800000000000      0.2530156585090994
   -0.0739985464182924      0.4654800000000000      0.2530150520184647
   -0.0739982953012985      0.4654800000000000      0.2530143540215347
   -0.0739986084862412      0.4654800000000000      0.2530160423900786
   -0.0739985101022945      0.4654800000000000      0.2530153194886691
   -0.0739984356402071      0.4654800000000000      0.2530153671989495
   -0.0739983939766427      0.4654800000000000      0.2530145450399878
   -0.0739984475278924      0.4654800000000000      0.2530146021590270
   -0.0739983994871751      0.4654800000000000      0.2530152459105294
   -0.0739986012308137      0.4654800000000000      0.2530153109939076
   -0.0739984507077068      0.4654800000000000      0.2530163333580530
   -0.0739983873923030      0.4654800000000000      0.2530150974437076
   -0.0739986881127229      0.4654800000000000      0.2530166887215791
   -0.0739985379086124      0.4654800000000000      0.2530151154101556
   -0.0739985900458123      0.4654800000000000      0.2530159777908859
   -0.0739984932064356      0.4654800000000000      0.2530145265644032
   -0.0739984628560038      0.4654800000000000      0.2530139180521117
   -0.0739984622411586      0.4654800000000000      0.2530153240305480
   -0.0739984414171883      0.4654800000000000      0.2530148543467315
   -0.0739984349512287      0.4654800000000000      0.2530157982092863
   -0.0739985100922268      0.4654800000000000      0.2530164583429785
   -0.0739986460528313      0.4654800000000000      0.2530163641190411
   -0.0739986235230390      0.4654800000000000      0.2530151220813410
   -0.0739984561462342      0.4654800000000000      0.2530151733218612
   -0.0739986011156819      0.4654800000000000      0.2530156831240826
   -0.0739983388411715      0.4654800000000000      0.2530140907069172
   -0.0739985547536752      0.4654800000000000      0.2530160212204423
   -0.0739984914868810      0.4654800000000000      0.2530158237489324
   -0.0739985394768073      0.4654800000000000      0.2530152040790837
   -0.0739983810099386      0.4654800000000000      0.2530146455715343
   -0.0739984101496061      0.4654800000000000      0.2530150449564659
   -0.0739984777712357      0.4654800000000000      0.2530153384774980
   -0.0739984623618193      0.4654800000000000      0.2530158988546795
   -0.0739984190216412      0.4654800000000000      0.2530150589804013
   -0.0739986601221263      0.4654800000000000      0.2530155130677642
   -0.0739984738238044      0.4654800000000000      0.2530154034545942
   -0.0739984074524650      0.4654800000000000      0.2530157213149679
   -0.0739984719377950      0.4654800000000000      0.2530154334072103
   -0.0739984069834377      0.4654800000000000      0.2530149008073562
   -0.0739984571912509      0.4654800000000000      0.2530159483317992
   -0.0739984393288380      0.4654800000000000      0.2530144468513085
   -0.0739985114557156      0.4654800000000000      0.2530155365284561
   -0.0739985410715166      0.4654800000000000      0.2530151394507340
   -0.0739984482492176      0.4654800000000000      0.2530153332836576
   -0.0739985922036129      0.4654800000000000      0.2530163429140767
   -0.0739986076276758      0.4654800000000000      0.2530164230719122
   -0.0739984811275869      0.4654800000000000      0.2530151184669574
   -0.0739986651625133      0.4654800000000000      0.2530174234432365
   -0.0739984183947324      0.4654800000000000      0.2530144476503128
   -0.0739986030014481      0.4654800000000000      0.2530151169654452
   -0.0739986778490172      0.4654800000000000      0.2530165484726180
   -0.0739985653276268      0.4654800000000000      0.2530167273455975
   -0.0739986331011114      0.4654800000000000      0.2530153011775505
   -0.0739984265799830      0.4654800000000000      0.2530151909746062
   -0.0739985193653052      0.4654800000000000      0.2530149172034913
   -0.0739984662808406      0.4654800000000000      0.2530149647585107
   -0.0739985673068624      0.4654800000000000      0.2530162176751837
   -0.0739985881374701      0.4654800000000000      0.2530158723483309
   -0.0739985432807737      0.4654800000000000      0.2530166004550565
   -0.0739985697550991      0.4654800000000000      0.2530155800833854
   -0.0739985370351368      0.4654800000000000      0.2530154895862416
   -0.0739982980281992      0.4654800000000000      0.2530142157411305
   -0.0739987100354478      0.4654800000000000      0.2530161270995596
   -0.0739983933902340      0.4654800000000000      0.2530153164890558
   -0.0739985160179168      0.4654800000000000      0.2530148324085577
   -0.0739985866047886      0.4654800000000000      0.2530162873564034
   -0.0739984815405560      0.4654800000000000      0.2530160096412423
   -0.0739986060501599      0.4654800000000000      0.2530165011480193
   -0.0739986536810893      0.4654800000000000      0.2530151147420822
   -0.0739983885790505      0.4654800000000000      0.2530154529771352
   -0.0739984046469792      0.4654800000000000      0.2530151417672611
   -0.0739983070510561      0.4654800000000000      0.2530148925409924
   -0.0739984308187424      0.4654800000000000      0.2530142332645987
   -0.0739984846219244      0.4654800000000000      0.2530160484173594
   -0.0739985197358556      0.4654800000000000      0.2530154863316074
   -0.0739983688632676      0.4654800000000000      0.2530144166338801
   -0.0739985226086809      0.4654800000000000      0.2530150922559746
   -0.0739985178254819      0.4654800000000000      0.2530157991523759
   -0.0739983848829087      0.4654800000000000      0.2530153819263887
   -0.0739985595482215      0.4654800000000000      0.2530147734762903
   -0.0739983627892475      0.4654800000000000      0.2530154627456472
   -0.0739985743629233      0.4654800000000000      0.2530150071286972
   -0.0739985144570399      0.4654800000000000      0.2530160789840497
   -0.0739984201170636      0.4654800000000000      0.2530151616246452
   -0.0739985822380673      0.4654800000000000      0.2530152698696481
   -0.0739985104249824      0.4654800000000000      0.2530148951734087
   -0.0739983872732670      0.4654800000000000      0.2530144071506137
   -0.0739984077053018      0.4654800000000000      0.2530143378494203
   -0.0739985719140840      0.4654800000000000      0.2530163307961237
   -0.0739985862759730      0.4654800000000000      0.2530161200385523
   -0.0739985485519598      0.4654800000000000      0.2530156314445094
   -0.0739985244634394      0.4654800000000000      0.2530158663934421
   -0.0739985878348914      0.4654800000000000      0.2530161493915252
   -0.0739986622216539      0.4654800000000000      0.2530153916123166
   -0.0739982891856611      0.4654800000000000      0.2530146503318813
   -0.0739984503370612      0.4654800000000000      0.2530149884827752
   -0.0739984581689202      0.4654800000000000      0.2530152329691454


==> anc/lamb=0.1/Nx=344_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      344
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07399682713361064
#   n_meas:             94992
#   tau_int:            5.0825506064868
#   n_independent:      8507.938995628754
#   n_eff (at crossing):94989.28535134708
#
# === Crossing result ===
# musqcrit_central:   -0.07399686102818422
# musqcrit_err:       1.1135989614317625e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25296501445808495
# phisq_err:          7.320270999804273e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0739969138224136      0.4654800000000000      0.2529646642968996
   -0.0739969179437847      0.4654800000000000      0.2529647535329570
   -0.0739968853038346      0.4654800000000000      0.2529653770721660
   -0.0739969376859926      0.4654800000000000      0.2529649764692146
   -0.0739967578443061      0.4654800000000000      0.2529650343777938
   -0.0739969445950619      0.4654800000000000      0.2529644576760121
   -0.0739969748236808      0.4654800000000000      0.2529654303845457
   -0.0739969347882682      0.4654800000000000      0.2529654395292545
   -0.0739968943305612      0.4654800000000000      0.2529651194925983
   -0.0739969732538635      0.4654800000000000      0.2529655997013262
   -0.0739968707159867      0.4654800000000000      0.2529644172156356
   -0.0739967595937442      0.4654800000000000      0.2529655432642753
   -0.0739968129357002      0.4654800000000000      0.2529651092421235
   -0.0739969818852356      0.4654800000000000      0.2529650325984162
   -0.0739968369982774      0.4654800000000000      0.2529659196772846
   -0.0739967083735081      0.4654800000000000      0.2529647805963388
   -0.0739968271110689      0.4654800000000000      0.2529638339801339
   -0.0739967028099796      0.4654800000000000      0.2529644608877206
   -0.0739969019338277      0.4654800000000000      0.2529653068322971
   -0.0739968039833020      0.4654800000000000      0.2529647547942468
   -0.0739969529661025      0.4654800000000000      0.2529645989637158
   -0.0739968031211467      0.4654800000000000      0.2529662746122047
   -0.0739968424258527      0.4654800000000000      0.2529648686697731
   -0.0739968931931281      0.4654800000000000      0.2529652017706330
   -0.0739968349972462      0.4654800000000000      0.2529649836100630
   -0.0739969313402184      0.4654800000000000      0.2529651335314634
   -0.0739968723243946      0.4654800000000000      0.2529651517255146
   -0.0739968042407151      0.4654800000000000      0.2529644449492917
   -0.0739966818126720      0.4654800000000000      0.2529645289038977
   -0.0739969286578686      0.4654800000000000      0.2529649489797340
   -0.0739968685487339      0.4654800000000000      0.2529646317382622
   -0.0739967726619106      0.4654800000000000      0.2529649426555608
   -0.0739968458338478      0.4654800000000000      0.2529653279889488
   -0.0739968302930334      0.4654800000000000      0.2529641068098977
   -0.0739968507567827      0.4654800000000000      0.2529645666890151
   -0.0739967564610361      0.4654800000000000      0.2529653611169931
   -0.0739967647169475      0.4654800000000000      0.2529644700462305
   -0.0739967760744366      0.4654800000000000      0.2529643084340532
   -0.0739968813686836      0.4654800000000000      0.2529644720280575
   -0.0739968320764443      0.4654800000000000      0.2529654162288655
   -0.0739968126397398      0.4654800000000000      0.2529652155873677
   -0.0739970117142615      0.4654800000000000      0.2529658409163150
   -0.0739968485791210      0.4654800000000000      0.2529646809977565
   -0.0739968884073866      0.4654800000000000      0.2529652908411745
   -0.0739968493550538      0.4654800000000000      0.2529649516999116
   -0.0739969126793007      0.4654800000000000      0.2529655708208127
   -0.0739967434783731      0.4654800000000000      0.2529657439001075
   -0.0739968261279805      0.4654800000000000      0.2529650388899977
   -0.0739968801636333      0.4654800000000000      0.2529652124849859
   -0.0739970367882135      0.4654800000000000      0.2529659903395992
   -0.0739968127821329      0.4654800000000000      0.2529644835755378
   -0.0739969006897012      0.4654800000000000      0.2529660333119447
   -0.0739968934891997      0.4654800000000000      0.2529653215119744
   -0.0739966571406427      0.4654800000000000      0.2529630654216875
   -0.0739968576107750      0.4654800000000000      0.2529647666505828
   -0.0739970341686450      0.4654800000000000      0.2529640979636037
   -0.0739968827605106      0.4654800000000000      0.2529646925251436
   -0.0739966238906768      0.4654800000000000      0.2529657090513399
   -0.0739968715221388      0.4654800000000000      0.2529647433391428
   -0.0739969286376054      0.4654800000000000      0.2529645445178662
   -0.0739970134765702      0.4654800000000000      0.2529660489048732
   -0.0739968538949955      0.4654800000000000      0.2529638121176010
   -0.0739966114464423      0.4654800000000000      0.2529648383445415
   -0.0739967732945820      0.4654800000000000      0.2529657549780769
   -0.0739970020927553      0.4654800000000000      0.2529653500051174
   -0.0739969658894169      0.4654800000000000      0.2529647839496520
   -0.0739968458265681      0.4654800000000000      0.2529661767136664
   -0.0739970604740532      0.4654800000000000      0.2529653202530739
   -0.0739967330058859      0.4654800000000000      0.2529658684162701
   -0.0739968826775204      0.4654800000000000      0.2529653570845580
   -0.0739968349706226      0.4654800000000000      0.2529645953571106
   -0.0739968539536001      0.4654800000000000      0.2529647884776542
   -0.0739968528019142      0.4654800000000000      0.2529652088597825
   -0.0739967577143609      0.4654800000000000      0.2529653558261424
   -0.0739968843263690      0.4654800000000000      0.2529645876891721
   -0.0739968814289984      0.4654800000000000      0.2529652015018750
   -0.0739971252818472      0.4654800000000000      0.2529650489146495
   -0.0739968355092102      0.4654800000000000      0.2529663466908439
   -0.0739967161000691      0.4654800000000000      0.2529663674838052
   -0.0739965952747535      0.4654800000000000      0.2529641051841103
   -0.0739968574652067      0.4654800000000000      0.2529646523099572
   -0.0739969206766512      0.4654800000000000      0.2529655826027502
   -0.0739968704096547      0.4654800000000000      0.2529649039142606
   -0.0739968550649108      0.4654800000000000      0.2529658919997415
   -0.0739970641182318      0.4654800000000000      0.2529659850772623
   -0.0739968789121500      0.4654800000000000      0.2529653301342199
   -0.0739966580267871      0.4654800000000000      0.2529656018064165
   -0.0739967699443892      0.4654800000000000      0.2529642883264385
   -0.0739967786687594      0.4654800000000000      0.2529641453270740
   -0.0739968071548212      0.4654800000000000      0.2529652742264245
   -0.0739968343305329      0.4654800000000000      0.2529650267059216
   -0.0739969888642402      0.4654800000000000      0.2529657313668593
   -0.0739967140722981      0.4654800000000000      0.2529644732920869
   -0.0739968589404857      0.4654800000000000      0.2529654717209563
   -0.0739969421153563      0.4654800000000000      0.2529653102439098
   -0.0739968154708562      0.4654800000000000      0.2529654596347963
   -0.0739968861148354      0.4654800000000000      0.2529637988177151
   -0.0739968519608512      0.4654800000000000      0.2529648479131540
   -0.0739969818614050      0.4654800000000000      0.2529644046368043
   -0.0739969544784936      0.4654800000000000      0.2529668892033106
   -0.0739968321383640      0.4654800000000000      0.2529654544518394
   -0.0739968702372951      0.4654800000000000      0.2529655359902899
   -0.0739970418791857      0.4654800000000000      0.2529656164588867
   -0.0739969219688941      0.4654800000000000      0.2529660845856884
   -0.0739968953327950      0.4654800000000000      0.2529648365202019
   -0.0739968497850230      0.4654800000000000      0.2529655658084861
   -0.0739969254125833      0.4654800000000000      0.2529654920124183
   -0.0739969306194565      0.4654800000000000      0.2529646016094245
   -0.0739968669195211      0.4654800000000000      0.2529633630369256
   -0.0739968746088124      0.4654800000000000      0.2529643075017325
   -0.0739969722383732      0.4654800000000000      0.2529650662187462
   -0.0739970524160904      0.4654800000000000      0.2529652257239031
   -0.0739966541079291      0.4654800000000000      0.2529648944735640
   -0.0739966892347782      0.4654800000000000      0.2529645288402471
   -0.0739969107111441      0.4654800000000000      0.2529656675615102
   -0.0739969101178314      0.4654800000000000      0.2529653005319278
   -0.0739969056597885      0.4654800000000000      0.2529642277977778
   -0.0739967967471231      0.4654800000000000      0.2529653701773213
   -0.0739968822610786      0.4654800000000000      0.2529663650201189
   -0.0739966116477744      0.4654800000000000      0.2529640974227119
   -0.0739968666970111      0.4654800000000000      0.2529641157795464
   -0.0739968077037179      0.4654800000000000      0.2529653858707565
   -0.0739968789017551      0.4654800000000000      0.2529640065198576
   -0.0739969108186386      0.4654800000000000      0.2529657286261288
   -0.0739969549551370      0.4654800000000000      0.2529657725618718
   -0.0739969141096774      0.4654800000000000      0.2529656080617070
   -0.0739968535831955      0.4654800000000000      0.2529653784522742
   -0.0739969254744647      0.4654800000000000      0.2529650993824647


==> anc/lamb=0.1/Nx=52_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07425
#   n_meas:             79001
#   tau_int:            5.8354689310609915
#   n_independent:      6234.818674011698
#   n_eff (at crossing):72262.24616810423
# Ensemble 2:
#   musq:               -0.07419545454545455
#   n_meas:             79001
#   tau_int:            6.159765664733879
#   n_independent:      5931.214698614838
#   n_eff (at crossing):70506.36385773073
# Ensemble 3:
#   musq:               -0.07414090909090909
#   n_meas:             79001
#   tau_int:            6.043597034531737
#   n_independent:      6036.511690978031
#   n_eff (at crossing):68584.31266396171
# Ensemble 4:
#   musq:               -0.07408636363636363
#   n_meas:             79001
#   tau_int:            5.831178794119925
#   n_independent:      6239.043515353894
#   n_eff (at crossing):66516.65126679985
# Ensemble 5:
#   musq:               -0.07403181818181818
#   n_meas:             79001
#   tau_int:            5.43032220458112
#   n_independent:      6660.767937614962
#   n_eff (at crossing):63748.71397561653
# Ensemble 6:
#   musq:               -0.07397727272727272
#   n_meas:             79001
#   tau_int:            5.458136130994574
#   n_independent:      6629.673967084451
#   n_eff (at crossing):61438.42407045876
# Ensemble 7:
#   musq:               -0.07392272727272728
#   n_meas:             79001
#   tau_int:            5.252938264212695
#   n_independent:      6866.14355758357
#   n_eff (at crossing):58392.8458057172
# Ensemble 8:
#   musq:               -0.07386818181818182
#   n_meas:             79001
#   tau_int:            5.185712498394031
#   n_independent:      6947.326304514551
#   n_eff (at crossing):55138.432001480935
# Ensemble 9:
#   musq:               -0.07381363636363636
#   n_meas:             79001
#   tau_int:            5.351968863999791
#   n_independent:      6749.950472737411
#   n_eff (at crossing):53230.00956975663
# Ensemble 10:
#   musq:               -0.07375909090909091
#   n_meas:             79001
#   tau_int:            5.150261380335693
#   n_independent:      6990.915524274949
#   n_eff (at crossing):50764.36214256481
#
# === Crossing result ===
# musqcrit_central:   -0.07462926298591847
# musqcrit_err:       7.371872632263888e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2627682881144373
# phisq_err:          5.3901589054948697e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0746293887518332      0.4654800000000000      0.2627735371163115
   -0.0746293439013092      0.4654800000000000      0.2627720804957644
   -0.0746285358569788      0.4654800000000000      0.2627659670487281
   -0.0746287486751239      0.4654800000000000      0.2627626904460035
   -0.0746295641061802      0.4654800000000000      0.2627672382123611
   -0.0746301653560596      0.4654800000000000      0.2627749461797885
   -0.0746283417998891      0.4654800000000000      0.2627598518177666
   -0.0746289798460436      0.4654800000000000      0.2627672834571611
   -0.0746296317625281      0.4654800000000000      0.2627760239405853
   -0.0746290386847706      0.4654800000000000      0.2627714582605038
   -0.0746301067180140      0.4654800000000000      0.2627739344866432
   -0.0746296012426610      0.4654800000000000      0.2627677467779056
   -0.0746294326604651      0.4654800000000000      0.2627689601329443
   -0.0746294194827557      0.4654800000000000      0.2627709388837036
   -0.0746292724011197      0.4654800000000000      0.2627624509122807
   -0.0746291104824487      0.4654800000000000      0.2627737964571346
   -0.0746291777000379      0.4654800000000000      0.2627714453306990
   -0.0746300688453065      0.4654800000000000      0.2627703872343440
   -0.0746291785719565      0.4654800000000000      0.2627635382831444
   -0.0746293887610495      0.4654800000000000      0.2627737832097264
   -0.0746287730492933      0.4654800000000000      0.2627644012789914
   -0.0746285069021030      0.4654800000000000      0.2627606620642454
   -0.0746287140686459      0.4654800000000000      0.2627641116682531
   -0.0746288535237196      0.4654800000000000      0.2627695547791162
   -0.0746295044391348      0.4654800000000000      0.2627735438263712
   -0.0746293573801469      0.4654800000000000      0.2627663839273184
   -0.0746286275545952      0.4654800000000000      0.2627597670625915
   -0.0746300526020799      0.4654800000000000      0.2627749962770896
   -0.0746291214589661      0.4654800000000000      0.2627686484348294
   -0.0746295958972991      0.4654800000000000      0.2627703269385146
   -0.0746291699767268      0.4654800000000000      0.2627667421221281
   -0.0746285339135651      0.4654800000000000      0.2627658598309790
   -0.0746296491277835      0.4654800000000000      0.2627648037643735
   -0.0746305109011381      0.4654800000000000      0.2627710339448825
   -0.0746300939969556      0.4654800000000000      0.2627715797223958
   -0.0746301572669406      0.4654800000000000      0.2627709403622133
   -0.0746302112552046      0.4654800000000000      0.2627783015172536
   -0.0746308133606710      0.4654800000000000      0.2627759712423291
   -0.0746293355854848      0.4654800000000000      0.2627677041968057
   -0.0746288710715945      0.4654800000000000      0.2627686975132051
   -0.0746292392297875      0.4654800000000000      0.2627667981387191
   -0.0746290884811443      0.4654800000000000      0.2627679936798630
   -0.0746283111402793      0.4654800000000000      0.2627631106316674
   -0.0746294019924536      0.4654800000000000      0.2627657845211037
   -0.0746299917225424      0.4654800000000000      0.2627692821315863
   -0.0746285685260568      0.4654800000000000      0.2627629238773908
   -0.0746298321016946      0.4654800000000000      0.2627686105345196
   -0.0746289260460657      0.4654800000000000      0.2627660124169176
   -0.0746279382739225      0.4654800000000000      0.2627606903107267
   -0.0746287874956767      0.4654800000000000      0.2627652562381673
   -0.0746292421808352      0.4654800000000000      0.2627764525481945
   -0.0746281290701902      0.4654800000000000      0.2627643252964095
   -0.0746284214349253      0.4654800000000000      0.2627619519808536
   -0.0746286422667018      0.4654800000000000      0.2627628916204804
   -0.0746299080406812      0.4654800000000000      0.2627704100480887
   -0.0746281456882977      0.4654800000000000      0.2627632618480857
   -0.0746286861257630      0.4654800000000000      0.2627683651578257
   -0.0746288373124366      0.4654800000000000      0.2627651752077143
   -0.0746284076607168      0.4654800000000000      0.2627670833136637
   -0.0746295789679288      0.4654800000000000      0.2627695591270531
   -0.0746291713674362      0.4654800000000000      0.2627714110693821
   -0.0746289841975523      0.4654800000000000      0.2627726421922554
   -0.0746295719760465      0.4654800000000000      0.2627712094623735
   -0.0746295969685430      0.4654800000000000      0.2627725452649576
   -0.0746287634660062      0.4654800000000000      0.2627613808864900
   -0.0746285796251097      0.4654800000000000      0.2627596535397722
   -0.0746292449812736      0.4654800000000000      0.2627626281948914
   -0.0746291562990114      0.4654800000000000      0.2627704519913929
   -0.0746279323182446      0.4654800000000000      0.2627527362622621
   -0.0746296983947481      0.4654800000000000      0.2627656758499996
   -0.0746295209924540      0.4654800000000000      0.2627705013222725
   -0.0746288736157937      0.4654800000000000      0.2627670653303367
   -0.0746304618826382      0.4654800000000000      0.2627733056298849
   -0.0746297208012179      0.4654800000000000      0.2627656665294913
   -0.0746298586278883      0.4654800000000000      0.2627743628134489
   -0.0746291933940648      0.4654800000000000      0.2627641724145636
   -0.0746296732910213      0.4654800000000000      0.2627686983312073
   -0.0746276030623299      0.4654800000000000      0.2627581495401441
   -0.0746296780228179      0.4654800000000000      0.2627740238867067
   -0.0746295223714619      0.4654800000000000      0.2627665396237772
   -0.0746286085914526      0.4654800000000000      0.2627656507376159
   -0.0746301008858930      0.4654800000000000      0.2627700918333895
   -0.0746287073330830      0.4654800000000000      0.2627657657764985
   -0.0746309299363268      0.4654800000000000      0.2627723857948393
   -0.0746299381150050      0.4654800000000000      0.2627775498952341
   -0.0746284919875056      0.4654800000000000      0.2627660198965786
   -0.0746293987176649      0.4654800000000000      0.2627746715287372
   -0.0746296320541047      0.4654800000000000      0.2627732950421620
   -0.0746282847549966      0.4654800000000000      0.2627627887520076
   -0.0746297233665363      0.4654800000000000      0.2627716904840355
   -0.0746303291881200      0.4654800000000000      0.2627685771087850
   -0.0746300636423985      0.4654800000000000      0.2627692217437976
   -0.0746293470226039      0.4654800000000000      0.2627658833769812
   -0.0746290596099237      0.4654800000000000      0.2627713623653620
   -0.0746278217786797      0.4654800000000000      0.2627602655837116
   -0.0746298250158761      0.4654800000000000      0.2627734852963561
   -0.0746293861660209      0.4654800000000000      0.2627670093399884
   -0.0746296939463419      0.4654800000000000      0.2627748896160492
   -0.0746295468292261      0.4654800000000000      0.2627743615605620
   -0.0746288058320589      0.4654800000000000      0.2627587965471876
   -0.0746288638988044      0.4654800000000000      0.2627691883421863
   -0.0746301349088672      0.4654800000000000      0.2627709079311678
   -0.0746293293079276      0.4654800000000000      0.2627691444207618
   -0.0746287357768898      0.4654800000000000      0.2627616817180085
   -0.0746281922445463      0.4654800000000000      0.2627672175967197
   -0.0746294077496163      0.4654800000000000      0.2627629456404908
   -0.0746293670819556      0.4654800000000000      0.2627727130710857
   -0.0746294593345983      0.4654800000000000      0.2627720434721912
   -0.0746292411573731      0.4654800000000000      0.2627675884128580
   -0.0746286868564689      0.4654800000000000      0.2627654361042485
   -0.0746285631277714      0.4654800000000000      0.2627682706062590
   -0.0746290700281186      0.4654800000000000      0.2627703056852070
   -0.0746303405441409      0.4654800000000000      0.2627746420135845
   -0.0746306233237696      0.4654800000000000      0.2627773144225165
   -0.0746302579771074      0.4654800000000000      0.2627725186985293
   -0.0746294235040210      0.4654800000000000      0.2627734397615336
   -0.0746287493274353      0.4654800000000000      0.2627660171835517
   -0.0746289621156012      0.4654800000000000      0.2627627562319326
   -0.0746285113046575      0.4654800000000000      0.2627633574785734
   -0.0746292180585921      0.4654800000000000      0.2627695178884860
   -0.0746289512999743      0.4654800000000000      0.2627693342954530
   -0.0746299512833014      0.4654800000000000      0.2627737310011069
   -0.0746291600346194      0.4654800000000000      0.2627675652598522
   -0.0746288885298755      0.4654800000000000      0.2627696416558023
   -0.0746296848826986      0.4654800000000000      0.2627709832950929
   -0.0746303823919756      0.4654800000000000      0.2627760001018382
   -0.0746295646797749      0.4654800000000000      0.2627728354635763
   -0.0746284083409259      0.4654800000000000      0.2627630519532147


==> anc/lamb=0.1/Nx=64_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07425
#   n_meas:             79001
#   tau_int:            7.184408686368608
#   n_independent:      5140.343468466225
#   n_eff (at crossing):76751.25146799794
# Ensemble 2:
#   musq:               -0.07419545454545455
#   n_meas:             79001
#   tau_int:            6.818884205722707
#   n_independent:      5397.065849069476
#   n_eff (at crossing):74972.6048945075
# Ensemble 3:
#   musq:               -0.07414090909090909
#   n_meas:             79001
#   tau_int:            7.0245333002100345
#   n_independent:      5249.561457704946
#   n_eff (at crossing):72974.52682386561
# Ensemble 4:
#   musq:               -0.07408636363636363
#   n_meas:             79001
#   tau_int:            6.65741531574587
#   n_independent:      5518.821845240886
#   n_eff (at crossing):70178.16050665497
# Ensemble 5:
#   musq:               -0.07403181818181818
#   n_meas:             79001
#   tau_int:            6.708898132337944
#   n_independent:      5479.408818777337
#   n_eff (at crossing):67038.00207104503
# Ensemble 6:
#   musq:               -0.07397727272727272
#   n_meas:             79001
#   tau_int:            6.605980996218746
#   n_independent:      5558.768032312373
#   n_eff (at crossing):63808.713294443885
# Ensemble 7:
#   musq:               -0.07392272727272728
#   n_meas:             79001
#   tau_int:            6.47099609866763
#   n_independent:      5666.40684357143
#   n_eff (at crossing):60666.96493946465
# Ensemble 8:
#   musq:               -0.07386818181818182
#   n_meas:             79001
#   tau_int:            6.690591541347715
#   n_independent:      5493.358894447301
#   n_eff (at crossing):55801.28105011346
# Ensemble 9:
#   musq:               -0.07381363636363636
#   n_meas:             79001
#   tau_int:            6.158797640463587
#   n_independent:      5932.076950344142
#   n_eff (at crossing):51841.032131805914
# Ensemble 10:
#   musq:               -0.07375909090909091
#   n_meas:             79001
#   tau_int:            6.325611451920471
#   n_independent:      5787.100581133437
#   n_eff (at crossing):48076.577190448086
#
# === Crossing result ===
# musqcrit_central:   -0.0744107346318008
# musqcrit_err:       6.244181062678177e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25980373178199645
# phisq_err:          4.344469535018107e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0744109128092250      0.4654800000000000      0.2598028587873131
   -0.0744110384132022      0.4654800000000000      0.2598057912548057
   -0.0744104777225397      0.4654800000000000      0.2598017130673251
   -0.0744111260354471      0.4654800000000000      0.2598033038325792
   -0.0744101931188528      0.4654800000000000      0.2597979022181436
   -0.0744108889852959      0.4654800000000000      0.2598064790968628
   -0.0744103192881758      0.4654800000000000      0.2598028354293173
   -0.0744111743977107      0.4654800000000000      0.2598058633816087
   -0.0744100819692345      0.4654800000000000      0.2598000591463273
   -0.0744101602160717      0.4654800000000000      0.2598000623519287
   -0.0744108661717371      0.4654800000000000      0.2598043203109063
   -0.0744108234884391      0.4654800000000000      0.2598046810780320
   -0.0744098058192021      0.4654800000000000      0.2597956646810977
   -0.0744106374036652      0.4654800000000000      0.2598006273574694
   -0.0744100883917563      0.4654800000000000      0.2597966880006239
   -0.0744105613181758      0.4654800000000000      0.2598064026641368
   -0.0744099319967676      0.4654800000000000      0.2597961289692675
   -0.0744100928344384      0.4654800000000000      0.2598045852613890
   -0.0744104269482424      0.4654800000000000      0.2598006479231781
   -0.0744100542979176      0.4654800000000000      0.2597999531596143
   -0.0744106789110084      0.4654800000000000      0.2598047470000797
   -0.0744108522750798      0.4654800000000000      0.2598044641095106
   -0.0744105916659097      0.4654800000000000      0.2598015549814985
   -0.0744107035999690      0.4654800000000000      0.2598048812313047
   -0.0744108930453293      0.4654800000000000      0.2598019284452706
   -0.0744116937630443      0.4654800000000000      0.2598048440455206
   -0.0744097813691871      0.4654800000000000      0.2597921814690348
   -0.0744113208864324      0.4654800000000000      0.2598079768825244
   -0.0744108321085099      0.4654800000000000      0.2598058914975724
   -0.0744110431773462      0.4654800000000000      0.2598067318431372
   -0.0744108935801175      0.4654800000000000      0.2598041801160532
   -0.0744108320794171      0.4654800000000000      0.2598032608478487
   -0.0744110735603151      0.4654800000000000      0.2598069100532379
   -0.0744113478753773      0.4654800000000000      0.2598056998637260
   -0.0744108814446708      0.4654800000000000      0.2598054708513954
   -0.0744113386368795      0.4654800000000000      0.2598028317161044
   -0.0744110200349213      0.4654800000000000      0.2598073849295450
   -0.0744110978000266      0.4654800000000000      0.2598011491938688
   -0.0744107387342416      0.4654800000000000      0.2598023502501052
   -0.0744105884916462      0.4654800000000000      0.2598040098766695
   -0.0744105966458675      0.4654800000000000      0.2598032149430710
   -0.0744107712173456      0.4654800000000000      0.2598009250233328
   -0.0744104150752193      0.4654800000000000      0.2598060627975792
   -0.0744111000031117      0.4654800000000000      0.2598056610622692
   -0.0744105687060647      0.4654800000000000      0.2598051279247611
   -0.0744110934400442      0.4654800000000000      0.2598051202290603
   -0.0744093181391466      0.4654800000000000      0.2597932525147755
   -0.0744093362906248      0.4654800000000000      0.2598009001328100
   -0.0744104686208852      0.4654800000000000      0.2598006620825244
   -0.0744115703736425      0.4654800000000000      0.2598053741661915
   -0.0744103035775293      0.4654800000000000      0.2598009796725678
   -0.0744109903175258      0.4654800000000000      0.2598056360635716
   -0.0744106501097667      0.4654800000000000      0.2598060021694585
   -0.0744108619344583      0.4654800000000000      0.2598032405202602
   -0.0744101710622402      0.4654800000000000      0.2598029653913811
   -0.0744114516689360      0.4654800000000000      0.2598090613180830
   -0.0744103102641327      0.4654800000000000      0.2597982535826797
   -0.0744115483259022      0.4654800000000000      0.2598080609402197
   -0.0744102656377739      0.4654800000000000      0.2597986763242447
   -0.0744099196113184      0.4654800000000000      0.2598026939715911
   -0.0744109264364260      0.4654800000000000      0.2598066966523315
   -0.0744108825657661      0.4654800000000000      0.2598067588721595
   -0.0744106908454390      0.4654800000000000      0.2597978723566355
   -0.0744107551330815      0.4654800000000000      0.2597987318625815
   -0.0744108194624124      0.4654800000000000      0.2598005484166909
   -0.0744107932266389      0.4654800000000000      0.2598046944081315
   -0.0744107448335700      0.4654800000000000      0.2598035591580959
   -0.0744102461713513      0.4654800000000000      0.2597996829212929
   -0.0744117133350352      0.4654800000000000      0.2598064874114309
   -0.0744103933030665      0.4654800000000000      0.2598070471479102
   -0.0744110578308599      0.4654800000000000      0.2598082637167138
   -0.0744101939217102      0.4654800000000000      0.2598001918678196
   -0.0744104251503893      0.4654800000000000      0.2597974834904865
   -0.0744112574090253      0.4654800000000000      0.2598075700889849
   -0.0744124478349601      0.4654800000000000      0.2598124373890597
   -0.0744107973551946      0.4654800000000000      0.2598024636290660
   -0.0744096822646063      0.4654800000000000      0.2597956355209980
   -0.0744100415031113      0.4654800000000000      0.2597991077290825
   -0.0744116479361359      0.4654800000000000      0.2598065585610961
   -0.0744114688505637      0.4654800000000000      0.2598045811639827
   -0.0744107696262745      0.4654800000000000      0.2598078910307035
   -0.0744109445494490      0.4654800000000000      0.2598058427848992
   -0.0744099793545301      0.4654800000000000      0.2598029001156494
   -0.0744109359087388      0.4654800000000000      0.2598026211281019
   -0.0744091917137484      0.4654800000000000      0.2597973223296707
   -0.0744112717637033      0.4654800000000000      0.2598058291631509
   -0.0744102230062158      0.4654800000000000      0.2598055682141442
   -0.0744112465306818      0.4654800000000000      0.2598093461474847
   -0.0744112877195540      0.4654800000000000      0.2598085709389802
   -0.0744111753551727      0.4654800000000000      0.2598089772945061
   -0.0744096495476102      0.4654800000000000      0.2597964300525635
   -0.0744106296545388      0.4654800000000000      0.2598017721209667
   -0.0744111256235470      0.4654800000000000      0.2598077548239735
   -0.0744117131838943      0.4654800000000000      0.2598040385070388
   -0.0744099031397728      0.4654800000000000      0.2598001752836525
   -0.0744112758396479      0.4654800000000000      0.2598044748966969
   -0.0744109764173331      0.4654800000000000      0.2598073312472641
   -0.0744110228561532      0.4654800000000000      0.2598080679916083
   -0.0744108135816774      0.4654800000000000      0.2598047893057453
   -0.0744110902515745      0.4654800000000000      0.2598028452357597
   -0.0744107948685186      0.4654800000000000      0.2598012176860893
   -0.0744108462981101      0.4654800000000000      0.2598035283796817
   -0.0744102558271788      0.4654800000000000      0.2598044415648142
   -0.0744112518685372      0.4654800000000000      0.2598035309909629
   -0.0744107945600670      0.4654800000000000      0.2598050264407025
   -0.0744103884920023      0.4654800000000000      0.2598010257569751
   -0.0744104398522329      0.4654800000000000      0.2598014903709803
   -0.0744102505678814      0.4654800000000000      0.2597987496723669
   -0.0744108211175964      0.4654800000000000      0.2598025849808295
   -0.0744105598074422      0.4654800000000000      0.2598054254855212
   -0.0744119373393450      0.4654800000000000      0.2598104732185560
   -0.0744118226985049      0.4654800000000000      0.2598102465347063
   -0.0744110322384063      0.4654800000000000      0.2598020781535309
   -0.0744102298541344      0.4654800000000000      0.2598013203787698
   -0.0744108562145660      0.4654800000000000      0.2598037862435400
   -0.0744105185830928      0.4654800000000000      0.2598047287085993
   -0.0744111861251518      0.4654800000000000      0.2598047405036649
   -0.0744108737025092      0.4654800000000000      0.2598058962399494
   -0.0744109193948057      0.4654800000000000      0.2598019612198508
   -0.0744103266970301      0.4654800000000000      0.2598005643947498
   -0.0744096886946800      0.4654800000000000      0.2597907930305291
   -0.0744110621349528      0.4654800000000000      0.2598110292154357
   -0.0744112506318850      0.4654800000000000      0.2598064792882269
   -0.0744102113909307      0.4654800000000000      0.2598001242616632
   -0.0744106828935930      0.4654800000000000      0.2598053547969318
   -0.0744105147822788      0.4654800000000000      0.2597960523996532
   -0.0744111475095538      0.4654800000000000      0.2598049173943751
   -0.0744115820452916      0.4654800000000000      0.2598009251992048


==> anc/lamb=0.1/Nx=80_lamb=0.1/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.1
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.07425
#   n_meas:             79001
#   tau_int:            9.049019258422053
#   n_independent:      4136.602820772543
#   n_eff (at crossing):78938.58791793532
# Ensemble 2:
#   musq:               -0.07419545454545455
#   n_meas:             79001
#   tau_int:            9.07596371042177
#   n_independent:      4124.963418252158
#   n_eff (at crossing):78036.64676925703
# Ensemble 3:
#   musq:               -0.07414090909090909
#   n_meas:             79001
#   tau_int:            8.460019079462375
#   n_independent:      4408.5285588889765
#   n_eff (at crossing):76129.00986807754
# Ensemble 4:
#   musq:               -0.07408636363636363
#   n_meas:             79001
#   tau_int:            9.893614584131235
#   n_independent:      3800.4584141794694
#   n_eff (at crossing):73338.74598575555
# Ensemble 5:
#   musq:               -0.07403181818181818
#   n_meas:             79001
#   tau_int:            8.671806305826737
#   n_independent:      4306.730722704623
#   n_eff (at crossing):69491.50614719694
# Ensemble 6:
#   musq:               -0.07397727272727272
#   n_meas:             79001
#   tau_int:            7.948051986341144
#   n_independent:      4675.693291644585
#   n_eff (at crossing):65022.839024492954
# Ensemble 7:
#   musq:               -0.07392272727272728
#   n_meas:             79001
#   tau_int:            8.4324020670269
#   n_independent:      4422.158754565279
#   n_eff (at crossing):59915.23811948904
# Ensemble 8:
#   musq:               -0.07386818181818182
#   n_meas:             79001
#   tau_int:            8.10627646483875
#   n_independent:      4589.731710499971
#   n_eff (at crossing):54610.2063854913
# Ensemble 9:
#   musq:               -0.07381363636363636
#   n_meas:             79001
#   tau_int:            7.501962403050634
#   n_independent:      4936.35161106743
#   n_eff (at crossing):48673.401895206865
# Ensemble 10:
#   musq:               -0.07375909090909091
#   n_meas:             79001
#   tau_int:            7.316263453648096
#   n_independent:      5053.629555125073
#   n_eff (at crossing):43803.1910221548
#
# === Crossing result ===
# musqcrit_central:   -0.0742685134322871
# musqcrit_err:       4.276071874880598e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2576368475822524
# phisq_err:          3.0085030012243356e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.0742684986732067      0.4654800000000000      0.2576362878078119
   -0.0742684668824748      0.4654800000000000      0.2576380712844892
   -0.0742679318391158      0.4654800000000000      0.2576312718907608
   -0.0742681813773031      0.4654800000000000      0.2576339836512493
   -0.0742685243289867      0.4654800000000000      0.2576322081053806
   -0.0742684462153989      0.4654800000000000      0.2576362748868060
   -0.0742685126141069      0.4654800000000000      0.2576390587064082
   -0.0742689125986935      0.4654800000000000      0.2576406820030809
   -0.0742688847213171      0.4654800000000000      0.2576404962345433
   -0.0742681582048037      0.4654800000000000      0.2576382651434855
   -0.0742683671771197      0.4654800000000000      0.2576362448297361
   -0.0742683252956187      0.4654800000000000      0.2576362941357916
   -0.0742688055168659      0.4654800000000000      0.2576395650316005
   -0.0742678719764408      0.4654800000000000      0.2576372814423886
   -0.0742687349486638      0.4654800000000000      0.2576365390283161
   -0.0742686590782183      0.4654800000000000      0.2576402530110638
   -0.0742676713773231      0.4654800000000000      0.2576359768046444
   -0.0742684026138709      0.4654800000000000      0.2576366137283111
   -0.0742678000875101      0.4654800000000000      0.2576353457921712
   -0.0742686466998480      0.4654800000000000      0.2576364017420225
   -0.0742682968304163      0.4654800000000000      0.2576400756293027
   -0.0742687823467357      0.4654800000000000      0.2576398527799139
   -0.0742686924901110      0.4654800000000000      0.2576357710296736
   -0.0742680830329608      0.4654800000000000      0.2576377375658739
   -0.0742676735733442      0.4654800000000000      0.2576331732109015
   -0.0742682202904758      0.4654800000000000      0.2576337906280669
   -0.0742682380603713      0.4654800000000000      0.2576354219834234
   -0.0742678948268254      0.4654800000000000      0.2576363000343120
   -0.0742681522207858      0.4654800000000000      0.2576350790108763
   -0.0742681132371756      0.4654800000000000      0.2576318935821619
   -0.0742688733206151      0.4654800000000000      0.2576395516737267
   -0.0742689885020299      0.4654800000000000      0.2576360722754530
   -0.0742692119764791      0.4654800000000000      0.2576417133365553
   -0.0742684554125060      0.4654800000000000      0.2576379652941141
   -0.0742687234111781      0.4654800000000000      0.2576398347127402
   -0.0742681505901020      0.4654800000000000      0.2576361902330757
   -0.0742687566692639      0.4654800000000000      0.2576401461275533
   -0.0742684784017362      0.4654800000000000      0.2576350283472266
   -0.0742686321308482      0.4654800000000000      0.2576321309303202
   -0.0742684462959452      0.4654800000000000      0.2576350749994727
   -0.0742686942993945      0.4654800000000000      0.2576381495229647
   -0.0742688262345495      0.4654800000000000      0.2576406561299352
   -0.0742685679156986      0.4654800000000000      0.2576390405496781
   -0.0742681932615126      0.4654800000000000      0.2576358629077611
   -0.0742684351454552      0.4654800000000000      0.2576372370911198
   -0.0742683083736272      0.4654800000000000      0.2576342163776152
   -0.0742691644259676      0.4654800000000000      0.2576401356998830
   -0.0742685490656090      0.4654800000000000      0.2576333461283358
   -0.0742695279662294      0.4654800000000000      0.2576407701220030
   -0.0742681551570617      0.4654800000000000      0.2576360974366168
   -0.0742683408019240      0.4654800000000000      0.2576382689179906
   -0.0742689249987469      0.4654800000000000      0.2576392822506265
   -0.0742685168981495      0.4654800000000000      0.2576387495948517
   -0.0742686884900741      0.4654800000000000      0.2576377552064945
   -0.0742686269750406      0.4654800000000000      0.2576378102373542
   -0.0742684200072509      0.4654800000000000      0.2576401338037461
   -0.0742679245020245      0.4654800000000000      0.2576352857977889
   -0.0742686796549523      0.4654800000000000      0.2576383387542903
   -0.0742687088053270      0.4654800000000000      0.2576397124691687
   -0.0742688550384112      0.4654800000000000      0.2576420773078766
   -0.0742686086009164      0.4654800000000000      0.2576355939677937
   -0.0742685745448707      0.4654800000000000      0.2576334300823968
   -0.0742685567446358      0.4654800000000000      0.2576379230879769
   -0.0742680388723925      0.4654800000000000      0.2576356163008278
   -0.0742685191527534      0.4654800000000000      0.2576395921577599
   -0.0742689684113328      0.4654800000000000      0.2576418212359296
   -0.0742684637771875      0.4654800000000000      0.2576337160520979
   -0.0742688046147516      0.4654800000000000      0.2576379829694245
   -0.0742680707990217      0.4654800000000000      0.2576349460135759
   -0.0742685071364800      0.4654800000000000      0.2576380348341009
   -0.0742681161374133      0.4654800000000000      0.2576357200887525
   -0.0742691523904095      0.4654800000000000      0.2576355735963252
   -0.0742682797356950      0.4654800000000000      0.2576353547032145
   -0.0742691601077733      0.4654800000000000      0.2576428986179822
   -0.0742683319576002      0.4654800000000000      0.2576359460609488
   -0.0742682179303593      0.4654800000000000      0.2576355566377734
   -0.0742689620028327      0.4654800000000000      0.2576385754467505
   -0.0742684871819049      0.4654800000000000      0.2576349838927207
   -0.0742685142814115      0.4654800000000000      0.2576387658693665
   -0.0742688265628231      0.4654800000000000      0.2576425932258882
   -0.0742683114918231      0.4654800000000000      0.2576335134996894
   -0.0742684541258120      0.4654800000000000      0.2576369026152017
   -0.0742689659762736      0.4654800000000000      0.2576416837704382
   -0.0742681492317482      0.4654800000000000      0.2576357333636149
   -0.0742677748947079      0.4654800000000000      0.2576324017620258
   -0.0742690998522036      0.4654800000000000      0.2576420612966872
   -0.0742685330580710      0.4654800000000000      0.2576338785443494
   -0.0742684362489806      0.4654800000000000      0.2576361903274865
   -0.0742685177632853      0.4654800000000000      0.2576382412221631
   -0.0742691492557910      0.4654800000000000      0.2576379183016175
   -0.0742679350120596      0.4654800000000000      0.2576318131271661
   -0.0742683733927296      0.4654800000000000      0.2576327420929446
   -0.0742687326964524      0.4654800000000000      0.2576370529728805
   -0.0742687064424103      0.4654800000000000      0.2576390026582691
   -0.0742684275793633      0.4654800000000000      0.2576339225120098
   -0.0742682829455690      0.4654800000000000      0.2576339426160364
   -0.0742680933896708      0.4654800000000000      0.2576341891207901
   -0.0742687673229712      0.4654800000000000      0.2576396986388128
   -0.0742681213158182      0.4654800000000000      0.2576357221609048
   -0.0742689357168026      0.4654800000000000      0.2576388502229201
   -0.0742690526292830      0.4654800000000000      0.2576405345409866
   -0.0742689041051319      0.4654800000000000      0.2576368598742302
   -0.0742694197798672      0.4654800000000000      0.2576387315307377
   -0.0742690043240314      0.4654800000000000      0.2576363524197314
   -0.0742691150349544      0.4654800000000000      0.2576382497275729
   -0.0742682773734816      0.4654800000000000      0.2576366098462597
   -0.0742686718501990      0.4654800000000000      0.2576391162862785
   -0.0742687279563921      0.4654800000000000      0.2576378768664803
   -0.0742679870753698      0.4654800000000000      0.2576349944308970
   -0.0742686801277964      0.4654800000000000      0.2576379683755958
   -0.0742682150098366      0.4654800000000000      0.2576379498456811
   -0.0742686023669320      0.4654800000000000      0.2576369547457539
   -0.0742674228315961      0.4654800000000000      0.2576354157811412
   -0.0742687279259386      0.4654800000000000      0.2576405236059410
   -0.0742688311550562      0.4654800000000000      0.2576409907004148
   -0.0742687001271643      0.4654800000000000      0.2576356745600493
   -0.0742681974683715      0.4654800000000000      0.2576356242130723
   -0.0742678513867131      0.4654800000000000      0.2576318208231579
   -0.0742684031771592      0.4654800000000000      0.2576377418318078
   -0.0742683592632531      0.4654800000000000      0.2576336136903576
   -0.0742682720677521      0.4654800000000000      0.2576357630110014
   -0.0742688039708122      0.4654800000000000      0.2576400651616447
   -0.0742684834594087      0.4654800000000000      0.2576351648517023
   -0.0742689185291225      0.4654800000000000      0.2576398016812911
   -0.0742682616917238      0.4654800000000000      0.2576313936305721
   -0.0742691338523083      0.4654800000000000      0.2576411885347620
   -0.0742685666684713      0.4654800000000000      0.2576385239217745
   -0.0742684256057118      0.4654800000000000      0.2576368709975433


==> anc/lamb=0.15/Nx=112_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.11015454545454545
#   n_meas:             49001
#   tau_int:            9.418541139199313
#   n_independent:      2470.1717375724706
#   n_eff (at crossing):48501.33710252882
# Ensemble 2:
#   musq:               -0.11014545454545455
#   n_meas:             10915
#   tau_int:            9.964852583009321
#   n_independent:      521.5075851962566
#   n_eff (at crossing):10842.608235747843
# Ensemble 3:
#   musq:               -0.11012727272727273
#   n_meas:             4001
#   tau_int:            8.834448980342776
#   n_independent:      214.31366802826946
#   n_eff (at crossing):3993.6279988151678
# Ensemble 4:
#   musq:               -0.11007272727272727
#   n_meas:             49001
#   tau_int:            8.998201777866365
#   n_independent:      2579.4882624091492
#   n_eff (at crossing):48726.84306212125
# Ensemble 5:
#   musq:               -0.11002727272727272
#   n_meas:             11581
#   tau_int:            9.042571116219674
#   n_independent:      606.8071098949199
#   n_eff (at crossing):11227.67137566018
# Ensemble 6:
#   musq:               -0.1099909090909091
#   n_meas:             49001
#   tau_int:            8.424790858621499
#   n_independent:      2745.2183908973175
#   n_eff (at crossing):45975.00894474997
# Ensemble 7:
#   musq:               -0.10990909090909091
#   n_meas:             63991
#   tau_int:            8.571550881044493
#   n_independent:      3527.0154375539432
#   n_eff (at crossing):53263.42488798587
# Ensemble 8:
#   musq:               -0.10982727272727273
#   n_meas:             49001
#   tau_int:            9.932684018944995
#   n_independent:      2348.4368888685667
#   n_eff (at crossing):34205.528487232856
# Ensemble 9:
#   musq:               -0.10979090909090909
#   n_meas:             11285
#   tau_int:            9.710676927592623
#   n_independent:      552.607828062026
#   n_eff (at crossing):7191.462093615398
#
# === Crossing result ===
# musqcrit_central:   -0.1101072500541944
# musqcrit_err:       5.272898082629888e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25466135746185975
# phisq_err:          2.1882067056788807e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1101077922722210      0.4654800000000000      0.2546643227797822
   -0.1101072655194585      0.4654800000000000      0.2546600944925998
   -0.1101080444599102      0.4654800000000000      0.2546649744032565
   -0.1101084187175062      0.4654800000000000      0.2546639596467296
   -0.1101071340730312      0.4654800000000000      0.2546623912135779
   -0.1101082007761946      0.4654800000000000      0.2546674730065430
   -0.1101068788331284      0.4654800000000000      0.2546596830661460
   -0.1101078010657064      0.4654800000000000      0.2546633465125500
   -0.1101073529166433      0.4654800000000000      0.2546618592525367
   -0.1101073316416926      0.4654800000000000      0.2546631738925996
   -0.1101066535394105      0.4654800000000000      0.2546602486044541
   -0.1101077691247784      0.4654800000000000      0.2546659005961233
   -0.1101069191172426      0.4654800000000000      0.2546621453842499
   -0.1101066591015910      0.4654800000000000      0.2546614635889279
   -0.1101069699504949      0.4654800000000000      0.2546632601059552
   -0.1101072839466993      0.4654800000000000      0.2546636679810582
   -0.1101071762218186      0.4654800000000000      0.2546614096584515
   -0.1101075588519922      0.4654800000000000      0.2546626125440316
   -0.1101068566826244      0.4654800000000000      0.2546639667859177
   -0.1101070287958556      0.4654800000000000      0.2546592424408805
   -0.1101069675347850      0.4654800000000000      0.2546622432014594
   -0.1101072516127239      0.4654800000000000      0.2546633122552628
   -0.1101070986728529      0.4654800000000000      0.2546629151564206
   -0.1101075368423095      0.4654800000000000      0.2546628082488222
   -0.1101070615778454      0.4654800000000000      0.2546613742346078
   -0.1101075614461053      0.4654800000000000      0.2546608616943719
   -0.1101068270897321      0.4654800000000000      0.2546592291418131
   -0.1101064736613106      0.4654800000000000      0.2546619377201692
   -0.1101069427239786      0.4654800000000000      0.2546647369115025
   -0.1101078478467100      0.4654800000000000      0.2546662116333420
   -0.1101071932066092      0.4654800000000000      0.2546646799318442
   -0.1101073616206805      0.4654800000000000      0.2546618511663136
   -0.1101072376113976      0.4654800000000000      0.2546640909033026
   -0.1101070474761377      0.4654800000000000      0.2546630789037291
   -0.1101077116221505      0.4654800000000000      0.2546654734269514
   -0.1101071852054679      0.4654800000000000      0.2546627879599622
   -0.1101077713563404      0.4654800000000000      0.2546667078652227
   -0.1101069185338074      0.4654800000000000      0.2546599069875155
   -0.1101075858832334      0.4654800000000000      0.2546590013055722
   -0.1101075793097328      0.4654800000000000      0.2546595647615232
   -0.1101062459377228      0.4654800000000000      0.2546589734222399
   -0.1101062172682959      0.4654800000000000      0.2546592477978720
   -0.1101071852796212      0.4654800000000000      0.2546633484637516
   -0.1101075100161541      0.4654800000000000      0.2546610714519813
   -0.1101062701695723      0.4654800000000000      0.2546590714096652
   -0.1101069689750796      0.4654800000000000      0.2546611485539068
   -0.1101066280688612      0.4654800000000000      0.2546602951562030
   -0.1101075808573192      0.4654800000000000      0.2546643600120260
   -0.1101071119558401      0.4654800000000000      0.2546619968254775
   -0.1101068699184095      0.4654800000000000      0.2546624259223957
   -0.1101074465577058      0.4654800000000000      0.2546637068129943
   -0.1101080069664272      0.4654800000000000      0.2546630331927059
   -0.1101069978242535      0.4654800000000000      0.2546608207814879
   -0.1101066294380324      0.4654800000000000      0.2546620990464342
   -0.1101063859818183      0.4654800000000000      0.2546615901802406
   -0.1101080113325660      0.4654800000000000      0.2546657779966406
   -0.1101075820741411      0.4654800000000000      0.2546625309230424
   -0.1101079824167166      0.4654800000000000      0.2546646654338541
   -0.1101069490082160      0.4654800000000000      0.2546612957773494
   -0.1101068811360072      0.4654800000000000      0.2546640717472731
   -0.1101075069127380      0.4654800000000000      0.2546630117178771
   -0.1101070083036991      0.4654800000000000      0.2546612576117100
   -0.1101080646763322      0.4654800000000000      0.2546649961605431
   -0.1101071362059998      0.4654800000000000      0.2546628303515980
   -0.1101073776746506      0.4654800000000000      0.2546632339496911
   -0.1101076954032612      0.4654800000000000      0.2546649433126906
   -0.1101082265279356      0.4654800000000000      0.2546661432040328
   -0.1101075697102541      0.4654800000000000      0.2546618312596212
   -0.1101073878264745      0.4654800000000000      0.2546609709091446
   -0.1101061837724632      0.4654800000000000      0.2546600539928670
   -0.1101071513087478      0.4654800000000000      0.2546634029975109
   -0.1101080271442364      0.4654800000000000      0.2546651687486255
   -0.1101073702237083      0.4654800000000000      0.2546618234349515
   -0.1101073784661865      0.4654800000000000      0.2546627459940641
   -0.1101072267106900      0.4654800000000000      0.2546634350507925
   -0.1101075748820005      0.4654800000000000      0.2546636689940322
   -0.1101079060914303      0.4654800000000000      0.2546647608873923
   -0.1101073916234923      0.4654800000000000      0.2546638127882027
   -0.1101069246500093      0.4654800000000000      0.2546611577298781
   -0.1101081229963222      0.4654800000000000      0.2546658533647546
   -0.1101076829357361      0.4654800000000000      0.2546635744192627
   -0.1101065838798748      0.4654800000000000      0.2546618888057530
   -0.1101063397775262      0.4654800000000000      0.2546595714627874
   -0.1101069934012245      0.4654800000000000      0.2546623514539472
   -0.1101069703790527      0.4654800000000000      0.2546621602565985
   -0.1101077650593913      0.4654800000000000      0.2546662878677778
   -0.1101065336316454      0.4654800000000000      0.2546614675213119
   -0.1101071902017851      0.4654800000000000      0.2546656411991434
   -0.1101071271244133      0.4654800000000000      0.2546628737287173
   -0.1101069747796292      0.4654800000000000      0.2546622955163885
   -0.1101077769086679      0.4654800000000000      0.2546640903189315
   -0.1101071762502593      0.4654800000000000      0.2546633378896723
   -0.1101082073601509      0.4654800000000000      0.2546650391769686
   -0.1101077303662606      0.4654800000000000      0.2546638257671412
   -0.1101075328054572      0.4654800000000000      0.2546639719885782
   -0.1101073095255616      0.4654800000000000      0.2546602009734117
   -0.1101075367595937      0.4654800000000000      0.2546640225749568
   -0.1101075181498754      0.4654800000000000      0.2546635219758152
   -0.1101065646458263      0.4654800000000000      0.2546610455119830
   -0.1101068545535997      0.4654800000000000      0.2546623021329051
   -0.1101075425106556      0.4654800000000000      0.2546631587984856
   -0.1101072137484342      0.4654800000000000      0.2546610490301228
   -0.1101073480838234      0.4654800000000000      0.2546647760915403
   -0.1101077193976139      0.4654800000000000      0.2546657688205751
   -0.1101070911532520      0.4654800000000000      0.2546622205575929
   -0.1101073402067453      0.4654800000000000      0.2546631175496751
   -0.1101074605232897      0.4654800000000000      0.2546648601729317
   -0.1101068134186553      0.4654800000000000      0.2546583176500369
   -0.1101070331946280      0.4654800000000000      0.2546626711714849
   -0.1101075611853276      0.4654800000000000      0.2546638614881626
   -0.1101069841813897      0.4654800000000000      0.2546614901406640
   -0.1101077195854731      0.4654800000000000      0.2546638438777806
   -0.1101063689106936      0.4654800000000000      0.2546580832626697
   -0.1101071262555481      0.4654800000000000      0.2546616014308856
   -0.1101071527637424      0.4654800000000000      0.2546614467424202
   -0.1101070481626060      0.4654800000000000      0.2546625502703734
   -0.1101074558661529      0.4654800000000000      0.2546641035591327
   -0.1101066098247675      0.4654800000000000      0.2546594139570847
   -0.1101072635234900      0.4654800000000000      0.2546650021489918
   -0.1101068280089606      0.4654800000000000      0.2546604567288882
   -0.1101074559028959      0.4654800000000000      0.2546645567914192
   -0.1101068452345393      0.4654800000000000      0.2546629105434420
   -0.1101075112292831      0.4654800000000000      0.2546650188966782
   -0.1101066677579712      0.4654800000000000      0.2546611814663232
   -0.1101069586228375      0.4654800000000000      0.2546616673127118
   -0.1101070756997061      0.4654800000000000      0.2546616389565136
   -0.1101070666242165      0.4654800000000000      0.2546625631143026
   -0.1101074281293501      0.4654800000000000      0.2546626089230141


==> anc/lamb=0.15/Nx=136_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.11015454545454545
#   n_meas:             24001
#   tau_int:            12.604563159371908
#   n_independent:      915.7497166487138
#   n_eff (at crossing):22409.577620757165
# Ensemble 2:
#   musq:               -0.11007272727272727
#   n_meas:             24001
#   tau_int:            13.143812364924571
#   n_independent:      879.5562177951679
#   n_eff (at crossing):23994.341399759513
# Ensemble 3:
#   musq:               -0.1099909090909091
#   n_meas:             24001
#   tau_int:            11.333028025524264
#   n_independent:      1014.152926378142
#   n_eff (at crossing):22781.72624878815
# Ensemble 4:
#   musq:               -0.10990909090909091
#   n_meas:             25502
#   tau_int:            11.662879574452289
#   n_independent:      1048.353716070908
#   n_eff (at crossing):20255.27743733503
# Ensemble 5:
#   musq:               -0.10982727272727273
#   n_meas:             24001
#   tau_int:            9.588484511538919
#   n_independent:      1189.5245501218913
#   n_eff (at crossing):13546.032129103953
#
# === Crossing result ===
# musqcrit_central:   -0.11006859971976139
# musqcrit_err:       1.014003291392517e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25412834931660694
# phisq_err:          2.981288181092675e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1100699546511757      0.4654800000000000      0.2541326012689364
   -0.1100692272849807      0.4654800000000000      0.2541334188518813
   -0.1100699932234060      0.4654800000000000      0.2541323318031571
   -0.1100684153975418      0.4654800000000000      0.2541346938538576
   -0.1100693246476824      0.4654800000000000      0.2541270693611283
   -0.1100693615522992      0.4654800000000000      0.2541349434689028
   -0.1100704265488750      0.4654800000000000      0.2541341709799868
   -0.1100687655209590      0.4654800000000000      0.2541295782472607
   -0.1100666339963391      0.4654800000000000      0.2541356330577657
   -0.1100685129217270      0.4654800000000000      0.2541298325011904
   -0.1100688640494213      0.4654800000000000      0.2541317501713091
   -0.1100679807039974      0.4654800000000000      0.2541303667435070
   -0.1100696694600388      0.4654800000000000      0.2541323084594561
   -0.1100689302469421      0.4654800000000000      0.2541278703859686
   -0.1100699619989127      0.4654800000000000      0.2541284752960826
   -0.1100698948019711      0.4654800000000000      0.2541308759793585
   -0.1100687134340493      0.4654800000000000      0.2541272276893910
   -0.1100685844420829      0.4654800000000000      0.2541341882896179
   -0.1100687106036517      0.4654800000000000      0.2541269358640877
   -0.1100685645382023      0.4654800000000000      0.2541337152773769
   -0.1100675932674551      0.4654800000000000      0.2541318786015463
   -0.1100673929540569      0.4654800000000000      0.2541329935077268
   -0.1100676815838481      0.4654800000000000      0.2541357896630108
   -0.1100677956602046      0.4654800000000000      0.2541311376945962
   -0.1100685130349437      0.4654800000000000      0.2541317386492938
   -0.1100670301322466      0.4654800000000000      0.2541289396200162
   -0.1100690219305657      0.4654800000000000      0.2541335920827084
   -0.1100677132105066      0.4654800000000000      0.2541319165795333
   -0.1100688709354164      0.4654800000000000      0.2541279167491480
   -0.1100684915782097      0.4654800000000000      0.2541296591210497
   -0.1100694657074628      0.4654800000000000      0.2541304364349241
   -0.1100684411358995      0.4654800000000000      0.2541214880398148
   -0.1100683208780757      0.4654800000000000      0.2541259443254575
   -0.1100680456510845      0.4654800000000000      0.2541319962466638
   -0.1100696370649914      0.4654800000000000      0.2541317850180943
   -0.1100677383216830      0.4654800000000000      0.2541289431558566
   -0.1100673528103540      0.4654800000000000      0.2541220819384796
   -0.1100674126933973      0.4654800000000000      0.2541292321817666
   -0.1100700675585524      0.4654800000000000      0.2541337015173434
   -0.1100685880883766      0.4654800000000000      0.2541293426434065
   -0.1100706558662109      0.4654800000000000      0.2541272203396618
   -0.1100677590331139      0.4654800000000000      0.2541318391756510
   -0.1100675611725299      0.4654800000000000      0.2541318561096110
   -0.1100679521786242      0.4654800000000000      0.2541331384183199
   -0.1100670010585408      0.4654800000000000      0.2541313901194985
   -0.1100691668828298      0.4654800000000000      0.2541294712232642
   -0.1100698508107673      0.4654800000000000      0.2541294670634999
   -0.1100686066931529      0.4654800000000000      0.2541302968364526
   -0.1100691015198018      0.4654800000000000      0.2541287594419602
   -0.1100681391432159      0.4654800000000000      0.2541312757183916
   -0.1100680145780236      0.4654800000000000      0.2541308011715522
   -0.1100679258323227      0.4654800000000000      0.2541330424221611
   -0.1100685848822941      0.4654800000000000      0.2541299516032086
   -0.1100682868310736      0.4654800000000000      0.2541316875895572
   -0.1100680567301705      0.4654800000000000      0.2541331641616690
   -0.1100691192383994      0.4654800000000000      0.2541295426874670
   -0.1100694764629475      0.4654800000000000      0.2541320995536082
   -0.1100681942353992      0.4654800000000000      0.2541311821441883
   -0.1100685182015941      0.4654800000000000      0.2541317353649059
   -0.1100687962239420      0.4654800000000000      0.2541320405892347
   -0.1100691711935424      0.4654800000000000      0.2541303626094278
   -0.1100701339683959      0.4654800000000000      0.2541313240136227
   -0.1100677215148035      0.4654800000000000      0.2541269430245914
   -0.1100683758331025      0.4654800000000000      0.2541272870814754
   -0.1100698644646085      0.4654800000000000      0.2541303739029280
   -0.1100679562367477      0.4654800000000000      0.2541271778394182
   -0.1100686848651677      0.4654800000000000      0.2541353197913366
   -0.1100682015852990      0.4654800000000000      0.2541309236560940
   -0.1100684190696577      0.4654800000000000      0.2541312717694939
   -0.1100674194677973      0.4654800000000000      0.2541305984584469
   -0.1100683653132106      0.4654800000000000      0.2541363238205851
   -0.1100700686434082      0.4654800000000000      0.2541311870448074
   -0.1100685624515299      0.4654800000000000      0.2541264457272317
   -0.1100683714422790      0.4654800000000000      0.2541334347996646
   -0.1100680040942201      0.4654800000000000      0.2541316652331556
   -0.1100695668976141      0.4654800000000000      0.2541299512497712
   -0.1100689364588542      0.4654800000000000      0.2541317251808234
   -0.1100684865424690      0.4654800000000000      0.2541296339318152
   -0.1100694900978630      0.4654800000000000      0.2541306114165147
   -0.1100689810172426      0.4654800000000000      0.2541264681901141
   -0.1100691461643862      0.4654800000000000      0.2541323554453009
   -0.1100695210789763      0.4654800000000000      0.2541314736725785
   -0.1100674186072199      0.4654800000000000      0.2541290344695658
   -0.1100676403427793      0.4654800000000000      0.2541310372100112
   -0.1100694789273974      0.4654800000000000      0.2541326896432076
   -0.1100709417698280      0.4654800000000000      0.2541304733870386
   -0.1100687032126403      0.4654800000000000      0.2541298550161395
   -0.1100685760886291      0.4654800000000000      0.2541309270792304
   -0.1100689268921137      0.4654800000000000      0.2541287079270640
   -0.1100698962699783      0.4654800000000000      0.2541283972898117
   -0.1100691559371118      0.4654800000000000      0.2541231405075134
   -0.1100693586413948      0.4654800000000000      0.2541320646645197
   -0.1100681414487642      0.4654800000000000      0.2541293492835759
   -0.1100661265111930      0.4654800000000000      0.2541328226264070
   -0.1100679694029928      0.4654800000000000      0.2541293396889902
   -0.1100684856959310      0.4654800000000000      0.2541273966560956
   -0.1100700969218790      0.4654800000000000      0.2541324894658259
   -0.1100669051676688      0.4654800000000000      0.2541320695350998
   -0.1100690054783957      0.4654800000000000      0.2541328196650153
   -0.1100679116789918      0.4654800000000000      0.2541315553853039
   -0.1100682371274179      0.4654800000000000      0.2541247573544223
   -0.1100694063808129      0.4654800000000000      0.2541353768319565
   -0.1100683056031402      0.4654800000000000      0.2541297372177685
   -0.1100692202006869      0.4654800000000000      0.2541320401483910
   -0.1100681446952970      0.4654800000000000      0.2541345510203656
   -0.1100687398995497      0.4654800000000000      0.2541297312690726
   -0.1100690093749575      0.4654800000000000      0.2541320615237037
   -0.1100685595177948      0.4654800000000000      0.2541292733494603
   -0.1100692462173874      0.4654800000000000      0.2541297513854416
   -0.1100693521705436      0.4654800000000000      0.2541303525375239
   -0.1100680213072283      0.4654800000000000      0.2541325348165298
   -0.1100685698161581      0.4654800000000000      0.2541319688901360
   -0.1100688122927928      0.4654800000000000      0.2541289866502116
   -0.1100671249549378      0.4654800000000000      0.2541290468962153
   -0.1100686136247017      0.4654800000000000      0.2541299415472001
   -0.1100684385773725      0.4654800000000000      0.2541304054479473
   -0.1100683664059300      0.4654800000000000      0.2541306099705445
   -0.1100689605496995      0.4654800000000000      0.2541333488521016
   -0.1100678743314762      0.4654800000000000      0.2541262985259264
   -0.1100667194534070      0.4654800000000000      0.2541239837306326
   -0.1100697455767743      0.4654800000000000      0.2541296983035535
   -0.1100695863400986      0.4654800000000000      0.2541296665987847
   -0.1100678360330513      0.4654800000000000      0.2541288828066972
   -0.1100688653547167      0.4654800000000000      0.2541285978128884
   -0.1100688988066467      0.4654800000000000      0.2541310891302244
   -0.1100665133989070      0.4654800000000000      0.2541293632811145
   -0.1100669748924566      0.4654800000000000      0.2541329671004176
   -0.1100680020328911      0.4654800000000000      0.2541290752300442


==> anc/lamb=0.15/Nx=156_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.11017727272727272
#   n_meas:             15355
#   tau_int:            7.733650928409555
#   n_independent:      932.4539097849531
#   n_eff (at crossing):11582.05020498093
# Ensemble 2:
#   musq:               -0.11015454545454545
#   n_meas:             19001
#   tau_int:            15.149138347285966
#   n_independent:      607.0941280704873
#   n_eff (at crossing):15599.861481669413
# Ensemble 3:
#   musq:               -0.1101409090909091
#   n_meas:             15355
#   tau_int:            6.362904770359443
#   n_independent:      1118.6954004022837
#   n_eff (at crossing):13081.923013246444
# Ensemble 4:
#   musq:               -0.11010454545454545
#   n_meas:             15355
#   tau_int:            7.9277602909885365
#   n_independent:      910.9774999425695
#   n_eff (at crossing):14291.571266071152
# Ensemble 5:
#   musq:               -0.11007272727272727
#   n_meas:             19001
#   tau_int:            13.483089263446255
#   n_independent:      679.4278303604649
#   n_eff (at crossing):18585.68767592265
# Ensemble 6:
#   musq:               -0.11006818181818182
#   n_meas:             15281
#   tau_int:            6.622224619511756
#   n_independent:      1072.768749678071
#   n_eff (at crossing):15008.970436978641
# Ensemble 7:
#   musq:               -0.11003493709784944
#   n_meas:             288012
#   tau_int:            6.900844334758939
#   n_independent:      19458.05012053271
#   n_eff (at crossing):287977.44533397444
# Ensemble 8:
#   musq:               -0.11003181818181818
#   n_meas:             15429
#   tau_int:            7.22433410610548
#   n_independent:      998.7268668120263
#   n_eff (at crossing):15428.99586356133
# Ensemble 9:
#   musq:               -0.10999545454545455
#   n_meas:             15429
#   tau_int:            7.2587415310038805
#   n_independent:      994.29784703781
#   n_eff (at crossing):15146.906051171944
# Ensemble 10:
#   musq:               -0.1099909090909091
#   n_meas:             19001
#   tau_int:            12.70194831261199
#   n_independent:      719.6286317015839
#   n_eff (at crossing):18569.501197537964
# Ensemble 11:
#   musq:               -0.10995909090909091
#   n_meas:             15429
#   tau_int:            6.7944503766762825
#   n_independent:      1057.5848215606222
#   n_eff (at crossing):14404.187685829924
# Ensemble 12:
#   musq:               -0.10992272727272727
#   n_meas:             15429
#   tau_int:            6.4171543041949
#   n_independent:      1115.270768981046
#   n_eff (at crossing):13164.532429675968
# Ensemble 13:
#   musq:               -0.10990909090909091
#   n_meas:             20002
#   tau_int:            12.30783979870486
#   n_independent:      780.8498667364117
#   n_eff (at crossing):16098.944927173232
# Ensemble 14:
#   musq:               -0.10988636363636364
#   n_meas:             15429
#   tau_int:            6.156898632368243
#   n_independent:      1158.872986662185
#   n_eff (at crossing):11578.552040434897
# Ensemble 15:
#   musq:               -0.10985
#   n_meas:             15429
#   tau_int:            5.781071825310128
#   n_independent:      1228.2139441414677
#   n_eff (at crossing):9910.891834303546
# Ensemble 16:
#   musq:               -0.10982727272727273
#   n_meas:             19001
#   tau_int:            9.51981334137529
#   n_independent:      948.1713557246755
#   n_eff (at crossing):11181.004814122642
#
# === Crossing result ===
# musqcrit_central:   -0.11002923751492433
# musqcrit_err:       2.513974044467637e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25370997713326865
# phisq_err:          8.997990989119458e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1100292544835941      0.4654800000000000      0.2537088950135503
   -0.1100294052063504      0.4654800000000000      0.2537100865474196
   -0.1100292230174391      0.4654800000000000      0.2537105866063264
   -0.1100292598980792      0.4654800000000000      0.2537105139378590
   -0.1100293238030444      0.4654800000000000      0.2537095585801831
   -0.1100292815882493      0.4654800000000000      0.2537101487599592
   -0.1100295446818366      0.4654800000000000      0.2537086639163481
   -0.1100287983658089      0.4654800000000000      0.2537098040669517
   -0.1100295939527137      0.4654800000000000      0.2537110792681526
   -0.1100293507880944      0.4654800000000000      0.2537107964069411
   -0.1100293265743769      0.4654800000000000      0.2537097427620725
   -0.1100294256685919      0.4654800000000000      0.2537111763436582
   -0.1100293276609641      0.4654800000000000      0.2537105823749753
   -0.1100295592656493      0.4654800000000000      0.2537106180012711
   -0.1100292679362768      0.4654800000000000      0.2537110398978386
   -0.1100293344015926      0.4654800000000000      0.2537110533869587
   -0.1100293987582797      0.4654800000000000      0.2537104162588562
   -0.1100289394548905      0.4654800000000000      0.2537101493043892
   -0.1100295033301425      0.4654800000000000      0.2537099597788832
   -0.1100291893508294      0.4654800000000000      0.2537088133590479
   -0.1100293530873852      0.4654800000000000      0.2537097610928221
   -0.1100295594858850      0.4654800000000000      0.2537092458571246
   -0.1100288887180288      0.4654800000000000      0.2537109384449240
   -0.1100294583750041      0.4654800000000000      0.2537095341693290
   -0.1100290435384017      0.4654800000000000      0.2537097361402377
   -0.1100294073254299      0.4654800000000000      0.2537100841357881
   -0.1100292201056681      0.4654800000000000      0.2537089822199586
   -0.1100293137748967      0.4654800000000000      0.2537104568055296
   -0.1100287934306219      0.4654800000000000      0.2537089758397095
   -0.1100292290377553      0.4654800000000000      0.2537095063458106
   -0.1100295368125477      0.4654800000000000      0.2537115294234974
   -0.1100292851140313      0.4654800000000000      0.2537104775360254
   -0.1100291887754562      0.4654800000000000      0.2537106098633555
   -0.1100293371699983      0.4654800000000000      0.2537111616007998
   -0.1100292555516479      0.4654800000000000      0.2537103917830308
   -0.1100290640660847      0.4654800000000000      0.2537102096168263
   -0.1100291190969681      0.4654800000000000      0.2537091459496791
   -0.1100292548959207      0.4654800000000000      0.2537094623581355
   -0.1100295653582660      0.4654800000000000      0.2537094905039983
   -0.1100294930357823      0.4654800000000000      0.2537111574166774
   -0.1100292793989877      0.4654800000000000      0.2537103080489633
   -0.1100291037006633      0.4654800000000000      0.2537103868448825
   -0.1100292883800752      0.4654800000000000      0.2537094333512471
   -0.1100294323260508      0.4654800000000000      0.2537096268103117
   -0.1100291039208415      0.4654800000000000      0.2537104360384399
   -0.1100289720636251      0.4654800000000000      0.2537098136834727
   -0.1100288902273036      0.4654800000000000      0.2537083982374066
   -0.1100290400082972      0.4654800000000000      0.2537092959122367
   -0.1100290641580314      0.4654800000000000      0.2537088687314401
   -0.1100292600106407      0.4654800000000000      0.2537092593919856
   -0.1100290005244064      0.4654800000000000      0.2537106837638494
   -0.1100292398581853      0.4654800000000000      0.2537083042390997
   -0.1100290319714919      0.4654800000000000      0.2537105366445352
   -0.1100295052516556      0.4654800000000000      0.2537109543165106
   -0.1100291627103125      0.4654800000000000      0.2537093152403147
   -0.1100289148750149      0.4654800000000000      0.2537107262880433
   -0.1100292047396463      0.4654800000000000      0.2537100871117081
   -0.1100287328398749      0.4654800000000000      0.2537102147688486
   -0.1100290688248610      0.4654800000000000      0.2537091625721806
   -0.1100287776458449      0.4654800000000000      0.2537096773976655
   -0.1100288565253940      0.4654800000000000      0.2537090253868114
   -0.1100290048409490      0.4654800000000000      0.2537092833696544
   -0.1100291629055844      0.4654800000000000      0.2537108213049468
   -0.1100291709004476      0.4654800000000000      0.2537098894819475
   -0.1100290933514241      0.4654800000000000      0.2537103127915171
   -0.1100291361269400      0.4654800000000000      0.2537093997008917
   -0.1100289652192943      0.4654800000000000      0.2537103699207925
   -0.1100290789550564      0.4654800000000000      0.2537108863075659
   -0.1100289256672400      0.4654800000000000      0.2537088365213758
   -0.1100292834661642      0.4654800000000000      0.2537104466839919
   -0.1100293824118912      0.4654800000000000      0.2537106716718017
   -0.1100293035744571      0.4654800000000000      0.2537105076211906
   -0.1100291362148941      0.4654800000000000      0.2537107508357189
   -0.1100293359722933      0.4654800000000000      0.2537096864753658
   -0.1100291316021629      0.4654800000000000      0.2537096300697607
   -0.1100292669983010      0.4654800000000000      0.2537096849396296
   -0.1100291706213737      0.4654800000000000      0.2537096673569125
   -0.1100292947750254      0.4654800000000000      0.2537097402955601
   -0.1100288510904619      0.4654800000000000      0.2537102609757082
   -0.1100297245675379      0.4654800000000000      0.2537084947183368
   -0.1100293660160668      0.4654800000000000      0.2537105430489533
   -0.1100296892706489      0.4654800000000000      0.2537104808258767
   -0.1100292680480894      0.4654800000000000      0.2537105001116857
   -0.1100291703497773      0.4654800000000000      0.2537096678846328
   -0.1100291748529434      0.4654800000000000      0.2537089795875290
   -0.1100291381921674      0.4654800000000000      0.2537100969052296
   -0.1100293784788621      0.4654800000000000      0.2537092984861114
   -0.1100292675360840      0.4654800000000000      0.2537104265637781
   -0.1100290699773331      0.4654800000000000      0.2537099736160426
   -0.1100294145706717      0.4654800000000000      0.2537088006781017
   -0.1100288981738334      0.4654800000000000      0.2537084753154580
   -0.1100294422403934      0.4654800000000000      0.2537099323876458
   -0.1100292738264096      0.4654800000000000      0.2537097830425679
   -0.1100294721730747      0.4654800000000000      0.2537107411574427
   -0.1100297154511881      0.4654800000000000      0.2537115904618725
   -0.1100296651154540      0.4654800000000000      0.2537103064931636
   -0.1100290726843976      0.4654800000000000      0.2537084012845752
   -0.1100290569425167      0.4654800000000000      0.2537075536184447
   -0.1100292028538425      0.4654800000000000      0.2537097216371054
   -0.1100288729772165      0.4654800000000000      0.2537086439754466
   -0.1100293974483631      0.4654800000000000      0.2537101284015574
   -0.1100291244502969      0.4654800000000000      0.2537102227114304
   -0.1100290950207887      0.4654800000000000      0.2537096338254041
   -0.1100292679022510      0.4654800000000000      0.2537097225773993
   -0.1100290852702554      0.4654800000000000      0.2537115295699384
   -0.1100293043937961      0.4654800000000000      0.2537108343958265
   -0.1100290578755368      0.4654800000000000      0.2537100569389524
   -0.1100292765629184      0.4654800000000000      0.2537114041537518
   -0.1100297031490234      0.4654800000000000      0.2537104268725102
   -0.1100293033127769      0.4654800000000000      0.2537110956669441
   -0.1100293272938254      0.4654800000000000      0.2537106953618373
   -0.1100294100370802      0.4654800000000000      0.2537099384930303
   -0.1100289622511453      0.4654800000000000      0.2537105226441432
   -0.1100297275687719      0.4654800000000000      0.2537095360455082
   -0.1100294431354611      0.4654800000000000      0.2537112975490797
   -0.1100291884406726      0.4654800000000000      0.2537098929538550
   -0.1100287991777728      0.4654800000000000      0.2537088030622848
   -0.1100291271480638      0.4654800000000000      0.2537102256024609
   -0.1100292729747847      0.4654800000000000      0.2537105728589254
   -0.1100293344294877      0.4654800000000000      0.2537114494757455
   -0.1100295482188766      0.4654800000000000      0.2537104430346085
   -0.1100294374163636      0.4654800000000000      0.2537103025787951
   -0.1100291551105224      0.4654800000000000      0.2537094976688498
   -0.1100296708973140      0.4654800000000000      0.2537102633955704
   -0.1100293433400761      0.4654800000000000      0.2537104924089607
   -0.1100290074977132      0.4654800000000000      0.2537094793727468
   -0.1100294945343050      0.4654800000000000      0.2537106911736597
   -0.1100289031558148      0.4654800000000000      0.2537085215242305


==> anc/lamb=0.15/Nx=176_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.11023636363636363
#   n_meas:             13001
#   tau_int:            12.67567384534516
#   n_independent:      493.37135058914384
#   n_eff (at crossing):5253.154916228135
# Ensemble 2:
#   musq:               -0.11015454545454545
#   n_meas:             13001
#   tau_int:            14.059897532127431
#   n_independent:      446.46605415018837
#   n_eff (at crossing):9176.52006151595
# Ensemble 3:
#   musq:               -0.11007272727272727
#   n_meas:             13001
#   tau_int:            17.04784999074713
#   n_independent:      370.444242652386
#   n_eff (at crossing):12367.543155780482
# Ensemble 4:
#   musq:               -0.11002809090906877
#   n_meas:             121866
#   tau_int:            8.299370138333455
#   n_independent:      6924.700182181486
#   n_eff (at crossing):121821.13224034483
# Ensemble 5:
#   musq:               -0.1099909090909091
#   n_meas:             13001
#   tau_int:            13.56313138990806
#   n_independent:      462.23702387256856
#   n_eff (at crossing):12713.489308384023
# Ensemble 6:
#   musq:               -0.10990909090909091
#   n_meas:             13001
#   tau_int:            11.088842031321004
#   n_independent:      560.9274837322994
#   n_eff (at crossing):10005.331977066298
# Ensemble 7:
#   musq:               -0.10982727272727273
#   n_meas:             13001
#   tau_int:            9.594037216529006
#   n_independent:      643.994059121896
#   n_eff (at crossing):6398.83042672289
#
# === Crossing result ===
# musqcrit_central:   -0.11002070837351052
# musqcrit_err:       6.021717092974096e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2534927000810176
# phisq_err:          1.3025535227521666e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1100204997181678      0.4654800000000000      0.2534937074745925
   -0.1100215205501920      0.4654800000000000      0.2534953209759895
   -0.1100202341878541      0.4654800000000000      0.2534938928005787
   -0.1100201974327336      0.4654800000000000      0.2534926554505935
   -0.1100207800782938      0.4654800000000000      0.2534934396594468
   -0.1100210231778861      0.4654800000000000      0.2534938988451869
   -0.1100196591089242      0.4654800000000000      0.2534919169622140
   -0.1100207873171646      0.4654800000000000      0.2534924641640755
   -0.1100209172799764      0.4654800000000000      0.2534932997407824
   -0.1100209816781825      0.4654800000000000      0.2534912731259985
   -0.1100206645560739      0.4654800000000000      0.2534924531450757
   -0.1100206487664309      0.4654800000000000      0.2534933057243460
   -0.1100214977665594      0.4654800000000000      0.2534925556776709
   -0.1100204338713125      0.4654800000000000      0.2534948983366985
   -0.1100207801810774      0.4654800000000000      0.2534930531365194
   -0.1100203001142625      0.4654800000000000      0.2534928124048362
   -0.1100207283433587      0.4654800000000000      0.2534935134709501
   -0.1100201659548211      0.4654800000000000      0.2534921410748873
   -0.1100197726147407      0.4654800000000000      0.2534940833806975
   -0.1100211280407736      0.4654800000000000      0.2534935721438332
   -0.1100211177291462      0.4654800000000000      0.2534920309613163
   -0.1100209930759390      0.4654800000000000      0.2534916860057050
   -0.1100205725556999      0.4654800000000000      0.2534901572928703
   -0.1100207762561833      0.4654800000000000      0.2534904830376118
   -0.1100202453368978      0.4654800000000000      0.2534936770722164
   -0.1100219771674266      0.4654800000000000      0.2534920672854422
   -0.1100193181425544      0.4654800000000000      0.2534916589458323
   -0.1100201609248415      0.4654800000000000      0.2534924769479340
   -0.1100213812515195      0.4654800000000000      0.2534934686958087
   -0.1100211246591818      0.4654800000000000      0.2534920754087936
   -0.1100199196392515      0.4654800000000000      0.2534917004834716
   -0.1100201004481647      0.4654800000000000      0.2534931450727153
   -0.1100198699590282      0.4654800000000000      0.2534941210533803
   -0.1100201298109512      0.4654800000000000      0.2534926026963809
   -0.1100207194794181      0.4654800000000000      0.2534933756233774
   -0.1100196830248336      0.4654800000000000      0.2534927740691570
   -0.1100211415919895      0.4654800000000000      0.2534920398438359
   -0.1100202196162044      0.4654800000000000      0.2534934855170468
   -0.1100210839873849      0.4654800000000000      0.2534927196787904
   -0.1100219707760966      0.4654800000000000      0.2534922787085704
   -0.1100200840517605      0.4654800000000000      0.2534895004471066
   -0.1100206323754537      0.4654800000000000      0.2534938426956265
   -0.1100209478991466      0.4654800000000000      0.2534948780190454
   -0.1100205471739508      0.4654800000000000      0.2534918185664843
   -0.1100211607288757      0.4654800000000000      0.2534921918741886
   -0.1100208034406770      0.4654800000000000      0.2534925782862738
   -0.1100198755209165      0.4654800000000000      0.2534919154075825
   -0.1100208373999028      0.4654800000000000      0.2534904982388850
   -0.1100210942321961      0.4654800000000000      0.2534942890921952
   -0.1100220051130570      0.4654800000000000      0.2534927049638728
   -0.1100209161726047      0.4654800000000000      0.2534952876983856
   -0.1100210174512617      0.4654800000000000      0.2534933789404446
   -0.1100207880891958      0.4654800000000000      0.2534946202083425
   -0.1100201499689329      0.4654800000000000      0.2534918005721460
   -0.1100211340654523      0.4654800000000000      0.2534922354978622
   -0.1100206069220076      0.4654800000000000      0.2534916446209478
   -0.1100201509735400      0.4654800000000000      0.2534925513665483
   -0.1100209000359219      0.4654800000000000      0.2534937875906773
   -0.1100216931613063      0.4654800000000000      0.2534909839557292
   -0.1100208841440110      0.4654800000000000      0.2534934677436376
   -0.1100210919903045      0.4654800000000000      0.2534908783974813
   -0.1100203312486287      0.4654800000000000      0.2534927157432439
   -0.1100206313301852      0.4654800000000000      0.2534942344237732
   -0.1100209408360999      0.4654800000000000      0.2534929073650100
   -0.1100213757791030      0.4654800000000000      0.2534913971086825
   -0.1100200193807358      0.4654800000000000      0.2534940177197783
   -0.1100207632275886      0.4654800000000000      0.2534931923731883
   -0.1100206363822850      0.4654800000000000      0.2534912761830416
   -0.1100210332663092      0.4654800000000000      0.2534939263029563
   -0.1100213939563160      0.4654800000000000      0.2534937798880616
   -0.1100203316640964      0.4654800000000000      0.2534930729357768
   -0.1100214753171595      0.4654800000000000      0.2534934952964079
   -0.1100201804882564      0.4654800000000000      0.2534920647620271
   -0.1100207290017826      0.4654800000000000      0.2534943904322545
   -0.1100205605144620      0.4654800000000000      0.2534927069159265
   -0.1100208135780963      0.4654800000000000      0.2534912713530019
   -0.1100213554991636      0.4654800000000000      0.2534913715561989
   -0.1100195333888742      0.4654800000000000      0.2534935289906921
   -0.1100208834853212      0.4654800000000000      0.2534922596761214
   -0.1100196251204646      0.4654800000000000      0.2534927630445703
   -0.1100207373934302      0.4654800000000000      0.2534907524384932
   -0.1100211024587422      0.4654800000000000      0.2534921021676816
   -0.1100208727868549      0.4654800000000000      0.2534928754283093
   -0.1100206551929879      0.4654800000000000      0.2534920732337103
   -0.1100206109458931      0.4654800000000000      0.2534931315330649
   -0.1100200308852198      0.4654800000000000      0.2534932633366705
   -0.1100210357790007      0.4654800000000000      0.2534924805060959
   -0.1100208068369411      0.4654800000000000      0.2534936498335978
   -0.1100213609841375      0.4654800000000000      0.2534945441222027
   -0.1100214255391393      0.4654800000000000      0.2534914163484949
   -0.1100200556932103      0.4654800000000000      0.2534928387940314
   -0.1100210882734624      0.4654800000000000      0.2534939752270890
   -0.1100209316396184      0.4654800000000000      0.2534937404284646
   -0.1100205924594852      0.4654800000000000      0.2534933319840484
   -0.1100211130191318      0.4654800000000000      0.2534927452001433
   -0.1100208323149423      0.4654800000000000      0.2534933667674508
   -0.1100202296284458      0.4654800000000000      0.2534928260689012
   -0.1100210320411620      0.4654800000000000      0.2534940482253525
   -0.1100212452926258      0.4654800000000000      0.2534918346691109
   -0.1100211127220788      0.4654800000000000      0.2534924112192135
   -0.1100207177713736      0.4654800000000000      0.2534918718701303
   -0.1100200810203777      0.4654800000000000      0.2534936984415077
   -0.1100211045621103      0.4654800000000000      0.2534931931264348
   -0.1100210064408893      0.4654800000000000      0.2534944446240510
   -0.1100209829901416      0.4654800000000000      0.2534936850037689
   -0.1100203817595455      0.4654800000000000      0.2534938115896543
   -0.1100207925529915      0.4654800000000000      0.2534906521427298
   -0.1100192793239499      0.4654800000000000      0.2534908719668108
   -0.1100200282961680      0.4654800000000000      0.2534922648775468
   -0.1100204117072426      0.4654800000000000      0.2534910680414268
   -0.1100200749978456      0.4654800000000000      0.2534939368681413
   -0.1100211384325835      0.4654800000000000      0.2534947126250030
   -0.1100204568722837      0.4654800000000000      0.2534933875750399
   -0.1100203922604070      0.4654800000000000      0.2534941882108191
   -0.1100210504236833      0.4654800000000000      0.2534906372734759
   -0.1100206633086104      0.4654800000000000      0.2534925361132467
   -0.1100210137426099      0.4654800000000000      0.2534926536244449
   -0.1100206948402164      0.4654800000000000      0.2534937301078314
   -0.1100212788562789      0.4654800000000000      0.2534918126740150
   -0.1100201283232717      0.4654800000000000      0.2534930231981258
   -0.1100218653374373      0.4654800000000000      0.2534917285709531
   -0.1100214436567130      0.4654800000000000      0.2534942163391999
   -0.1100206869200519      0.4654800000000000      0.2534928347202176
   -0.1100204637228517      0.4654800000000000      0.2534924232740463
   -0.1100206407960506      0.4654800000000000      0.2534939977721272
   -0.1100203925460763      0.4654800000000000      0.2534953346294109
   -0.1100209341555637      0.4654800000000000      0.2534937897760187
   -0.1100205337586114      0.4654800000000000      0.2534925383732413


==> anc/lamb=0.15/Nx=216_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      216
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.11000482581683861
#   n_meas:             276303
#   tau_int:            3.247107493885248
#   n_independent:      36868.838224001796
#   n_eff (at crossing):276005.9473823042
#
# === Crossing result ===
# musqcrit_central:   -0.10999896683951138
# musqcrit_err:       2.7478349482241723e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25315367898998314
# phisq_err:          5.624409409845673e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1099989272728039      0.4654800000000000      0.2531537215633431
   -0.1099990315097345      0.4654800000000000      0.2531532151957741
   -0.1099986666298866      0.4654800000000000      0.2531536293881181
   -0.1099988999869134      0.4654800000000000      0.2531536546149427
   -0.1099988735598300      0.4654800000000000      0.2531539353362882
   -0.1099993710779996      0.4654800000000000      0.2531531280162251
   -0.1099991224597034      0.4654800000000000      0.2531542708532399
   -0.1099983741690432      0.4654800000000000      0.2531534855209658
   -0.1099987600451212      0.4654800000000000      0.2531538224543616
   -0.1099992616345022      0.4654800000000000      0.2531533856363824
   -0.1099988926565087      0.4654800000000000      0.2531539988046021
   -0.1099985971150680      0.4654800000000000      0.2531541360315051
   -0.1099989317893091      0.4654800000000000      0.2531536898647880
   -0.1099986472530395      0.4654800000000000      0.2531539875713569
   -0.1099989012148059      0.4654800000000000      0.2531541302564744
   -0.1099988805131468      0.4654800000000000      0.2531544387004095
   -0.1099991642769616      0.4654800000000000      0.2531532222139670
   -0.1099988633388353      0.4654800000000000      0.2531538004833607
   -0.1099987205821265      0.4654800000000000      0.2531524684333691
   -0.1099993333320397      0.4654800000000000      0.2531538580452214
   -0.1099991208540433      0.4654800000000000      0.2531531026313487
   -0.1099990182408380      0.4654800000000000      0.2531542185991947
   -0.1099988048830963      0.4654800000000000      0.2531539243041688
   -0.1099991217088067      0.4654800000000000      0.2531543000943079
   -0.1099990059945233      0.4654800000000000      0.2531537133225341
   -0.1099990165682079      0.4654800000000000      0.2531536774767664
   -0.1099990070379228      0.4654800000000000      0.2531538055391485
   -0.1099989819648022      0.4654800000000000      0.2531534988425542
   -0.1099990790282852      0.4654800000000000      0.2531538865088834
   -0.1099993081264413      0.4654800000000000      0.2531537732422877
   -0.1099989932241332      0.4654800000000000      0.2531535435913423
   -0.1099990005441088      0.4654800000000000      0.2531543380920990
   -0.1099985977253560      0.4654800000000000      0.2531533247693446
   -0.1099981212120503      0.4654800000000000      0.2531544815098123
   -0.1099988587913283      0.4654800000000000      0.2531537118181740
   -0.1099990508012854      0.4654800000000000      0.2531537830517730
   -0.1099990182509982      0.4654800000000000      0.2531540608030337
   -0.1099988819515997      0.4654800000000000      0.2531539630265102
   -0.1099988751453758      0.4654800000000000      0.2531530189527000
   -0.1099988928369530      0.4654800000000000      0.2531538294749772
   -0.1099991610173401      0.4654800000000000      0.2531541983331476
   -0.1099986858205370      0.4654800000000000      0.2531528654908688
   -0.1099992032214383      0.4654800000000000      0.2531536638871650
   -0.1099989989710967      0.4654800000000000      0.2531541774285953
   -0.1099991103750084      0.4654800000000000      0.2531534044945342
   -0.1099995673559123      0.4654800000000000      0.2531534753235147
   -0.1099989346058579      0.4654800000000000      0.2531536178351413
   -0.1099988699540004      0.4654800000000000      0.2531541356155393
   -0.1099988753802168      0.4654800000000000      0.2531535157220678
   -0.1099986696680401      0.4654800000000000      0.2531542801680089
   -0.1099988326230096      0.4654800000000000      0.2531538385535836
   -0.1099989021370662      0.4654800000000000      0.2531536378910714
   -0.1099986613636937      0.4654800000000000      0.2531532617383468
   -0.1099989375548102      0.4654800000000000      0.2531531496182697
   -0.1099988577408381      0.4654800000000000      0.2531532993429461
   -0.1099989154740440      0.4654800000000000      0.2531527696145477
   -0.1099986104727973      0.4654800000000000      0.2531542158858873
   -0.1099990966689333      0.4654800000000000      0.2531536890898149
   -0.1099986573197654      0.4654800000000000      0.2531541841565995
   -0.1099986653766574      0.4654800000000000      0.2531542533603739
   -0.1099985344433190      0.4654800000000000      0.2531536543868691
   -0.1099989339776428      0.4654800000000000      0.2531537537201666
   -0.1099987427194961      0.4654800000000000      0.2531536635357686
   -0.1099989152090080      0.4654800000000000      0.2531526797639425
   -0.1099992374562928      0.4654800000000000      0.2531537396992373
   -0.1099992446402379      0.4654800000000000      0.2531533236217718
   -0.1099992339871552      0.4654800000000000      0.2531536852700189
   -0.1099991012272317      0.4654800000000000      0.2531528274811278
   -0.1099991141829433      0.4654800000000000      0.2531530996592112
   -0.1099989654546730      0.4654800000000000      0.2531536591778725
   -0.1099989084699944      0.4654800000000000      0.2531537964878219
   -0.1099993508222165      0.4654800000000000      0.2531537973183022
   -0.1099988066781103      0.4654800000000000      0.2531542562466046
   -0.1099988512859669      0.4654800000000000      0.2531547474634124
   -0.1099989378769975      0.4654800000000000      0.2531541209004396
   -0.1099992724989206      0.4654800000000000      0.2531538509820786
   -0.1099986108870438      0.4654800000000000      0.2531543075992316
   -0.1099993998041672      0.4654800000000000      0.2531545928236823
   -0.1099992111728688      0.4654800000000000      0.2531530968738683
   -0.1099989909320020      0.4654800000000000      0.2531537906636158
   -0.1099992009809623      0.4654800000000000      0.2531532641662856
   -0.1099989500196807      0.4654800000000000      0.2531551043074863
   -0.1099991706342943      0.4654800000000000      0.2531530287621950
   -0.1099989708048437      0.4654800000000000      0.2531538061135796
   -0.1099991617312455      0.4654800000000000      0.2531542082854442
   -0.1099990495147347      0.4654800000000000      0.2531541476188022
   -0.1099990829880548      0.4654800000000000      0.2531530548420298
   -0.1099991627505313      0.4654800000000000      0.2531531164489828
   -0.1099990772154774      0.4654800000000000      0.2531545303810969
   -0.1099990988032083      0.4654800000000000      0.2531538498984175
   -0.1099984132803654      0.4654800000000000      0.2531545920990261
   -0.1099990824040473      0.4654800000000000      0.2531536754914771
   -0.1099987893191567      0.4654800000000000      0.2531541373373385
   -0.1099988743185350      0.4654800000000000      0.2531527686180757
   -0.1099989753082758      0.4654800000000000      0.2531530665417111
   -0.1099989793124860      0.4654800000000000      0.2531537417170305
   -0.1099992747807004      0.4654800000000000      0.2531535316181093
   -0.1099992387673607      0.4654800000000000      0.2531543213747166
   -0.1099991107186984      0.4654800000000000      0.2531532252528146
   -0.1099989036270519      0.4654800000000000      0.2531539858674106
   -0.1099990615826609      0.4654800000000000      0.2531536527115291
   -0.1099988905907299      0.4654800000000000      0.2531539322669514
   -0.1099986789441055      0.4654800000000000      0.2531533628419594
   -0.1099990729744725      0.4654800000000000      0.2531539783926239
   -0.1099989085464443      0.4654800000000000      0.2531542113529959
   -0.1099989765077836      0.4654800000000000      0.2531540409457674
   -0.1099989926595261      0.4654800000000000      0.2531536318779189
   -0.1099988279056125      0.4654800000000000      0.2531541536054528
   -0.1099990233991538      0.4654800000000000      0.2531543370904802
   -0.1099993579925012      0.4654800000000000      0.2531525782645164
   -0.1099989439042216      0.4654800000000000      0.2531537342369212
   -0.1099993607467443      0.4654800000000000      0.2531532745500278
   -0.1099996456564099      0.4654800000000000      0.2531534673073922
   -0.1099992674880060      0.4654800000000000      0.2531534842114824
   -0.1099994535268301      0.4654800000000000      0.2531537721178877
   -0.1099984214099185      0.4654800000000000      0.2531531061785632
   -0.1099991003282595      0.4654800000000000      0.2531549184103937
   -0.1099989980607864      0.4654800000000000      0.2531533847668211
   -0.1099985052710736      0.4654800000000000      0.2531534014497064
   -0.1099991147668388      0.4654800000000000      0.2531539536217870
   -0.1099988047619821      0.4654800000000000      0.2531536315569823
   -0.1099989915272974      0.4654800000000000      0.2531541865505941
   -0.1099989582323033      0.4654800000000000      0.2531548038450539
   -0.1099991471964029      0.4654800000000000      0.2531528640612921
   -0.1099989002872415      0.4654800000000000      0.2531531678059180
   -0.1099990762725604      0.4654800000000000      0.2531536801314750
   -0.1099985665541790      0.4654800000000000      0.2531532219404883
   -0.1099985889488154      0.4654800000000000      0.2531532832309206


==> anc/lamb=0.15/Nx=256_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      256
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.10998244374815525
#   n_meas:             167571
#   tau_int:            3.626340464558026
#   n_independent:      20305.038016046088
#   n_eff (at crossing):167362.38744547978
#
# === Crossing result ===
# musqcrit_central:   -0.10998884145491343
# musqcrit_err:       2.2033106918318156e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2529470563631779
# phisq_err:          5.883090367941185e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1099887694688172      0.4654800000000000      0.2529474605970594
   -0.1099889801308589      0.4654800000000000      0.2529470158139895
   -0.1099888741371510      0.4654800000000000      0.2529469349245728
   -0.1099885605456767      0.4654800000000000      0.2529461406144747
   -0.1099892322845067      0.4654800000000000      0.2529468893735030
   -0.1099886922535100      0.4654800000000000      0.2529466440410150
   -0.1099885529040962      0.4654800000000000      0.2529476875128983
   -0.1099887907666396      0.4654800000000000      0.2529472041273366
   -0.1099891978264213      0.4654800000000000      0.2529468439271120
   -0.1099888712647436      0.4654800000000000      0.2529469907631693
   -0.1099892253945436      0.4654800000000000      0.2529469252840224
   -0.1099888550734696      0.4654800000000000      0.2529479048878648
   -0.1099888197703786      0.4654800000000000      0.2529473962529975
   -0.1099888232301166      0.4654800000000000      0.2529469261526604
   -0.1099891391744875      0.4654800000000000      0.2529481035387312
   -0.1099890279097608      0.4654800000000000      0.2529470471518899
   -0.1099886741640200      0.4654800000000000      0.2529466714901540
   -0.1099887754584178      0.4654800000000000      0.2529475675317103
   -0.1099889703228676      0.4654800000000000      0.2529468582977048
   -0.1099888886586642      0.4654800000000000      0.2529473021661279
   -0.1099886380685033      0.4654800000000000      0.2529471294781617
   -0.1099891120757287      0.4654800000000000      0.2529473668399601
   -0.1099885941224688      0.4654800000000000      0.2529475960530812
   -0.1099887578361814      0.4654800000000000      0.2529462371556878
   -0.1099885966831382      0.4654800000000000      0.2529463410643078
   -0.1099888727273784      0.4654800000000000      0.2529473495149720
   -0.1099886055480394      0.4654800000000000      0.2529476163838796
   -0.1099888664430997      0.4654800000000000      0.2529467209776449
   -0.1099891463162034      0.4654800000000000      0.2529475025240587
   -0.1099886347973446      0.4654800000000000      0.2529460688704485
   -0.1099891183322053      0.4654800000000000      0.2529473008538651
   -0.1099888722994468      0.4654800000000000      0.2529468771644310
   -0.1099889567616089      0.4654800000000000      0.2529462682869911
   -0.1099886817738309      0.4654800000000000      0.2529471363759305
   -0.1099887254679015      0.4654800000000000      0.2529471336364679
   -0.1099890392767683      0.4654800000000000      0.2529479175974358
   -0.1099889731368169      0.4654800000000000      0.2529467545349937
   -0.1099888261124441      0.4654800000000000      0.2529469424364871
   -0.1099885960323820      0.4654800000000000      0.2529468110051739
   -0.1099886181030628      0.4654800000000000      0.2529469018725095
   -0.1099890626226605      0.4654800000000000      0.2529465899547143
   -0.1099888095622484      0.4654800000000000      0.2529462213721979
   -0.1099887626419571      0.4654800000000000      0.2529471923094602
   -0.1099887443869444      0.4654800000000000      0.2529467995965187
   -0.1099889677245385      0.4654800000000000      0.2529461286530660
   -0.1099885012829373      0.4654800000000000      0.2529470461774939
   -0.1099889763615878      0.4654800000000000      0.2529470781618374
   -0.1099887638903429      0.4654800000000000      0.2529475035055146
   -0.1099888761810601      0.4654800000000000      0.2529470521843383
   -0.1099889798328736      0.4654800000000000      0.2529471807141224
   -0.1099889108659484      0.4654800000000000      0.2529462717544898
   -0.1099886751378114      0.4654800000000000      0.2529474691110747
   -0.1099890283912882      0.4654800000000000      0.2529472737743403
   -0.1099885098581561      0.4654800000000000      0.2529481390485930
   -0.1099887962674132      0.4654800000000000      0.2529475426716934
   -0.1099888533275027      0.4654800000000000      0.2529463636957752
   -0.1099884510346550      0.4654800000000000      0.2529464622361923
   -0.1099886308113363      0.4654800000000000      0.2529469532206721
   -0.1099889072970965      0.4654800000000000      0.2529466362162713
   -0.1099887362234286      0.4654800000000000      0.2529470373715528
   -0.1099889748432975      0.4654800000000000      0.2529465527223789
   -0.1099891905491826      0.4654800000000000      0.2529464546926669
   -0.1099887156556992      0.4654800000000000      0.2529468605560736
   -0.1099887136459457      0.4654800000000000      0.2529468343660780
   -0.1099889260382908      0.4654800000000000      0.2529466557459650
   -0.1099889507709970      0.4654800000000000      0.2529480575868257
   -0.1099889483780258      0.4654800000000000      0.2529473532652901
   -0.1099888478875513      0.4654800000000000      0.2529465474420941
   -0.1099890280340192      0.4654800000000000      0.2529472094869575
   -0.1099890580563634      0.4654800000000000      0.2529477474001476
   -0.1099889654866278      0.4654800000000000      0.2529474682825427
   -0.1099886936092603      0.4654800000000000      0.2529475287272119
   -0.1099886186182951      0.4654800000000000      0.2529474878262000
   -0.1099885970702452      0.4654800000000000      0.2529471891531358
   -0.1099887771686223      0.4654800000000000      0.2529459532544642
   -0.1099893263381881      0.4654800000000000      0.2529469294714576
   -0.1099888239446396      0.4654800000000000      0.2529461860312622
   -0.1099885167207242      0.4654800000000000      0.2529478777175490
   -0.1099889652138837      0.4654800000000000      0.2529468918488798
   -0.1099884583857532      0.4654800000000000      0.2529471637510987
   -0.1099890213221839      0.4654800000000000      0.2529454630314646
   -0.1099890908157095      0.4654800000000000      0.2529456113810150
   -0.1099886300384138      0.4654800000000000      0.2529475595430145
   -0.1099887773470918      0.4654800000000000      0.2529470800938156
   -0.1099884718597258      0.4654800000000000      0.2529465911944250
   -0.1099886660757149      0.4654800000000000      0.2529466890671025
   -0.1099886219863077      0.4654800000000000      0.2529471809395374
   -0.1099890358569446      0.4654800000000000      0.2529466685366644
   -0.1099885085189950      0.4654800000000000      0.2529472066474340
   -0.1099888094603190      0.4654800000000000      0.2529482172832782
   -0.1099889565736954      0.4654800000000000      0.2529472466747523
   -0.1099890223285700      0.4654800000000000      0.2529473415163903
   -0.1099893048982003      0.4654800000000000      0.2529472482792666
   -0.1099887897917505      0.4654800000000000      0.2529465504428113
   -0.1099886732979661      0.4654800000000000      0.2529480161616091
   -0.1099888400811641      0.4654800000000000      0.2529464183145507
   -0.1099888926984559      0.4654800000000000      0.2529476462175873
   -0.1099887612897132      0.4654800000000000      0.2529479654857918
   -0.1099888525599457      0.4654800000000000      0.2529464990743100
   -0.1099889609306415      0.4654800000000000      0.2529469721511188
   -0.1099885888476933      0.4654800000000000      0.2529463378524209
   -0.1099888338535258      0.4654800000000000      0.2529470051593560
   -0.1099889402020911      0.4654800000000000      0.2529467942285346
   -0.1099886449960111      0.4654800000000000      0.2529469851192281
   -0.1099885117582878      0.4654800000000000      0.2529469048489429
   -0.1099891026245006      0.4654800000000000      0.2529469189572867
   -0.1099890998415383      0.4654800000000000      0.2529473584874806
   -0.1099889490187327      0.4654800000000000      0.2529474651648412
   -0.1099887913137129      0.4654800000000000      0.2529468137230709
   -0.1099886445478091      0.4654800000000000      0.2529475871322723
   -0.1099887977786614      0.4654800000000000      0.2529467201705223
   -0.1099886367361780      0.4654800000000000      0.2529473329485723
   -0.1099889226950431      0.4654800000000000      0.2529471471384785
   -0.1099887688481236      0.4654800000000000      0.2529471551171631
   -0.1099890561613272      0.4654800000000000      0.2529470782886798
   -0.1099890230820001      0.4654800000000000      0.2529467219216157
   -0.1099886598864158      0.4654800000000000      0.2529476202286892
   -0.1099888788611029      0.4654800000000000      0.2529466773743635
   -0.1099890738446715      0.4654800000000000      0.2529462952099089
   -0.1099891443123761      0.4654800000000000      0.2529470279235302
   -0.1099891516087732      0.4654800000000000      0.2529469882662548
   -0.1099887682776847      0.4654800000000000      0.2529472087278127
   -0.1099889536219749      0.4654800000000000      0.2529478371448503
   -0.1099885935277972      0.4654800000000000      0.2529475581180440
   -0.1099888134661752      0.4654800000000000      0.2529475931046840
   -0.1099887254821490      0.4654800000000000      0.2529476861177685
   -0.1099889672690821      0.4654800000000000      0.2529465843763922
   -0.1099889832628727      0.4654800000000000      0.2529473564009130


==> anc/lamb=0.15/Nx=320_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      320
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.10998072450443387
#   n_meas:             113283
#   tau_int:            4.1831664779267665
#   n_independent:      12094.701366472698
#   n_eff (at crossing):113275.40168382124
#
# === Crossing result ===
# musqcrit_central:   -0.10998026186620682
# musqcrit_err:       1.135852125817386e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2527632587533565
# phisq_err:          5.473417703702408e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1099804624793054      0.4654800000000000      0.2527637228225377
   -0.1099803145070177      0.4654800000000000      0.2527635216991386
   -0.1099803098494584      0.4654800000000000      0.2527634858343261
   -0.1099802037891013      0.4654800000000000      0.2527631309034752
   -0.1099803777122342      0.4654800000000000      0.2527642114427114
   -0.1099802331494806      0.4654800000000000      0.2527630968785803
   -0.1099803649612921      0.4654800000000000      0.2527640630697548
   -0.1099801249561943      0.4654800000000000      0.2527634482919162
   -0.1099804521439284      0.4654800000000000      0.2527634791918792
   -0.1099801411418774      0.4654800000000000      0.2527632307419597
   -0.1099802427830726      0.4654800000000000      0.2527635122523305
   -0.1099801802631248      0.4654800000000000      0.2527630016161921
   -0.1099801909276795      0.4654800000000000      0.2527627362809770
   -0.1099803632358670      0.4654800000000000      0.2527637882767766
   -0.1099803961454289      0.4654800000000000      0.2527635234665320
   -0.1099802930978665      0.4654800000000000      0.2527630596200887
   -0.1099801168432098      0.4654800000000000      0.2527620817970401
   -0.1099801283154241      0.4654800000000000      0.2527633895662363
   -0.1099802753820000      0.4654800000000000      0.2527631380554505
   -0.1099800116821781      0.4654800000000000      0.2527622313766234
   -0.1099801387257833      0.4654800000000000      0.2527639201608093
   -0.1099802794487648      0.4654800000000000      0.2527630113406480
   -0.1099803422368055      0.4654800000000000      0.2527637600880553
   -0.1099802461509508      0.4654800000000000      0.2527629770304972
   -0.1099802668458821      0.4654800000000000      0.2527636537868875
   -0.1099804581820668      0.4654800000000000      0.2527634766404844
   -0.1099801466049371      0.4654800000000000      0.2527633007446453
   -0.1099802041644089      0.4654800000000000      0.2527633857731006
   -0.1099802223185333      0.4654800000000000      0.2527623455826560
   -0.1099803771833199      0.4654800000000000      0.2527642214338576
   -0.1099802862073770      0.4654800000000000      0.2527624714824386
   -0.1099802779833071      0.4654800000000000      0.2527636911169354
   -0.1099804233753442      0.4654800000000000      0.2527635591529111
   -0.1099801795063636      0.4654800000000000      0.2527630848660476
   -0.1099804351350153      0.4654800000000000      0.2527644383357771
   -0.1099804056181263      0.4654800000000000      0.2527630894613521
   -0.1099801136279432      0.4654800000000000      0.2527627946224101
   -0.1099800100305489      0.4654800000000000      0.2527622085220253
   -0.1099801816397742      0.4654800000000000      0.2527627271834211
   -0.1099802164121510      0.4654800000000000      0.2527632134380905
   -0.1099804123932435      0.4654800000000000      0.2527639538427955
   -0.1099803096611899      0.4654800000000000      0.2527632028302597
   -0.1099803051590971      0.4654800000000000      0.2527634990273706
   -0.1099801461934920      0.4654800000000000      0.2527627167222099
   -0.1099803344906748      0.4654800000000000      0.2527636781747293
   -0.1099801907132983      0.4654800000000000      0.2527632848678433
   -0.1099802444000382      0.4654800000000000      0.2527628531999072
   -0.1099802199591939      0.4654800000000000      0.2527631357914393
   -0.1099802198114120      0.4654800000000000      0.2527631611961568
   -0.1099801609376109      0.4654800000000000      0.2527630279376158
   -0.1099802740752566      0.4654800000000000      0.2527638491641985
   -0.1099803317421219      0.4654800000000000      0.2527630261573967
   -0.1099802438757152      0.4654800000000000      0.2527639362907980
   -0.1099803690159755      0.4654800000000000      0.2527632809979717
   -0.1099802587797821      0.4654800000000000      0.2527621532561354
   -0.1099802760930777      0.4654800000000000      0.2527635614895484
   -0.1099800329541567      0.4654800000000000      0.2527624314413392
   -0.1099802819055744      0.4654800000000000      0.2527637037120081
   -0.1099803082015830      0.4654800000000000      0.2527627190146532
   -0.1099802534203088      0.4654800000000000      0.2527630090602959
   -0.1099802797841064      0.4654800000000000      0.2527638547507250
   -0.1099802791196276      0.4654800000000000      0.2527632258697777
   -0.1099802554280447      0.4654800000000000      0.2527633271878010
   -0.1099802347284536      0.4654800000000000      0.2527630162889259
   -0.1099802442718556      0.4654800000000000      0.2527633773241029
   -0.1099801720506064      0.4654800000000000      0.2527631586840419
   -0.1099802360299645      0.4654800000000000      0.2527632027599119
   -0.1099803675248746      0.4654800000000000      0.2527636305594354
   -0.1099801942902868      0.4654800000000000      0.2527633848513309
   -0.1099803282020178      0.4654800000000000      0.2527638963964303
   -0.1099804427419345      0.4654800000000000      0.2527632373920923
   -0.1099803770339040      0.4654800000000000      0.2527635340671937
   -0.1099801912015145      0.4654800000000000      0.2527628656731291
   -0.1099804391677799      0.4654800000000000      0.2527631345682797
   -0.1099801643796724      0.4654800000000000      0.2527637643316523
   -0.1099801760179466      0.4654800000000000      0.2527633997934100
   -0.1099804195013902      0.4654800000000000      0.2527642786520843
   -0.1099803570783367      0.4654800000000000      0.2527633901454464
   -0.1099803948823150      0.4654800000000000      0.2527636555265928
   -0.1099801376413517      0.4654800000000000      0.2527630217499338
   -0.1099803353517471      0.4654800000000000      0.2527634896560391
   -0.1099802439424391      0.4654800000000000      0.2527631005014883
   -0.1099802061957300      0.4654800000000000      0.2527625496150778
   -0.1099802530402255      0.4654800000000000      0.2527630508502473
   -0.1099802886434460      0.4654800000000000      0.2527637700549349
   -0.1099802991365445      0.4654800000000000      0.2527635118320720
   -0.1099802525252769      0.4654800000000000      0.2527629796008055
   -0.1099803002058321      0.4654800000000000      0.2527634044625332
   -0.1099802299015353      0.4654800000000000      0.2527635557028934
   -0.1099801338798842      0.4654800000000000      0.2527628540467839
   -0.1099803366378094      0.4654800000000000      0.2527627813370419
   -0.1099801772300248      0.4654800000000000      0.2527632511175591
   -0.1099803507463556      0.4654800000000000      0.2527631715370713
   -0.1099803451136468      0.4654800000000000      0.2527636051585485
   -0.1099802475982681      0.4654800000000000      0.2527630080760049
   -0.1099801986135538      0.4654800000000000      0.2527634986002448
   -0.1099804028544404      0.4654800000000000      0.2527639068730740
   -0.1099801644160797      0.4654800000000000      0.2527624312071157
   -0.1099803178311525      0.4654800000000000      0.2527633854977653
   -0.1099802408961461      0.4654800000000000      0.2527631328386112
   -0.1099801938582958      0.4654800000000000      0.2527625199849515
   -0.1099801710270502      0.4654800000000000      0.2527631580797988
   -0.1099801722707469      0.4654800000000000      0.2527634579020092
   -0.1099804583709648      0.4654800000000000      0.2527634607214849
   -0.1099802909877462      0.4654800000000000      0.2527632153701088
   -0.1099803081622113      0.4654800000000000      0.2527644238546171
   -0.1099804217054533      0.4654800000000000      0.2527632689071422
   -0.1099802277308040      0.4654800000000000      0.2527629852609761
   -0.1099802911522951      0.4654800000000000      0.2527633238670520
   -0.1099802917423680      0.4654800000000000      0.2527628503622577
   -0.1099803398723831      0.4654800000000000      0.2527638683282523
   -0.1099802260594180      0.4654800000000000      0.2527632456357040
   -0.1099801395820428      0.4654800000000000      0.2527632918862986
   -0.1099801915910973      0.4654800000000000      0.2527629618051253
   -0.1099802638208067      0.4654800000000000      0.2527624610775495
   -0.1099801256499538      0.4654800000000000      0.2527632730084046
   -0.1099801742944051      0.4654800000000000      0.2527628227162104
   -0.1099804473182024      0.4654800000000000      0.2527643922297605
   -0.1099800880219311      0.4654800000000000      0.2527619223262964
   -0.1099800818676664      0.4654800000000000      0.2527628043397089
   -0.1099803159115885      0.4654800000000000      0.2527635090268067
   -0.1099801945056807      0.4654800000000000      0.2527632864249009
   -0.1099802186615870      0.4654800000000000      0.2527625387724460
   -0.1099802955515962      0.4654800000000000      0.2527630548684682
   -0.1099803428501530      0.4654800000000000      0.2527631211544074
   -0.1099802978712611      0.4654800000000000      0.2527636246367150
   -0.1099800354413510      0.4654800000000000      0.2527628436697387
   -0.1099803286133429      0.4654800000000000      0.2527631587393777


==> anc/lamb=0.15/Nx=344_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      344
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.10997893045467605
#   n_meas:             98736
#   tau_int:            4.299388605368217
#   n_independent:      10286.31020725866
#   n_eff (at crossing):98721.0526251185
#
# === Crossing result ===
# musqcrit_central:   -0.10997814054556583
# musqcrit_err:       1.0991419113997554e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2527174864665293
# phisq_err:          5.790539669227015e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1099780308971496      0.4654800000000000      0.2527171738546724
   -0.1099782409522516      0.4654800000000000      0.2527177689933410
   -0.1099784434333579      0.4654800000000000      0.2527182701356588
   -0.1099782893373021      0.4654800000000000      0.2527193118216525
   -0.1099782579957456      0.4654800000000000      0.2527173743831641
   -0.1099781496247886      0.4654800000000000      0.2527175161746337
   -0.1099780993737341      0.4654800000000000      0.2527163575917379
   -0.1099780367540331      0.4654800000000000      0.2527181126216198
   -0.1099782937561720      0.4654800000000000      0.2527176344100023
   -0.1099781471361904      0.4654800000000000      0.2527175752028049
   -0.1099781458645131      0.4654800000000000      0.2527174776253807
   -0.1099781947885560      0.4654800000000000      0.2527175262025018
   -0.1099780601315308      0.4654800000000000      0.2527171891544573
   -0.1099780070099233      0.4654800000000000      0.2527168205968680
   -0.1099781697920495      0.4654800000000000      0.2527179048652554
   -0.1099780649730650      0.4654800000000000      0.2527166536469076
   -0.1099781091416533      0.4654800000000000      0.2527171113536687
   -0.1099779693054723      0.4654800000000000      0.2527179859222762
   -0.1099782605115141      0.4654800000000000      0.2527173256291068
   -0.1099780750608956      0.4654800000000000      0.2527167932597021
   -0.1099779485344963      0.4654800000000000      0.2527163678521838
   -0.1099781389115351      0.4654800000000000      0.2527176145609994
   -0.1099780725140215      0.4654800000000000      0.2527171383945462
   -0.1099780587996357      0.4654800000000000      0.2527174434162964
   -0.1099782368767074      0.4654800000000000      0.2527177818209165
   -0.1099782011648693      0.4654800000000000      0.2527170279919078
   -0.1099781832624374      0.4654800000000000      0.2527184162107977
   -0.1099781852175632      0.4654800000000000      0.2527174994813884
   -0.1099781125688970      0.4654800000000000      0.2527177792591715
   -0.1099781371897769      0.4654800000000000      0.2527169014284613
   -0.1099780034118992      0.4654800000000000      0.2527170029438747
   -0.1099781235122990      0.4654800000000000      0.2527171602324738
   -0.1099781384457979      0.4654800000000000      0.2527178092624011
   -0.1099779588144406      0.4654800000000000      0.2527168460005053
   -0.1099779871621815      0.4654800000000000      0.2527169881395376
   -0.1099780609844791      0.4654800000000000      0.2527172329500438
   -0.1099781567537251      0.4654800000000000      0.2527174075707659
   -0.1099782020993075      0.4654800000000000      0.2527178940166984
   -0.1099781227620034      0.4654800000000000      0.2527177525473998
   -0.1099782875682549      0.4654800000000000      0.2527185007633835
   -0.1099781571544446      0.4654800000000000      0.2527176326166076
   -0.1099780536613528      0.4654800000000000      0.2527181653000354
   -0.1099782854964136      0.4654800000000000      0.2527176475500982
   -0.1099781238639124      0.4654800000000000      0.2527177286559539
   -0.1099781971131904      0.4654800000000000      0.2527172537067053
   -0.1099781977373770      0.4654800000000000      0.2527181690859027
   -0.1099780929761442      0.4654800000000000      0.2527166344748604
   -0.1099781681670887      0.4654800000000000      0.2527177055112778
   -0.1099782241974287      0.4654800000000000      0.2527178474419712
   -0.1099782109399660      0.4654800000000000      0.2527175827971556
   -0.1099782351089962      0.4654800000000000      0.2527178893546595
   -0.1099782434519472      0.4654800000000000      0.2527183666457155
   -0.1099782827731313      0.4654800000000000      0.2527171825056762
   -0.1099781416132073      0.4654800000000000      0.2527177316934485
   -0.1099781477541338      0.4654800000000000      0.2527171282141922
   -0.1099779986861127      0.4654800000000000      0.2527169592559585
   -0.1099781176011201      0.4654800000000000      0.2527173067936468
   -0.1099782061779098      0.4654800000000000      0.2527179235388777
   -0.1099782408299004      0.4654800000000000      0.2527176352269969
   -0.1099781397399289      0.4654800000000000      0.2527178193383018
   -0.1099782308936867      0.4654800000000000      0.2527180328159191
   -0.1099783007652236      0.4654800000000000      0.2527175435751514
   -0.1099781147346497      0.4654800000000000      0.2527183967080988
   -0.1099782038739132      0.4654800000000000      0.2527171574245314
   -0.1099781344728235      0.4654800000000000      0.2527172840822384
   -0.1099782066140115      0.4654800000000000      0.2527174331251120
   -0.1099781118723708      0.4654800000000000      0.2527181100714762
   -0.1099782437222124      0.4654800000000000      0.2527178783272152
   -0.1099780882672126      0.4654800000000000      0.2527169422484917
   -0.1099779288787957      0.4654800000000000      0.2527174469256613
   -0.1099782182699500      0.4654800000000000      0.2527171110358347
   -0.1099779655599619      0.4654800000000000      0.2527167949343248
   -0.1099781646633627      0.4654800000000000      0.2527180165223193
   -0.1099782077530241      0.4654800000000000      0.2527176440401998
   -0.1099780886772316      0.4654800000000000      0.2527174895866272
   -0.1099781647954692      0.4654800000000000      0.2527180637513819
   -0.1099782053914853      0.4654800000000000      0.2527178618217668
   -0.1099783255688495      0.4654800000000000      0.2527185597578350
   -0.1099780900296480      0.4654800000000000      0.2527174199292297
   -0.1099781245968925      0.4654800000000000      0.2527171561828627
   -0.1099782961985386      0.4654800000000000      0.2527184383449353
   -0.1099782231486177      0.4654800000000000      0.2527177412908501
   -0.1099780126078253      0.4654800000000000      0.2527170910549519
   -0.1099781536593614      0.4654800000000000      0.2527171794819297
   -0.1099781157974709      0.4654800000000000      0.2527173140085761
   -0.1099780784598404      0.4654800000000000      0.2527170789422705
   -0.1099779763363599      0.4654800000000000      0.2527171600483069
   -0.1099781505451260      0.4654800000000000      0.2527180922346708
   -0.1099780381926494      0.4654800000000000      0.2527166799730106
   -0.1099779794784537      0.4654800000000000      0.2527172378121509
   -0.1099783017472183      0.4654800000000000      0.2527181493375449
   -0.1099779980800112      0.4654800000000000      0.2527175130355513
   -0.1099780800665881      0.4654800000000000      0.2527176129161989
   -0.1099782245530876      0.4654800000000000      0.2527177426046093
   -0.1099779914671948      0.4654800000000000      0.2527174022864319
   -0.1099782763572299      0.4654800000000000      0.2527179881826516
   -0.1099782019784975      0.4654800000000000      0.2527181069530491
   -0.1099782027345506      0.4654800000000000      0.2527180850343247
   -0.1099782659672850      0.4654800000000000      0.2527179152596223
   -0.1099781383342336      0.4654800000000000      0.2527171065503061
   -0.1099780355922105      0.4654800000000000      0.2527179156727166
   -0.1099782584038420      0.4654800000000000      0.2527173765575019
   -0.1099780908628712      0.4654800000000000      0.2527178290456056
   -0.1099780524177837      0.4654800000000000      0.2527172057902119
   -0.1099781762100169      0.4654800000000000      0.2527178495723399
   -0.1099781498684316      0.4654800000000000      0.2527177011356506
   -0.1099781828568360      0.4654800000000000      0.2527173881950723
   -0.1099782572591091      0.4654800000000000      0.2527179889574083
   -0.1099779537435109      0.4654800000000000      0.2527161773444200
   -0.1099780276285378      0.4654800000000000      0.2527182989429456
   -0.1099782189857451      0.4654800000000000      0.2527174825036623
   -0.1099781061949150      0.4654800000000000      0.2527178941589619
   -0.1099781637919624      0.4654800000000000      0.2527174286672866
   -0.1099780913818069      0.4654800000000000      0.2527179036797222
   -0.1099781851100513      0.4654800000000000      0.2527164923879651
   -0.1099779588414756      0.4654800000000000      0.2527174454064598
   -0.1099781513510234      0.4654800000000000      0.2527186292270512
   -0.1099780733203553      0.4654800000000000      0.2527172724334942
   -0.1099780751103174      0.4654800000000000      0.2527170973567116
   -0.1099782269919836      0.4654800000000000      0.2527180965927532
   -0.1099780490014679      0.4654800000000000      0.2527168140006562
   -0.1099782332100704      0.4654800000000000      0.2527170958978955
   -0.1099780149914280      0.4654800000000000      0.2527177645602589
   -0.1099780413123280      0.4654800000000000      0.2527171101766013
   -0.1099780366011859      0.4654800000000000      0.2527177202380720
   -0.1099781380457253      0.4654800000000000      0.2527175495775357
   -0.1099782425610878      0.4654800000000000      0.2527171345623710
   -0.1099781456374959      0.4654800000000000      0.2527172707604488


==> anc/lamb=0.15/Nx=52_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.11177818
#   n_meas:             49001
#   tau_int:            4.9688534910692965
#   n_independent:      4480.006648561643
#   n_eff (at crossing):28750.204031815363
# Ensemble 2:
#   musq:               -0.11105091
#   n_meas:             49001
#   tau_int:            5.136042553657431
#   n_independent:      4347.1105419707565
#   n_eff (at crossing):45592.98311231762
# Ensemble 3:
#   musq:               -0.11032364
#   n_meas:             49001
#   tau_int:            4.915855884859795
#   n_independent:      4523.846372738973
#   n_eff (at crossing):47038.68079428442
# Ensemble 4:
#   musq:               -0.10959636
#   n_meas:             49001
#   tau_int:            4.173523464251488
#   n_independent:      5242.404405885229
#   n_eff (at crossing):30928.268382253114
#
# === Crossing result ===
# musqcrit_central:   -0.11063660644473071
# musqcrit_err:       1.6368116742653383e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.26039760106635945
# phisq_err:          7.18191421686494e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1106352287893747      0.4654800000000000      0.2604008054571887
   -0.1106368100019138      0.4654800000000000      0.2603966780672868
   -0.1106375537879231      0.4654800000000000      0.2604044048424554
   -0.1106357621577317      0.4654800000000000      0.2604009293101195
   -0.1106343152402579      0.4654800000000000      0.2603958122733834
   -0.1106362972188190      0.4654800000000000      0.2604003050234213
   -0.1106360433462920      0.4654800000000000      0.2603988747922026
   -0.1106357677374487      0.4654800000000000      0.2603995609033906
   -0.1106362962042806      0.4654800000000000      0.2604030506959034
   -0.1106348836509597      0.4654800000000000      0.2604020705800795
   -0.1106387263894461      0.4654800000000000      0.2604145671986011
   -0.1106393965434145      0.4654800000000000      0.2604099759740831
   -0.1106366659593314      0.4654800000000000      0.2604036764642273
   -0.1106375026946648      0.4654800000000000      0.2604033370400560
   -0.1106321306256628      0.4654800000000000      0.2603731343007324
   -0.1106366424041055      0.4654800000000000      0.2604007843828802
   -0.1106363357199657      0.4654800000000000      0.2603978483279219
   -0.1106364458684878      0.4654800000000000      0.2604001389660695
   -0.1106353917377420      0.4654800000000000      0.2603890204078235
   -0.1106360480127488      0.4654800000000000      0.2603979846601748
   -0.1106366180363556      0.4654800000000000      0.2604065563890251
   -0.1106357855304076      0.4654800000000000      0.2603951565731519
   -0.1106364793683996      0.4654800000000000      0.2604011866364437
   -0.1106365912400824      0.4654800000000000      0.2604076935827997
   -0.1106365736219070      0.4654800000000000      0.2604033048230239
   -0.1106372146367115      0.4654800000000000      0.2604022948167535
   -0.1106336388320955      0.4654800000000000      0.2603896035518904
   -0.1106339944658612      0.4654800000000000      0.2603861214541014
   -0.1106365512711190      0.4654800000000000      0.2604042323153500
   -0.1106390780701159      0.4654800000000000      0.2604124567713382
   -0.1106355420298556      0.4654800000000000      0.2603958149871018
   -0.1106363769754771      0.4654800000000000      0.2603947403674230
   -0.1106371236943404      0.4654800000000000      0.2603977975451447
   -0.1106355573682874      0.4654800000000000      0.2604003397597328
   -0.1106382769157312      0.4654800000000000      0.2604157146753433
   -0.1106380151745253      0.4654800000000000      0.2604037749270499
   -0.1106369036516631      0.4654800000000000      0.2604072829507001
   -0.1106393548912746      0.4654800000000000      0.2604116400626214
   -0.1106382673372761      0.4654800000000000      0.2604165019303903
   -0.1106365039861533      0.4654800000000000      0.2604008037898961
   -0.1106376962131367      0.4654800000000000      0.2604005574949506
   -0.1106372922268276      0.4654800000000000      0.2603994455146851
   -0.1106370271059145      0.4654800000000000      0.2604001526850942
   -0.1106360150672129      0.4654800000000000      0.2604040071190061
   -0.1106370979955811      0.4654800000000000      0.2604049292414308
   -0.1106385790865278      0.4654800000000000      0.2604075408899348
   -0.1106374894236491      0.4654800000000000      0.2604062709980408
   -0.1106359424705768      0.4654800000000000      0.2604027702047815
   -0.1106384504803042      0.4654800000000000      0.2604017877199163
   -0.1106373118344946      0.4654800000000000      0.2604053241802994
   -0.1106360904014206      0.4654800000000000      0.2603958455224913
   -0.1106359118064830      0.4654800000000000      0.2604004409826345
   -0.1106376267221600      0.4654800000000000      0.2604040936791772
   -0.1106371353014563      0.4654800000000000      0.2603996886098512
   -0.1106355655615946      0.4654800000000000      0.2603937884957096
   -0.1106362065243335      0.4654800000000000      0.2604049126252472
   -0.1106349291988114      0.4654800000000000      0.2603957101384806
   -0.1106372876659409      0.4654800000000000      0.2604036488912038
   -0.1106330039665245      0.4654800000000000      0.2603939760874795
   -0.1106356239246092      0.4654800000000000      0.2603949976173154
   -0.1106379063876883      0.4654800000000000      0.2604090124653601
   -0.1106349357631210      0.4654800000000000      0.2603986498718187
   -0.1106372452713689      0.4654800000000000      0.2604021387144674
   -0.1106373271163159      0.4654800000000000      0.2604071116825692
   -0.1106386802812190      0.4654800000000000      0.2604069508762715
   -0.1106364198127192      0.4654800000000000      0.2604075840323565
   -0.1106373665663702      0.4654800000000000      0.2604028180800251
   -0.1106362699036797      0.4654800000000000      0.2604015752295501
   -0.1106385879943516      0.4654800000000000      0.2604105341074859
   -0.1106354586830081      0.4654800000000000      0.2603957412809034
   -0.1106393864162760      0.4654800000000000      0.2604109846315492
   -0.1106357460055666      0.4654800000000000      0.2603998535038690
   -0.1106376599180578      0.4654800000000000      0.2604028193484847
   -0.1106363621456876      0.4654800000000000      0.2603999613522887
   -0.1106373299621288      0.4654800000000000      0.2604057787958371
   -0.1106365268789339      0.4654800000000000      0.2604033301614074
   -0.1106355533000442      0.4654800000000000      0.2603973164240700
   -0.1106363216949511      0.4654800000000000      0.2603978594471472
   -0.1106381577973183      0.4654800000000000      0.2604076040813872
   -0.1106348711481884      0.4654800000000000      0.2604014541941512
   -0.1106374388648389      0.4654800000000000      0.2604008213293994
   -0.1106347407289675      0.4654800000000000      0.2603989607856369
   -0.1106373755559051      0.4654800000000000      0.2603998657141923
   -0.1106368262335009      0.4654800000000000      0.2604024100601117
   -0.1106380025150311      0.4654800000000000      0.2604037739902875
   -0.1106358923530839      0.4654800000000000      0.2604047732846061
   -0.1106353683808175      0.4654800000000000      0.2603991968296090
   -0.1106375499841723      0.4654800000000000      0.2604046404246764
   -0.1106394663041766      0.4654800000000000      0.2604046414366533
   -0.1106364004750341      0.4654800000000000      0.2603989506732290
   -0.1106347546474810      0.4654800000000000      0.2603954076574114
   -0.1106371560458109      0.4654800000000000      0.2604010823219594
   -0.1106359496593899      0.4654800000000000      0.2603888299768808
   -0.1106360965816711      0.4654800000000000      0.2604018959362495
   -0.1106357492502912      0.4654800000000000      0.2604015170582040
   -0.1106390567321531      0.4654800000000000      0.2604136797107079
   -0.1106341514433384      0.4654800000000000      0.2603939852475589
   -0.1106368858077375      0.4654800000000000      0.2604010217451744
   -0.1106376100383986      0.4654800000000000      0.2604027108705342
   -0.1106341038927494      0.4654800000000000      0.2603921615212499
   -0.1106377996400053      0.4654800000000000      0.2604028570985762
   -0.1106375956468580      0.4654800000000000      0.2604053964110203
   -0.1106347504260719      0.4654800000000000      0.2603957301289407
   -0.1106370122771315      0.4654800000000000      0.2603995811237512
   -0.1106346179894773      0.4654800000000000      0.2604017279154065
   -0.1106392933933559      0.4654800000000000      0.2604076075096733
   -0.1106343083260909      0.4654800000000000      0.2603911425503649
   -0.1106339878490564      0.4654800000000000      0.2603932218834389
   -0.1106382064818392      0.4654800000000000      0.2604086375100977
   -0.1106388344901487      0.4654800000000000      0.2604108341272476
   -0.1106368086581591      0.4654800000000000      0.2604050057841066
   -0.1106373983614878      0.4654800000000000      0.2603979819549957
   -0.1106374861206783      0.4654800000000000      0.2604067934338484
   -0.1106377587387305      0.4654800000000000      0.2604013269878954
   -0.1106345375531209      0.4654800000000000      0.2603976959455661
   -0.1106353457439352      0.4654800000000000      0.2603951946476784
   -0.1106369008404517      0.4654800000000000      0.2604025540112912
   -0.1106382262457132      0.4654800000000000      0.2604123466534932
   -0.1106354363958407      0.4654800000000000      0.2603920574682482
   -0.1106367973617311      0.4654800000000000      0.2603974781569131
   -0.1106358009507948      0.4654800000000000      0.2603930162104562
   -0.1106389985291248      0.4654800000000000      0.2604115899485206
   -0.1106376807963580      0.4654800000000000      0.2604118326844528
   -0.1106358778655974      0.4654800000000000      0.2604019814278975
   -0.1106365684529796      0.4654800000000000      0.2604023036370413
   -0.1106384477986876      0.4654800000000000      0.2604101366266059
   -0.1106329233220905      0.4654800000000000      0.2603900956585711
   -0.1106365619627021      0.4654800000000000      0.2603977215561059


==> anc/lamb=0.15/Nx=64_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.11177818
#   n_meas:             49001
#   tau_int:            5.210679784295325
#   n_independent:      4290.294837994188
#   n_eff (at crossing):10727.24009823923
# Ensemble 2:
#   musq:               -0.11105091
#   n_meas:             49001
#   tau_int:            5.774015297921207
#   n_independent:      3905.074953852574
#   n_eff (at crossing):34579.931890483436
# Ensemble 3:
#   musq:               -0.11032364
#   n_meas:             49001
#   tau_int:            5.999917612544029
#   n_independent:      3769.355468862728
#   n_eff (at crossing):48828.16771083627
# Ensemble 4:
#   musq:               -0.10959636
#   n_meas:             49001
#   tau_int:            4.842715970128704
#   n_independent:      4585.776248818594
#   n_eff (at crossing):29668.865007026565
#
# === Crossing result ===
# musqcrit_central:   -0.1103895596869271
# musqcrit_err:       1.4358535576783618e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2581521456564588
# phisq_err:          5.749838826011081e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1103869907864097      0.4654800000000000      0.2581452100764685
   -0.1103894857941159      0.4654800000000000      0.2581532115599394
   -0.1103900924891163      0.4654800000000000      0.2581569380646770
   -0.1103890768954278      0.4654800000000000      0.2581494755725907
   -0.1103895840365765      0.4654800000000000      0.2581548024965977
   -0.1103885349215013      0.4654800000000000      0.2581512255617648
   -0.1103873491137430      0.4654800000000000      0.2581471136640265
   -0.1103914416156819      0.4654800000000000      0.2581581955181694
   -0.1103887244506015      0.4654800000000000      0.2581562231255135
   -0.1103902031826082      0.4654800000000000      0.2581591030784638
   -0.1103902091033429      0.4654800000000000      0.2581549253234502
   -0.1103906684070132      0.4654800000000000      0.2581617506840643
   -0.1103884401132608      0.4654800000000000      0.2581546247385697
   -0.1103884584315827      0.4654800000000000      0.2581519164015331
   -0.1103874434489628      0.4654800000000000      0.2581412293182073
   -0.1103884205706387      0.4654800000000000      0.2581507063274410
   -0.1103896186156342      0.4654800000000000      0.2581527327519507
   -0.1103901540117341      0.4654800000000000      0.2581588772003064
   -0.1103893908707831      0.4654800000000000      0.2581605421567832
   -0.1103871912456963      0.4654800000000000      0.2581438384785503
   -0.1103886929210092      0.4654800000000000      0.2581515707199596
   -0.1103893759628004      0.4654800000000000      0.2581555420783192
   -0.1103881296909672      0.4654800000000000      0.2581540163836826
   -0.1103897830306391      0.4654800000000000      0.2581491504077811
   -0.1103920077468900      0.4654800000000000      0.2581609519158798
   -0.1103921803166488      0.4654800000000000      0.2581608309498180
   -0.1103900898890143      0.4654800000000000      0.2581523005209522
   -0.1103909797660408      0.4654800000000000      0.2581573595411744
   -0.1103881158734009      0.4654800000000000      0.2581486556317570
   -0.1103893416573113      0.4654800000000000      0.2581465810648165
   -0.1103876112871892      0.4654800000000000      0.2581453938631689
   -0.1103879288020358      0.4654800000000000      0.2581518908768836
   -0.1103910342747749      0.4654800000000000      0.2581583349566355
   -0.1103909129086768      0.4654800000000000      0.2581540983590661
   -0.1103882933618714      0.4654800000000000      0.2581519024770094
   -0.1103885792568515      0.4654800000000000      0.2581471100401539
   -0.1103911977931408      0.4654800000000000      0.2581535469253008
   -0.1103906731674470      0.4654800000000000      0.2581582719004097
   -0.1103881897061248      0.4654800000000000      0.2581510746468412
   -0.1103889210356452      0.4654800000000000      0.2581534309339025
   -0.1103897356446967      0.4654800000000000      0.2581580736169231
   -0.1103884999637321      0.4654800000000000      0.2581501262376885
   -0.1103900886850596      0.4654800000000000      0.2581529639033043
   -0.1103882769386268      0.4654800000000000      0.2581464568381437
   -0.1103901063781127      0.4654800000000000      0.2581534875256875
   -0.1103903488156225      0.4654800000000000      0.2581487910349538
   -0.1103888123250446      0.4654800000000000      0.2581516591687294
   -0.1103897608499743      0.4654800000000000      0.2581561665691574
   -0.1103914438235464      0.4654800000000000      0.2581586716891952
   -0.1103900966430423      0.4654800000000000      0.2581517838216121
   -0.1103914165255887      0.4654800000000000      0.2581512145098291
   -0.1103897837885163      0.4654800000000000      0.2581496156066960
   -0.1103891243451275      0.4654800000000000      0.2581543828124447
   -0.1103899338706771      0.4654800000000000      0.2581484499832631
   -0.1103909944742688      0.4654800000000000      0.2581529207507359
   -0.1103908119262798      0.4654800000000000      0.2581595972331703
   -0.1103916059331497      0.4654800000000000      0.2581612237764201
   -0.1103894093261181      0.4654800000000000      0.2581500304237687
   -0.1103866888478077      0.4654800000000000      0.2581448008395735
   -0.1103876412096567      0.4654800000000000      0.2581491443957932
   -0.1103893957154296      0.4654800000000000      0.2581538082179169
   -0.1103890697594502      0.4654800000000000      0.2581494287492313
   -0.1103911110126795      0.4654800000000000      0.2581558181657404
   -0.1103910395861250      0.4654800000000000      0.2581564048249624
   -0.1103891074592575      0.4654800000000000      0.2581505678463780
   -0.1103891299994124      0.4654800000000000      0.2581459744811634
   -0.1103921112595906      0.4654800000000000      0.2581644285193807
   -0.1103888552911839      0.4654800000000000      0.2581535636928466
   -0.1103869895321831      0.4654800000000000      0.2581471219549662
   -0.1103906926693012      0.4654800000000000      0.2581550994546447
   -0.1103902174425254      0.4654800000000000      0.2581569120083891
   -0.1103898292110757      0.4654800000000000      0.2581589310861652
   -0.1103886465092489      0.4654800000000000      0.2581532076928941
   -0.1103916393673809      0.4654800000000000      0.2581603436345021
   -0.1103896007786771      0.4654800000000000      0.2581592141932122
   -0.1103892893967655      0.4654800000000000      0.2581496561122578
   -0.1103909447761497      0.4654800000000000      0.2581588753046031
   -0.1103895641650310      0.4654800000000000      0.2581548064531707
   -0.1103880600615330      0.4654800000000000      0.2581483866497875
   -0.1103890527534073      0.4654800000000000      0.2581543178280536
   -0.1103892662931794      0.4654800000000000      0.2581495044816395
   -0.1103904033303833      0.4654800000000000      0.2581583960992905
   -0.1103880272765216      0.4654800000000000      0.2581460051101551
   -0.1103909963920686      0.4654800000000000      0.2581576195008326
   -0.1103889341720283      0.4654800000000000      0.2581537483996276
   -0.1103894286217110      0.4654800000000000      0.2581511673185019
   -0.1103902881306965      0.4654800000000000      0.2581547533539466
   -0.1103890747533081      0.4654800000000000      0.2581540402894378
   -0.1103895864401051      0.4654800000000000      0.2581425264546470
   -0.1103905595438596      0.4654800000000000      0.2581610402834593
   -0.1103893189544083      0.4654800000000000      0.2581509734119045
   -0.1103892600020768      0.4654800000000000      0.2581564087881747
   -0.1103902386543796      0.4654800000000000      0.2581633044227238
   -0.1103892925487180      0.4654800000000000      0.2581550350955572
   -0.1103889760946266      0.4654800000000000      0.2581463337931045
   -0.1103894140591351      0.4654800000000000      0.2581504871725678
   -0.1103896965941057      0.4654800000000000      0.2581539657732129
   -0.1103897594888009      0.4654800000000000      0.2581523118328975
   -0.1103915236910729      0.4654800000000000      0.2581555360032475
   -0.1103904778699623      0.4654800000000000      0.2581507927878386
   -0.1103915115249645      0.4654800000000000      0.2581606080280646
   -0.1103922910813689      0.4654800000000000      0.2581622736170837
   -0.1103910312986303      0.4654800000000000      0.2581615867240324
   -0.1103900371971007      0.4654800000000000      0.2581565257662746
   -0.1103901917042478      0.4654800000000000      0.2581470924753271
   -0.1103874849999551      0.4654800000000000      0.2581500803966365
   -0.1103870035610859      0.4654800000000000      0.2581409911281889
   -0.1103895538044436      0.4654800000000000      0.2581538900684763
   -0.1103906865581939      0.4654800000000000      0.2581587477869028
   -0.1103896600166309      0.4654800000000000      0.2581572764048781
   -0.1103895813192428      0.4654800000000000      0.2581500403605816
   -0.1103870938686872      0.4654800000000000      0.2581457424448684
   -0.1103889966020636      0.4654800000000000      0.2581576517416437
   -0.1103896891224190      0.4654800000000000      0.2581549333599540
   -0.1103908813024283      0.4654800000000000      0.2581567918991547
   -0.1103894604929851      0.4654800000000000      0.2581464546346757
   -0.1103884569509794      0.4654800000000000      0.2581509902079360
   -0.1103902879638882      0.4654800000000000      0.2581566987340828
   -0.1103895098768456      0.4654800000000000      0.2581564745927790
   -0.1103879226918519      0.4654800000000000      0.2581492347749760
   -0.1103877832749289      0.4654800000000000      0.2581513875271027
   -0.1103919583878587      0.4654800000000000      0.2581618623699694
   -0.1103902712067419      0.4654800000000000      0.2581553478926004
   -0.1103866305289116      0.4654800000000000      0.2581450589605400
   -0.1103901744448037      0.4654800000000000      0.2581556059012081
   -0.1103897874182214      0.4654800000000000      0.2581501344877301
   -0.1103883722679371      0.4654800000000000      0.2581415404810194
   -0.1103903639341409      0.4654800000000000      0.2581607326550693


==> anc/lamb=0.15/Nx=80_lamb=0.15/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.15
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.111
#   n_meas:             4001
#   tau_int:            6.829340345309819
#   n_independent:      272.944072146978
#   n_eff (at crossing):1504.5470219044544
# Ensemble 2:
#   musq:               -0.11078181818181818
#   n_meas:             4001
#   tau_int:            8.35217566358834
#   n_independent:      225.98964096800043
#   n_eff (at crossing):2551.5522905352173
# Ensemble 3:
#   musq:               -0.11056363636363636
#   n_meas:             4001
#   tau_int:            8.219263197577693
#   n_independent:      229.43452384322575
#   n_eff (at crossing):3415.9396228051
# Ensemble 4:
#   musq:               -0.1105
#   n_meas:             24001
#   tau_int:            7.253707299993508
#   n_independent:      1547.7112477549995
#   n_eff (at crossing):21546.688561475927
# Ensemble 5:
#   musq:               -0.11038181818181818
#   n_meas:             24001
#   tau_int:            6.888687024981617
#   n_independent:      1624.1721918150752
#   n_eff (at crossing):23276.43946665337
# Ensemble 6:
#   musq:               -0.11034545454545455
#   n_meas:             4001
#   tau_int:            6.081613905576426
#   n_independent:      303.95280378039644
#   n_eff (at crossing):3937.075775407155
# Ensemble 7:
#   musq:               -0.11032364
#   n_meas:             47989
#   tau_int:            7.382468364792588
#   n_independent:      3044.033783525545
#   n_eff (at crossing):47484.38586662544
# Ensemble 8:
#   musq:               -0.11026363636363637
#   n_meas:             24001
#   tau_int:            7.387256616776874
#   n_independent:      1521.5049519846866
#   n_eff (at crossing):23984.284204565956
# Ensemble 9:
#   musq:               -0.11014545454545455
#   n_meas:             24001
#   tau_int:            6.862562085737435
#   n_independent:      1629.9353214619484
#   n_eff (at crossing):23634.738531585146
# Ensemble 10:
#   musq:               -0.11012727272727273
#   n_meas:             4001
#   tau_int:            6.757444105396059
#   n_independent:      275.6480065085981
#   n_eff (at crossing):3919.5410639810943
# Ensemble 11:
#   musq:               -0.11002727272727272
#   n_meas:             24001
#   tau_int:            6.765735407928152
#   n_independent:      1651.6566219718675
#   n_eff (at crossing):22278.565203039696
# Ensemble 12:
#   musq:               -0.10990909090909091
#   n_meas:             28002
#   tau_int:            6.2220720857186596
#   n_independent:      2082.8399073175287
#   n_eff (at crossing):23258.43504142675
# Ensemble 13:
#   musq:               -0.10979090909090909
#   n_meas:             24001
#   tau_int:            5.96468747708744
#   n_independent:      1856.315567076203
#   n_eff (at crossing):17175.369908906214
# Ensemble 14:
#   musq:               -0.10969090909090909
#   n_meas:             4001
#   tau_int:            8.213170041071296
#   n_independent:      229.59496837204338
#   n_eff (at crossing):2290.403981442116
# Ensemble 15:
#   musq:               -0.10967272727272727
#   n_meas:             24001
#   tau_int:            5.836324811640892
#   n_independent:      1893.9212172256491
#   n_eff (at crossing):14227.786037030775
# Ensemble 16:
#   musq:               -0.10959636
#   n_meas:             49025
#   tau_int:            5.519141177691424
#   n_independent:      4072.4248321089394
#   n_eff (at crossing):25069.92072476737
# Ensemble 17:
#   musq:               -0.10955454545454546
#   n_meas:             24001
#   tau_int:            5.4473146535862424
#   n_independent:      2017.801427870253
#   n_eff (at crossing):10593.252858802929
# Ensemble 18:
#   musq:               -0.10947272727272728
#   n_meas:             4001
#   tau_int:            4.871134296964392
#   n_independent:      372.4539155780603
#   n_eff (at crossing):1820.1251709521794
# Ensemble 19:
#   musq:               -0.10943636363636364
#   n_meas:             24001
#   tau_int:            5.340466963465713
#   n_independent:      2054.7158429398846
#   n_eff (at crossing):9717.787950527863
#
# === Crossing result ===
# musqcrit_central:   -0.11024304452617673
# musqcrit_err:       7.751394934913463e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2563890977712458
# phisq_err:          3.51785429049108e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1102427691530059      0.4654800000000000      0.2563868404077839
   -0.1102427720663695      0.4654800000000000      0.2563885070924181
   -0.1102439472810242      0.4654800000000000      0.2563904520731703
   -0.1102437627732386      0.4654800000000000      0.2563932476997672
   -0.1102436793854726      0.4654800000000000      0.2563914055450206
   -0.1102437526362649      0.4654800000000000      0.2563916629160887
   -0.1102432171559156      0.4654800000000000      0.2563882130501367
   -0.1102421741116415      0.4654800000000000      0.2563872945899590
   -0.1102430788964643      0.4654800000000000      0.2563912774094733
   -0.1102425527057925      0.4654800000000000      0.2563856234225239
   -0.1102431561027543      0.4654800000000000      0.2563897303410524
   -0.1102435873222865      0.4654800000000000      0.2563897972674593
   -0.1102431805502646      0.4654800000000000      0.2563858418294935
   -0.1102428530849854      0.4654800000000000      0.2563912722705508
   -0.1102435208937258      0.4654800000000000      0.2563903878595176
   -0.1102430201251526      0.4654800000000000      0.2563867525536584
   -0.1102424683467622      0.4654800000000000      0.2563867417159851
   -0.1102429877792214      0.4654800000000000      0.2563863849814693
   -0.1102428363682652      0.4654800000000000      0.2563853724852772
   -0.1102431638208508      0.4654800000000000      0.2563899254065733
   -0.1102424560422475      0.4654800000000000      0.2563853004739979
   -0.1102425241738536      0.4654800000000000      0.2563885834527215
   -0.1102429409675578      0.4654800000000000      0.2563878957053611
   -0.1102430993064916      0.4654800000000000      0.2563884147598346
   -0.1102425529452828      0.4654800000000000      0.2563877121999236
   -0.1102417736700602      0.4654800000000000      0.2563832835754380
   -0.1102422364591736      0.4654800000000000      0.2563863389792139
   -0.1102428111789974      0.4654800000000000      0.2563864952979676
   -0.1102436746550878      0.4654800000000000      0.2563871509061527
   -0.1102426760025548      0.4654800000000000      0.2563858549116308
   -0.1102434736308583      0.4654800000000000      0.2563891300518500
   -0.1102430548277647      0.4654800000000000      0.2563893843465399
   -0.1102436327058011      0.4654800000000000      0.2563857090125581
   -0.1102416584662499      0.4654800000000000      0.2563829312112705
   -0.1102437033562994      0.4654800000000000      0.2563908121996366
   -0.1102420672055986      0.4654800000000000      0.2563848989125111
   -0.1102445273476741      0.4654800000000000      0.2563954042092181
   -0.1102416123927610      0.4654800000000000      0.2563835621982864
   -0.1102427439798075      0.4654800000000000      0.2563852820627628
   -0.1102429689372927      0.4654800000000000      0.2563891449010731
   -0.1102438892981232      0.4654800000000000      0.2563913766502801
   -0.1102420337842026      0.4654800000000000      0.2563865836815166
   -0.1102446409949621      0.4654800000000000      0.2563923672504544
   -0.1102429596362659      0.4654800000000000      0.2563899054721753
   -0.1102438900845471      0.4654800000000000      0.2563910582613321
   -0.1102439005148467      0.4654800000000000      0.2563917253143666
   -0.1102428851917709      0.4654800000000000      0.2563863477576437
   -0.1102423921210408      0.4654800000000000      0.2563844324139554
   -0.1102430403753288      0.4654800000000000      0.2563871131224091
   -0.1102440082350118      0.4654800000000000      0.2563920948336892
   -0.1102427217049043      0.4654800000000000      0.2563873509147883
   -0.1102432912942138      0.4654800000000000      0.2563898252918879
   -0.1102421495534876      0.4654800000000000      0.2563892470079173
   -0.1102437213971159      0.4654800000000000      0.2563858122756755
   -0.1102439481437432      0.4654800000000000      0.2563921028472144
   -0.1102425174672457      0.4654800000000000      0.2563858282215473
   -0.1102429775532131      0.4654800000000000      0.2563900092366070
   -0.1102442494846537      0.4654800000000000      0.2563957924032055
   -0.1102427379442480      0.4654800000000000      0.2563882089572466
   -0.1102424860346928      0.4654800000000000      0.2563855079003909
   -0.1102435169207124      0.4654800000000000      0.2563906673522128
   -0.1102433463857000      0.4654800000000000      0.2563892528768066
   -0.1102431239434419      0.4654800000000000      0.2563873388649744
   -0.1102421245836464      0.4654800000000000      0.2563884324856765
   -0.1102443797325326      0.4654800000000000      0.2563938797192334
   -0.1102440440710329      0.4654800000000000      0.2563905514335761
   -0.1102444882081386      0.4654800000000000      0.2563962076637833
   -0.1102420099138067      0.4654800000000000      0.2563763378859275
   -0.1102434807425976      0.4654800000000000      0.2563861735469007
   -0.1102435694094624      0.4654800000000000      0.2563878893846942
   -0.1102434413049325      0.4654800000000000      0.2563916393580955
   -0.1102436327911355      0.4654800000000000      0.2563878249946199
   -0.1102426542661526      0.4654800000000000      0.2563863957026536
   -0.1102426119877875      0.4654800000000000      0.2563889498077133
   -0.1102422333753799      0.4654800000000000      0.2563870328060671
   -0.1102436457944142      0.4654800000000000      0.2563922819007025
   -0.1102433599031068      0.4654800000000000      0.2563833899908363
   -0.1102434005720516      0.4654800000000000      0.2563884449757812
   -0.1102426117256453      0.4654800000000000      0.2563865667949359
   -0.1102424079296617      0.4654800000000000      0.2563871558145808
   -0.1102424703192449      0.4654800000000000      0.2563870878549204
   -0.1102420060403992      0.4654800000000000      0.2563842315170525
   -0.1102436948960665      0.4654800000000000      0.2563924184337426
   -0.1102427263054446      0.4654800000000000      0.2563874097122847
   -0.1102426289037170      0.4654800000000000      0.2563886637269987
   -0.1102436490231958      0.4654800000000000      0.2563906706215180
   -0.1102428020334130      0.4654800000000000      0.2563866621507478
   -0.1102424129860343      0.4654800000000000      0.2563896977433533
   -0.1102430020637990      0.4654800000000000      0.2563896995364935
   -0.1102429403965312      0.4654800000000000      0.2563855153159333
   -0.1102436944026804      0.4654800000000000      0.2563911702728903
   -0.1102428129939959      0.4654800000000000      0.2563855722443735
   -0.1102427255499199      0.4654800000000000      0.2563859709913933
   -0.1102437064242810      0.4654800000000000      0.2563928226488102
   -0.1102429386748433      0.4654800000000000      0.2563878552425583
   -0.1102433584379797      0.4654800000000000      0.2563887173024146
   -0.1102414030843692      0.4654800000000000      0.2563837504510473
   -0.1102426351208848      0.4654800000000000      0.2563871278273767
   -0.1102428095351865      0.4654800000000000      0.2563870610458930
   -0.1102413111678236      0.4654800000000000      0.2563854102592280
   -0.1102427223524869      0.4654800000000000      0.2563855308817068
   -0.1102432249522788      0.4654800000000000      0.2563911220716518
   -0.1102419244787708      0.4654800000000000      0.2563830498787357
   -0.1102419798804416      0.4654800000000000      0.2563861121916664
   -0.1102427152949502      0.4654800000000000      0.2563885728966467
   -0.1102439119404564      0.4654800000000000      0.2563914445053395
   -0.1102420982200124      0.4654800000000000      0.2563798711570028
   -0.1102432503175428      0.4654800000000000      0.2563909568258085
   -0.1102435605801857      0.4654800000000000      0.2563883065528754
   -0.1102441280972908      0.4654800000000000      0.2563891983624675
   -0.1102425850897792      0.4654800000000000      0.2563866066671392
   -0.1102438101633887      0.4654800000000000      0.2563931736613570
   -0.1102429891155224      0.4654800000000000      0.2563891119115144
   -0.1102429665045610      0.4654800000000000      0.2563856687665236
   -0.1102436881151485      0.4654800000000000      0.2563938695253594
   -0.1102430243239206      0.4654800000000000      0.2563907315833234
   -0.1102427303752692      0.4654800000000000      0.2563870479992318
   -0.1102426409891023      0.4654800000000000      0.2563842625519099
   -0.1102438518410322      0.4654800000000000      0.2563903754730419
   -0.1102437226480543      0.4654800000000000      0.2563930969159268
   -0.1102424708322147      0.4654800000000000      0.2563852299111624
   -0.1102431088590691      0.4654800000000000      0.2563874132651758
   -0.1102417319922432      0.4654800000000000      0.2563847676940229
   -0.1102440365066802      0.4654800000000000      0.2563922861764261
   -0.1102434877094444      0.4654800000000000      0.2563867945376941
   -0.1102430641509759      0.4654800000000000      0.2563893366722002
   -0.1102439151478402      0.4654800000000000      0.2563911067655577
   -0.1102434373263149      0.4654800000000000      0.2563923450911316


==> anc/lamb=0.2/Nx=112_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1456
#   n_meas:             49401
#   tau_int:            8.395836413584433
#   n_independent:      2776.636040910214
#   n_eff (at crossing):48965.431054200046
# Ensemble 2:
#   musq:               -0.14553636363636363
#   n_meas:             49401
#   tau_int:            9.415826417096504
#   n_independent:      2491.017789239665
#   n_eff (at crossing):49358.39132253255
# Ensemble 3:
#   musq:               -0.14547272727272728
#   n_meas:             49401
#   tau_int:            7.760304323119565
#   n_independent:      2990.2651323470454
#   n_eff (at crossing):48265.31309370977
# Ensemble 4:
#   musq:               -0.1454090909090909
#   n_meas:             49401
#   tau_int:            7.953849178217499
#   n_independent:      2921.8051421646155
#   n_eff (at crossing):45716.65790252826
# Ensemble 5:
#   musq:               -0.14534545454545456
#   n_meas:             49401
#   tau_int:            7.280188237381151
#   n_independent:      3174.7946510243187
#   n_eff (at crossing):41930.949658264944
# Ensemble 6:
#   musq:               -0.14528181818181818
#   n_meas:             49401
#   tau_int:            6.692906215259497
#   n_independent:      3434.008349448344
#   n_eff (at crossing):37770.44445314132
# Ensemble 7:
#   musq:               -0.14521818181818183
#   n_meas:             49401
#   tau_int:            6.75152683398627
#   n_independent:      3406.248168900697
#   n_eff (at crossing):32128.435196667655
# Ensemble 8:
#   musq:               -0.14515454545454545
#   n_meas:             49401
#   tau_int:            6.6697532091335905
#   n_independent:      3445.0976595029642
#   n_eff (at crossing):26947.432499050494
# Ensemble 9:
#   musq:               -0.1450909090909091
#   n_meas:             49401
#   tau_int:            6.5387142516219985
#   n_independent:      3509.234658063868
#   n_eff (at crossing):21361.610704437397
# Ensemble 10:
#   musq:               -0.14502727272727273
#   n_meas:             49401
#   tau_int:            5.764524777009264
#   n_independent:      3942.9168020295106
#   n_eff (at crossing):19252.886104865403
#
# === Crossing result ===
# musqcrit_central:   -0.14555134170465714
# musqcrit_err:       4.6439852598571956e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2542205291161827
# phisq_err:          1.8206098934087578e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1455513335803709      0.4654800000000000      0.2542221230953006
   -0.1455518415484553      0.4654800000000000      0.2542215595626486
   -0.1455504870569097      0.4654800000000000      0.2542207354810493
   -0.1455513199405258      0.4654800000000000      0.2542233953679973
   -0.1455502914167136      0.4654800000000000      0.2542176784093989
   -0.1455510145213571      0.4654800000000000      0.2542218059731129
   -0.1455519270451665      0.4654800000000000      0.2542231133034475
   -0.1455517106453348      0.4654800000000000      0.2542237401959285
   -0.1455515330408357      0.4654800000000000      0.2542225672582780
   -0.1455519284559239      0.4654800000000000      0.2542207080276843
   -0.1455515467672685      0.4654800000000000      0.2542221229880708
   -0.1455510476804103      0.4654800000000000      0.2542211253787009
   -0.1455506555715700      0.4654800000000000      0.2542217922578446
   -0.1455509150683023      0.4654800000000000      0.2542201036469446
   -0.1455515902169668      0.4654800000000000      0.2542209527380163
   -0.1455511547840604      0.4654800000000000      0.2542210493608734
   -0.1455512164494910      0.4654800000000000      0.2542212059801119
   -0.1455510436462992      0.4654800000000000      0.2542225151392662
   -0.1455509171779610      0.4654800000000000      0.2542189783831627
   -0.1455510122327954      0.4654800000000000      0.2542208536637213
   -0.1455511313647043      0.4654800000000000      0.2542171691437540
   -0.1455514300721456      0.4654800000000000      0.2542205245735075
   -0.1455515266622384      0.4654800000000000      0.2542212083869681
   -0.1455513604694424      0.4654800000000000      0.2542218839639475
   -0.1455511901185995      0.4654800000000000      0.2542225988592140
   -0.1455515609968533      0.4654800000000000      0.2542184560905594
   -0.1455509837284399      0.4654800000000000      0.2542194877192597
   -0.1455510127735660      0.4654800000000000      0.2542190732489292
   -0.1455516572679222      0.4654800000000000      0.2542246895767830
   -0.1455513214070560      0.4654800000000000      0.2542199810065052
   -0.1455514764659686      0.4654800000000000      0.2542176363039577
   -0.1455506193558347      0.4654800000000000      0.2542173785796607
   -0.1455514876120278      0.4654800000000000      0.2542206584802724
   -0.1455510634942341      0.4654800000000000      0.2542216375288434
   -0.1455517353804225      0.4654800000000000      0.2542236297292233
   -0.1455515295172319      0.4654800000000000      0.2542212243522586
   -0.1455507427456388      0.4654800000000000      0.2542209853862333
   -0.1455509149443182      0.4654800000000000      0.2542217795597829
   -0.1455515255970289      0.4654800000000000      0.2542202715699268
   -0.1455511589381887      0.4654800000000000      0.2542206248857781
   -0.1455512021788941      0.4654800000000000      0.2542217576015892
   -0.1455516169224185      0.4654800000000000      0.2542202864210669
   -0.1455515208112656      0.4654800000000000      0.2542230998676133
   -0.1455506514938932      0.4654800000000000      0.2542205267793808
   -0.1455521195971353      0.4654800000000000      0.2542242905188426
   -0.1455522352389743      0.4654800000000000      0.2542240836680740
   -0.1455519703475704      0.4654800000000000      0.2542227546639222
   -0.1455518572059097      0.4654800000000000      0.2542213878106357
   -0.1455517913075265      0.4654800000000000      0.2542224571853973
   -0.1455512818383312      0.4654800000000000      0.2542197020824539
   -0.1455516451910337      0.4654800000000000      0.2542239229322432
   -0.1455513015945664      0.4654800000000000      0.2542194198351827
   -0.1455512705253210      0.4654800000000000      0.2542209692763306
   -0.1455516381236657      0.4654800000000000      0.2542222686789610
   -0.1455509889942647      0.4654800000000000      0.2542187814726961
   -0.1455515900664628      0.4654800000000000      0.2542217087169716
   -0.1455513929657976      0.4654800000000000      0.2542217128109497
   -0.1455519338575129      0.4654800000000000      0.2542221368263696
   -0.1455509921883021      0.4654800000000000      0.2542197871435137
   -0.1455511250864708      0.4654800000000000      0.2542215585690301
   -0.1455510601713525      0.4654800000000000      0.2542210523173181
   -0.1455525919381299      0.4654800000000000      0.2542249979491635
   -0.1455512363674202      0.4654800000000000      0.2542225827977548
   -0.1455504797643031      0.4654800000000000      0.2542195899048980
   -0.1455506868420935      0.4654800000000000      0.2542183849328200
   -0.1455511814854092      0.4654800000000000      0.2542216368787160
   -0.1455523562586567      0.4654800000000000      0.2542254256270208
   -0.1455512899275389      0.4654800000000000      0.2542221315827468
   -0.1455507235008455      0.4654800000000000      0.2542214990160668
   -0.1455517124724223      0.4654800000000000      0.2542226646991780
   -0.1455516565626456      0.4654800000000000      0.2542244211703047
   -0.1455516192064835      0.4654800000000000      0.2542225128830631
   -0.1455511606868701      0.4654800000000000      0.2542205069236044
   -0.1455512858900010      0.4654800000000000      0.2542219926606603
   -0.1455509741522649      0.4654800000000000      0.2542210716782113
   -0.1455508123007639      0.4654800000000000      0.2542188631115460
   -0.1455513489582339      0.4654800000000000      0.2542211378782943
   -0.1455513658390575      0.4654800000000000      0.2542192177270406
   -0.1455519890354814      0.4654800000000000      0.2542238279809589
   -0.1455516251487450      0.4654800000000000      0.2542205274621547
   -0.1455512546641687      0.4654800000000000      0.2542182350758438
   -0.1455514100456509      0.4654800000000000      0.2542218797782917
   -0.1455519143991872      0.4654800000000000      0.2542232555217948
   -0.1455511589934939      0.4654800000000000      0.2542221247294917
   -0.1455513267751029      0.4654800000000000      0.2542198742488996
   -0.1455514303227351      0.4654800000000000      0.2542228088248927
   -0.1455511312297080      0.4654800000000000      0.2542199711380969
   -0.1455508018248429      0.4654800000000000      0.2542205115782469
   -0.1455516023091145      0.4654800000000000      0.2542226183174111
   -0.1455514282397952      0.4654800000000000      0.2542225132230949
   -0.1455510795466671      0.4654800000000000      0.2542223012748540
   -0.1455518088055833      0.4654800000000000      0.2542214221734712
   -0.1455519965492248      0.4654800000000000      0.2542220578775671
   -0.1455511805505456      0.4654800000000000      0.2542224699467145
   -0.1455512689322779      0.4654800000000000      0.2542198162377448
   -0.1455514811649134      0.4654800000000000      0.2542217082772413
   -0.1455515121587096      0.4654800000000000      0.2542192472079173
   -0.1455522165896931      0.4654800000000000      0.2542234598176892
   -0.1455518555076774      0.4654800000000000      0.2542234105539270
   -0.1455512224610462      0.4654800000000000      0.2542200474339950
   -0.1455515676012742      0.4654800000000000      0.2542213695461744
   -0.1455515874593058      0.4654800000000000      0.2542223003141264
   -0.1455511732540010      0.4654800000000000      0.2542205403068674
   -0.1455506044053967      0.4654800000000000      0.2542192132326883
   -0.1455515166673698      0.4654800000000000      0.2542218725693870
   -0.1455507884443394      0.4654800000000000      0.2542183218513446
   -0.1455512937371576      0.4654800000000000      0.2542213059798022
   -0.1455514257594663      0.4654800000000000      0.2542195397645663
   -0.1455511151521730      0.4654800000000000      0.2542208801815098
   -0.1455516978294277      0.4654800000000000      0.2542223994195654
   -0.1455509910660455      0.4654800000000000      0.2542225156124134
   -0.1455514334184225      0.4654800000000000      0.2542220862299255
   -0.1455507256350163      0.4654800000000000      0.2542206883587645
   -0.1455515652369688      0.4654800000000000      0.2542199924618871
   -0.1455513251120183      0.4654800000000000      0.2542221058022079
   -0.1455514380221567      0.4654800000000000      0.2542215849823580
   -0.1455505327976966      0.4654800000000000      0.2542192040753925
   -0.1455512736947618      0.4654800000000000      0.2542217678117423
   -0.1455507856133628      0.4654800000000000      0.2542208146031488
   -0.1455513292823479      0.4654800000000000      0.2542220090592231
   -0.1455510508171692      0.4654800000000000      0.2542202975644518
   -0.1455518401101398      0.4654800000000000      0.2542224016614569
   -0.1455517995265383      0.4654800000000000      0.2542230324175022
   -0.1455511165636035      0.4654800000000000      0.2542205111037994
   -0.1455510653774895      0.4654800000000000      0.2542207548541657
   -0.1455514496714294      0.4654800000000000      0.2542206923745951
   -0.1455516892906612      0.4654800000000000      0.2542228342696600
   -0.1455512777776315      0.4654800000000000      0.2542207867514439


==> anc/lamb=0.2/Nx=136_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1456
#   n_meas:             24401
#   tau_int:            10.272989451702783
#   n_independent:      1132.5083027971948
#   n_eff (at crossing):22574.498569487645
# Ensemble 2:
#   musq:               -0.14553636363636363
#   n_meas:             24401
#   tau_int:            9.617219201546755
#   n_independent:      1205.9143680641757
#   n_eff (at crossing):24108.307433064827
# Ensemble 3:
#   musq:               -0.14547272727272728
#   n_meas:             24401
#   tau_int:            8.955773359305415
#   n_independent:      1290.2699267843072
#   n_eff (at crossing):24327.580150020032
# Ensemble 4:
#   musq:               -0.1454090909090909
#   n_meas:             24401
#   tau_int:            9.512591455427804
#   n_independent:      1218.5157113732164
#   n_eff (at crossing):23204.992387235336
# Ensemble 5:
#   musq:               -0.14534545454545456
#   n_meas:             24401
#   tau_int:            8.342202475180148
#   n_independent:      1379.8032825245195
#   n_eff (at crossing):20980.479609279577
# Ensemble 6:
#   musq:               -0.14528181818181818
#   n_meas:             24401
#   tau_int:            9.47424867202839
#   n_independent:      1223.1999021856022
#   n_eff (at crossing):17894.34566066181
# Ensemble 7:
#   musq:               -0.14521818181818183
#   n_meas:             24401
#   tau_int:            7.275015206668196
#   n_independent:      1569.1930723860594
#   n_eff (at crossing):14564.827733930037
# Ensemble 8:
#   musq:               -0.14515454545454545
#   n_meas:             24401
#   tau_int:            7.550970661836062
#   n_independent:      1515.4073356438762
#   n_eff (at crossing):11144.305705368932
# Ensemble 9:
#   musq:               -0.1450909090909091
#   n_meas:             24401
#   tau_int:            6.578718007489753
#   n_independent:      1723.5465499672487
#   n_eff (at crossing):7730.360638813132
# Ensemble 10:
#   musq:               -0.14502727272727273
#   n_meas:             24401
#   tau_int:            6.098226988660391
#   n_independent:      1849.0573332756794
#   n_eff (at crossing):6328.842513946724
#
# === Crossing result ===
# musqcrit_central:   -0.14549420258101178
# musqcrit_err:       5.71597407538658e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2536031707463414
# phisq_err:          2.1264561451475147e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1454950074758921      0.4654800000000000      0.2536092485279065
   -0.1454949794908211      0.4654800000000000      0.2536074101224945
   -0.1454937243440645      0.4654800000000000      0.2536000065122581
   -0.1454935383820102      0.4654800000000000      0.2536023701696742
   -0.1454939294679351      0.4654800000000000      0.2536047395986652
   -0.1454942957608203      0.4654800000000000      0.2536059381737538
   -0.1454940772657695      0.4654800000000000      0.2536055936037597
   -0.1454952737919793      0.4654800000000000      0.2536099587134861
   -0.1454948415289578      0.4654800000000000      0.2536052487477049
   -0.1454939970560605      0.4654800000000000      0.2536048362926979
   -0.1454945021004551      0.4654800000000000      0.2536056272766173
   -0.1454947212795989      0.4654800000000000      0.2536033489448747
   -0.1454945999138938      0.4654800000000000      0.2536045717268819
   -0.1454940112821865      0.4654800000000000      0.2536029953907964
   -0.1454938620925378      0.4654800000000000      0.2536044445149897
   -0.1454938356866644      0.4654800000000000      0.2536057951993289
   -0.1454944927786897      0.4654800000000000      0.2536040702000646
   -0.1454946291233743      0.4654800000000000      0.2536066922681451
   -0.1454940626580803      0.4654800000000000      0.2536051366010064
   -0.1454948815619403      0.4654800000000000      0.2536073104911176
   -0.1454940969391505      0.4654800000000000      0.2536036667490634
   -0.1454946353315660      0.4654800000000000      0.2536053184267575
   -0.1454936112914019      0.4654800000000000      0.2536051939938914
   -0.1454936912137156      0.4654800000000000      0.2536038282021789
   -0.1454938024941574      0.4654800000000000      0.2536018801295035
   -0.1454942666305075      0.4654800000000000      0.2536029466143738
   -0.1454938708752110      0.4654800000000000      0.2536032095824290
   -0.1454944618036706      0.4654800000000000      0.2536033343282516
   -0.1454942470597604      0.4654800000000000      0.2536063331305505
   -0.1454929487858016      0.4654800000000000      0.2536023145439226
   -0.1454943196164450      0.4654800000000000      0.2536033541521404
   -0.1454948010048578      0.4654800000000000      0.2536064908770951
   -0.1454940674829628      0.4654800000000000      0.2536033599612146
   -0.1454940901691375      0.4654800000000000      0.2536056250056656
   -0.1454948218029100      0.4654800000000000      0.2536077711036666
   -0.1454940859496393      0.4654800000000000      0.2536049190982409
   -0.1454946511585556      0.4654800000000000      0.2536031487393884
   -0.1454938583502441      0.4654800000000000      0.2536043893685772
   -0.1454945776682461      0.4654800000000000      0.2536046983792401
   -0.1454934573832189      0.4654800000000000      0.2536008550382002
   -0.1454939649970971      0.4654800000000000      0.2536040397211726
   -0.1454936806556317      0.4654800000000000      0.2536045344583923
   -0.1454947597636221      0.4654800000000000      0.2536064327752277
   -0.1454945313014192      0.4654800000000000      0.2536061196591550
   -0.1454939000548569      0.4654800000000000      0.2536045937036071
   -0.1454943077177703      0.4654800000000000      0.2536056221948807
   -0.1454943152399262      0.4654800000000000      0.2536038422929824
   -0.1454940187051828      0.4654800000000000      0.2536042304269686
   -0.1454942209319728      0.4654800000000000      0.2536043999862544
   -0.1454955429951684      0.4654800000000000      0.2536068627136409
   -0.1454937366519127      0.4654800000000000      0.2536021265474648
   -0.1454944911428263      0.4654800000000000      0.2536046521058641
   -0.1454939370854804      0.4654800000000000      0.2536005807591423
   -0.1454950708308302      0.4654800000000000      0.2536069394130200
   -0.1454948662440883      0.4654800000000000      0.2536077712742792
   -0.1454934880858924      0.4654800000000000      0.2536029433288776
   -0.1454939088034607      0.4654800000000000      0.2536044299550845
   -0.1454943401029983      0.4654800000000000      0.2536073135730927
   -0.1454936750030250      0.4654800000000000      0.2536041059910658
   -0.1454945579963936      0.4654800000000000      0.2536053276167858
   -0.1454940218720509      0.4654800000000000      0.2536028765901293
   -0.1454947658056848      0.4654800000000000      0.2536077926516372
   -0.1454951847415824      0.4654800000000000      0.2536080048001870
   -0.1454935562499630      0.4654800000000000      0.2536017648580610
   -0.1454936316198173      0.4654800000000000      0.2536041215669088
   -0.1454941672194653      0.4654800000000000      0.2536048880907067
   -0.1454944960258618      0.4654800000000000      0.2536046707713615
   -0.1454945005281323      0.4654800000000000      0.2536065710857391
   -0.1454939200650753      0.4654800000000000      0.2536026292117170
   -0.1454937782395426      0.4654800000000000      0.2536037625957457
   -0.1454930580183224      0.4654800000000000      0.2536009795351054
   -0.1454934236950108      0.4654800000000000      0.2536019180718541
   -0.1454936548120805      0.4654800000000000      0.2536030052732075
   -0.1454944264128565      0.4654800000000000      0.2536059226593448
   -0.1454938356111071      0.4654800000000000      0.2536043871311594
   -0.1454948277937843      0.4654800000000000      0.2536096035364194
   -0.1454953386176459      0.4654800000000000      0.2536044511162056
   -0.1454936131765767      0.4654800000000000      0.2536033209686639
   -0.1454941895667670      0.4654800000000000      0.2536057584822244
   -0.1454940178506676      0.4654800000000000      0.2536044810254504
   -0.1454947390979663      0.4654800000000000      0.2536064981296286
   -0.1454943951053382      0.4654800000000000      0.2536058210434294
   -0.1454939138122321      0.4654800000000000      0.2536053950095738
   -0.1454946541651632      0.4654800000000000      0.2536071463045399
   -0.1454940069714504      0.4654800000000000      0.2536022618778088
   -0.1454941699713856      0.4654800000000000      0.2536063220931863
   -0.1454940090127483      0.4654800000000000      0.2536066528055129
   -0.1454939962120171      0.4654800000000000      0.2536046412735753
   -0.1454942031935979      0.4654800000000000      0.2536051941937804
   -0.1454941367517813      0.4654800000000000      0.2536034743806903
   -0.1454951348745516      0.4654800000000000      0.2536071340491169
   -0.1454943521763939      0.4654800000000000      0.2536057877750725
   -0.1454940718616015      0.4654800000000000      0.2536051082817104
   -0.1454946368164505      0.4654800000000000      0.2536067701820004
   -0.1454935629478519      0.4654800000000000      0.2536030790446128
   -0.1454939815788899      0.4654800000000000      0.2536037203478726
   -0.1454951757794697      0.4654800000000000      0.2536074123592660
   -0.1454945555662580      0.4654800000000000      0.2536066828880619
   -0.1454948918042661      0.4654800000000000      0.2536067359006645
   -0.1454942102512841      0.4654800000000000      0.2536046178193095
   -0.1454943141874935      0.4654800000000000      0.2536061977426764
   -0.1454942010580014      0.4654800000000000      0.2536054086699178
   -0.1454932713918351      0.4654800000000000      0.2536016712678634
   -0.1454935644483016      0.4654800000000000      0.2536040697361258
   -0.1454942751670726      0.4654800000000000      0.2536063128626174
   -0.1454938966125491      0.4654800000000000      0.2536040055458018
   -0.1454942512381342      0.4654800000000000      0.2536047615723195
   -0.1454934542874372      0.4654800000000000      0.2536042748859771
   -0.1454940748896559      0.4654800000000000      0.2536050837992196
   -0.1454933170643381      0.4654800000000000      0.2536028973201775
   -0.1454937357332036      0.4654800000000000      0.2536032034562066
   -0.1454944934664764      0.4654800000000000      0.2536046210850665
   -0.1454952011844940      0.4654800000000000      0.2536088885392079
   -0.1454939400569595      0.4654800000000000      0.2536029881133549
   -0.1454936189761116      0.4654800000000000      0.2536021831714880
   -0.1454939364727376      0.4654800000000000      0.2536057374187786
   -0.1454940820623497      0.4654800000000000      0.2536061391828153
   -0.1454939266538111      0.4654800000000000      0.2536034799564864
   -0.1454938904147131      0.4654800000000000      0.2536035388808770
   -0.1454951391070295      0.4654800000000000      0.2536072796958350
   -0.1454939684326835      0.4654800000000000      0.2536055054679333
   -0.1454943488964198      0.4654800000000000      0.2536069287824737
   -0.1454937955790549      0.4654800000000000      0.2536061511176522
   -0.1454943396756232      0.4654800000000000      0.2536065568560211
   -0.1454934054246622      0.4654800000000000      0.2536024292514135
   -0.1454949450113617      0.4654800000000000      0.2536058564416808
   -0.1454939708765131      0.4654800000000000      0.2536048920640190
   -0.1454944257653494      0.4654800000000000      0.2536071098663970


==> anc/lamb=0.2/Nx=156_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1456
#   n_meas:             19301
#   tau_int:            14.812404301230673
#   n_independent:      630.2406735188138
#   n_eff (at crossing):16557.663638707574
# Ensemble 2:
#   musq:               -0.14553636363636363
#   n_meas:             19301
#   tau_int:            11.979853919550015
#   n_independent:      773.2862950328482
#   n_eff (at crossing):18663.42827391378
# Ensemble 3:
#   musq:               -0.14547272727272728
#   n_meas:             19301
#   tau_int:            9.433273730133221
#   n_independent:      971.5326751466228
#   n_eff (at crossing):19285.243745013187
# Ensemble 4:
#   musq:               -0.1454090909090909
#   n_meas:             19301
#   tau_int:            10.220441108502136
#   n_independent:      900.1961675202348
#   n_eff (at crossing):18191.549396948507
# Ensemble 5:
#   musq:               -0.14534545454545456
#   n_meas:             19301
#   tau_int:            8.77878126755709
#   n_independent:      1040.0611590815931
#   n_eff (at crossing):15682.323966142052
# Ensemble 6:
#   musq:               -0.14528181818181818
#   n_meas:             19301
#   tau_int:            8.887272873494252
#   n_independent:      1028.0408516992184
#   n_eff (at crossing):12570.508743786746
# Ensemble 7:
#   musq:               -0.14521818181818183
#   n_meas:             19301
#   tau_int:            8.667859680032677
#   n_independent:      1052.64481970841
#   n_eff (at crossing):9278.725922651129
# Ensemble 8:
#   musq:               -0.14515454545454545
#   n_meas:             19301
#   tau_int:            8.015311821343918
#   n_independent:      1133.3114044996796
#   n_eff (at crossing):6563.862538305719
# Ensemble 9:
#   musq:               -0.1450909090909091
#   n_meas:             19301
#   tau_int:            7.228653240642861
#   n_independent:      1248.6651554310492
#   n_eff (at crossing):4347.495643993427
# Ensemble 10:
#   musq:               -0.14502727272727273
#   n_meas:             19301
#   tau_int:            6.174323062379971
#   n_independent:      1445.9144260479902
#   n_eff (at crossing):3681.7067802033766
#
# === Crossing result ===
# musqcrit_central:   -0.14548153657548488
# musqcrit_err:       6.14077338759532e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2533837426059504
# phisq_err:          2.536595743388745e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1454820708255543      0.4654800000000000      0.2533825147025791
   -0.1454821255564129      0.4654800000000000      0.2533810189895958
   -0.1454815517737670      0.4654800000000000      0.2533807331386779
   -0.1454814343724938      0.4654800000000000      0.2533768152103134
   -0.1454807954176387      0.4654800000000000      0.2533783768996745
   -0.1454818423076999      0.4654800000000000      0.2533801218538965
   -0.1454823824345282      0.4654800000000000      0.2533827810686470
   -0.1454812842767480      0.4654800000000000      0.2533805019524296
   -0.1454810375542467      0.4654800000000000      0.2533788260805128
   -0.1454821465857904      0.4654800000000000      0.2533837295812510
   -0.1454817531553907      0.4654800000000000      0.2533807951980696
   -0.1454810752361876      0.4654800000000000      0.2533783931110555
   -0.1454822769510139      0.4654800000000000      0.2533829254748979
   -0.1454808530813489      0.4654800000000000      0.2533738194891921
   -0.1454814614283119      0.4654800000000000      0.2533774754629587
   -0.1454816519276685      0.4654800000000000      0.2533819894893620
   -0.1454812378785457      0.4654800000000000      0.2533787101617971
   -0.1454816750081222      0.4654800000000000      0.2533802503074059
   -0.1454812975278654      0.4654800000000000      0.2533797522117265
   -0.1454818451466890      0.4654800000000000      0.2533808966620406
   -0.1454817730364840      0.4654800000000000      0.2533814290844533
   -0.1454820168810698      0.4654800000000000      0.2533788701920770
   -0.1454813499536532      0.4654800000000000      0.2533764098129365
   -0.1454813060266124      0.4654800000000000      0.2533785066411687
   -0.1454815101597693      0.4654800000000000      0.2533798104005711
   -0.1454819687776324      0.4654800000000000      0.2533808132906675
   -0.1454819883740861      0.4654800000000000      0.2533819174203379
   -0.1454820210077950      0.4654800000000000      0.2533798172595229
   -0.1454816682387883      0.4654800000000000      0.2533773131267301
   -0.1454824163357424      0.4654800000000000      0.2533803404007514
   -0.1454813516170647      0.4654800000000000      0.2533797715420320
   -0.1454824171878951      0.4654800000000000      0.2533824338628139
   -0.1454824936599220      0.4654800000000000      0.2533807274240917
   -0.1454814902890091      0.4654800000000000      0.2533787134499877
   -0.1454816494718706      0.4654800000000000      0.2533821195038715
   -0.1454819624504699      0.4654800000000000      0.2533817195632440
   -0.1454813672408547      0.4654800000000000      0.2533790767504779
   -0.1454804808245495      0.4654800000000000      0.2533771529109113
   -0.1454813222679085      0.4654800000000000      0.2533790860468644
   -0.1454818898895545      0.4654800000000000      0.2533803037604423
   -0.1454806334574454      0.4654800000000000      0.2533775860766420
   -0.1454813309663043      0.4654800000000000      0.2533807792441083
   -0.1454817626756342      0.4654800000000000      0.2533805325262194
   -0.1454820165972883      0.4654800000000000      0.2533819239496888
   -0.1454816177385508      0.4654800000000000      0.2533814006413749
   -0.1454812886736889      0.4654800000000000      0.2533778042070938
   -0.1454817148326056      0.4654800000000000      0.2533806362730122
   -0.1454821997198332      0.4654800000000000      0.2533821319299931
   -0.1454803757104468      0.4654800000000000      0.2533762899788937
   -0.1454821302638108      0.4654800000000000      0.2533812342922039
   -0.1454813373131302      0.4654800000000000      0.2533799755556306
   -0.1454813615197711      0.4654800000000000      0.2533791294511303
   -0.1454811572150768      0.4654800000000000      0.2533758742712572
   -0.1454811686036522      0.4654800000000000      0.2533781988253012
   -0.1454813495595747      0.4654800000000000      0.2533796420558682
   -0.1454807405220484      0.4654800000000000      0.2533784481381687
   -0.1454820942490198      0.4654800000000000      0.2533834688768689
   -0.1454810924710351      0.4654800000000000      0.2533797378193386
   -0.1454805652376969      0.4654800000000000      0.2533765655486067
   -0.1454808148235370      0.4654800000000000      0.2533791814748843
   -0.1454810526589981      0.4654800000000000      0.2533800578907753
   -0.1454813610220203      0.4654800000000000      0.2533788116169376
   -0.1454813665987700      0.4654800000000000      0.2533771898354679
   -0.1454817107900336      0.4654800000000000      0.2533815000920491
   -0.1454811645960040      0.4654800000000000      0.2533801026066873
   -0.1454810802678353      0.4654800000000000      0.2533772816984776
   -0.1454817507514000      0.4654800000000000      0.2533799401154751
   -0.1454818449725341      0.4654800000000000      0.2533803281345198
   -0.1454821293415523      0.4654800000000000      0.2533810563666981
   -0.1454811420039568      0.4654800000000000      0.2533804845894452
   -0.1454813510793903      0.4654800000000000      0.2533780864571168
   -0.1454817258643622      0.4654800000000000      0.2533795942960022
   -0.1454815542432141      0.4654800000000000      0.2533786646617637
   -0.1454810684041682      0.4654800000000000      0.2533793605636572
   -0.1454818712495582      0.4654800000000000      0.2533811219288690
   -0.1454825074512128      0.4654800000000000      0.2533841339535353
   -0.1454805493504546      0.4654800000000000      0.2533771481299029
   -0.1454809739995830      0.4654800000000000      0.2533783835467141
   -0.1454820121040224      0.4654800000000000      0.2533828144059918
   -0.1454820331989290      0.4654800000000000      0.2533797752997640
   -0.1454818188111948      0.4654800000000000      0.2533803848376361
   -0.1454811889405150      0.4654800000000000      0.2533806686013358
   -0.1454812812697014      0.4654800000000000      0.2533816122997568
   -0.1454817924939732      0.4654800000000000      0.2533816478459326
   -0.1454815667865584      0.4654800000000000      0.2533797020945107
   -0.1454803583629624      0.4654800000000000      0.2533748217213179
   -0.1454821503559146      0.4654800000000000      0.2533814384250632
   -0.1454815845346190      0.4654800000000000      0.2533814482499098
   -0.1454824682127581      0.4654800000000000      0.2533832325417942
   -0.1454809655206959      0.4654800000000000      0.2533780677915144
   -0.1454810236656269      0.4654800000000000      0.2533776685105785
   -0.1454817756323422      0.4654800000000000      0.2533803384422438
   -0.1454810800610321      0.4654800000000000      0.2533786779319180
   -0.1454809451238610      0.4654800000000000      0.2533785717032245
   -0.1454811971806395      0.4654800000000000      0.2533773668157721
   -0.1454815559867858      0.4654800000000000      0.2533811207487193
   -0.1454809492030528      0.4654800000000000      0.2533791077523605
   -0.1454822947546416      0.4654800000000000      0.2533787745279786
   -0.1454812162353215      0.4654800000000000      0.2533792975358752
   -0.1454811255823627      0.4654800000000000      0.2533799254127693
   -0.1454817813014488      0.4654800000000000      0.2533828409678735
   -0.1454810592079002      0.4654800000000000      0.2533785716695101
   -0.1454809512634219      0.4654800000000000      0.2533763948727507
   -0.1454820568772653      0.4654800000000000      0.2533813751754844
   -0.1454817232270946      0.4654800000000000      0.2533819243353496
   -0.1454814713232943      0.4654800000000000      0.2533804243849078
   -0.1454816062365667      0.4654800000000000      0.2533800907219909
   -0.1454809649219130      0.4654800000000000      0.2533766097178226
   -0.1454801828080463      0.4654800000000000      0.2533711041040460
   -0.1454820717186823      0.4654800000000000      0.2533818786366837
   -0.1454822775492882      0.4654800000000000      0.2533830391276735
   -0.1454825006128369      0.4654800000000000      0.2533843025210520
   -0.1454824193243034      0.4654800000000000      0.2533825341938210
   -0.1454816272171338      0.4654800000000000      0.2533804836533292
   -0.1454820520937797      0.4654800000000000      0.2533816334493937
   -0.1454818715833514      0.4654800000000000      0.2533811865320231
   -0.1454817838469007      0.4654800000000000      0.2533806369400962
   -0.1454824867490414      0.4654800000000000      0.2533821259282666
   -0.1454822530307451      0.4654800000000000      0.2533827346722479
   -0.1454804656935876      0.4654800000000000      0.2533782817999277
   -0.1454825238356815      0.4654800000000000      0.2533799064497572
   -0.1454804615712737      0.4654800000000000      0.2533737599945207
   -0.1454809413379020      0.4654800000000000      0.2533755791507847
   -0.1454820647905175      0.4654800000000000      0.2533824656818053
   -0.1454820225254986      0.4654800000000000      0.2533824530829376
   -0.1454812440113288      0.4654800000000000      0.2533811133633808
   -0.1454806898905566      0.4654800000000000      0.2533762994130870
   -0.1454815441632399      0.4654800000000000      0.2533771155366682


==> anc/lamb=0.2/Nx=176_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1456
#   n_meas:             14301
#   tau_int:            18.071422205799113
#   n_independent:      385.0270550505919
#   n_eff (at crossing):10565.361800109322
# Ensemble 2:
#   musq:               -0.14553636363636363
#   n_meas:             14301
#   tau_int:            12.20080081971325
#   n_independent:      562.9959954101098
#   n_eff (at crossing):13164.252399159843
# Ensemble 3:
#   musq:               -0.14547272727272728
#   n_meas:             14301
#   tau_int:            10.58434639770624
#   n_independent:      645.0989299179339
#   n_eff (at crossing):14282.92932556254
# Ensemble 4:
#   musq:               -0.1454090909090909
#   n_meas:             14301
#   tau_int:            10.4488478870648
#   n_independent:      653.082413214248
#   n_eff (at crossing):13637.51456845651
# Ensemble 5:
#   musq:               -0.14534545454545456
#   n_meas:             14301
#   tau_int:            9.478756727971835
#   n_independent:      716.5722338892339
#   n_eff (at crossing):11387.54868524745
#
# === Crossing result ===
# musqcrit_central:   -0.1454637522268232
# musqcrit_err:       6.59913159885176e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25315505340693606
# phisq_err:          2.2609510871793897e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1454649165077766      0.4654800000000000      0.2531556200702952
   -0.1454637695760497      0.4654800000000000      0.2531532754667264
   -0.1454641189819814      0.4654800000000000      0.2531565103842402
   -0.1454640582012006      0.4654800000000000      0.2531565714304794
   -0.1454638721167688      0.4654800000000000      0.2531571862484238
   -0.1454638144204422      0.4654800000000000      0.2531546423958503
   -0.1454654976310893      0.4654800000000000      0.2531575918390471
   -0.1454642637709567      0.4654800000000000      0.2531561379844958
   -0.1454641216037914      0.4654800000000000      0.2531553465384917
   -0.1454645547040094      0.4654800000000000      0.2531561875190091
   -0.1454629397872098      0.4654800000000000      0.2531523821961484
   -0.1454637470758544      0.4654800000000000      0.2531551878716530
   -0.1454639598869387      0.4654800000000000      0.2531548163770316
   -0.1454635877838072      0.4654800000000000      0.2531533822864396
   -0.1454635302366561      0.4654800000000000      0.2531538713375890
   -0.1454639564386519      0.4654800000000000      0.2531556660477335
   -0.1454637950964082      0.4654800000000000      0.2531531727808304
   -0.1454638371819176      0.4654800000000000      0.2531531778218946
   -0.1454636600231737      0.4654800000000000      0.2531541423720138
   -0.1454639650408584      0.4654800000000000      0.2531549499393566
   -0.1454636292118296      0.4654800000000000      0.2531538679870685
   -0.1454641416775293      0.4654800000000000      0.2531539962965376
   -0.1454633022839491      0.4654800000000000      0.2531544458019706
   -0.1454633110036955      0.4654800000000000      0.2531539290498533
   -0.1454646705102630      0.4654800000000000      0.2531581184481023
   -0.1454640730751294      0.4654800000000000      0.2531502908302549
   -0.1454635953859120      0.4654800000000000      0.2531548748021547
   -0.1454636293316517      0.4654800000000000      0.2531534906225884
   -0.1454636630139883      0.4654800000000000      0.2531529227002774
   -0.1454623018415744      0.4654800000000000      0.2531504031679490
   -0.1454632138452066      0.4654800000000000      0.2531529647180329
   -0.1454631347618086      0.4654800000000000      0.2531512906773665
   -0.1454635413791570      0.4654800000000000      0.2531520094975063
   -0.1454634175275576      0.4654800000000000      0.2531540419384987
   -0.1454637634480896      0.4654800000000000      0.2531539485033194
   -0.1454636413698912      0.4654800000000000      0.2531520385144124
   -0.1454633530307583      0.4654800000000000      0.2531536503787877
   -0.1454637177807911      0.4654800000000000      0.2531530146074634
   -0.1454636915259147      0.4654800000000000      0.2531544923710070
   -0.1454636065087095      0.4654800000000000      0.2531533110343318
   -0.1454631734957813      0.4654800000000000      0.2531500615088658
   -0.1454633129944333      0.4654800000000000      0.2531537277478926
   -0.1454628805797766      0.4654800000000000      0.2531484738364578
   -0.1454643778372240      0.4654800000000000      0.2531570160632530
   -0.1454638971307095      0.4654800000000000      0.2531546533644780
   -0.1454630167569707      0.4654800000000000      0.2531526832461918
   -0.1454640888043859      0.4654800000000000      0.2531528414619365
   -0.1454646963696475      0.4654800000000000      0.2531572853380262
   -0.1454633587657174      0.4654800000000000      0.2531522698308943
   -0.1454633326951584      0.4654800000000000      0.2531546322374763
   -0.1454640020060523      0.4654800000000000      0.2531548172611844
   -0.1454642226753245      0.4654800000000000      0.2531552772617937
   -0.1454633058430682      0.4654800000000000      0.2531536514731912
   -0.1454634314057685      0.4654800000000000      0.2531534707362409
   -0.1454644861914097      0.4654800000000000      0.2531585995828909
   -0.1454638411548146      0.4654800000000000      0.2531540143043554
   -0.1454639515539712      0.4654800000000000      0.2531576835917774
   -0.1454641526361092      0.4654800000000000      0.2531564789331057
   -0.1454634837782573      0.4654800000000000      0.2531540789177685
   -0.1454650504668929      0.4654800000000000      0.2531549213246440
   -0.1454642298812880      0.4654800000000000      0.2531541662214141
   -0.1454640189705171      0.4654800000000000      0.2531554187654488
   -0.1454634561605402      0.4654800000000000      0.2531541847849424
   -0.1454645422097174      0.4654800000000000      0.2531537205423340
   -0.1454638448330251      0.4654800000000000      0.2531555004015832
   -0.1454639183562622      0.4654800000000000      0.2531515771532090
   -0.1454626791324271      0.4654800000000000      0.2531514553634740
   -0.1454629513273441      0.4654800000000000      0.2531512817611047
   -0.1454634797340758      0.4654800000000000      0.2531537664401984
   -0.1454633385942957      0.4654800000000000      0.2531529401027134
   -0.1454640222074202      0.4654800000000000      0.2531551331816993
   -0.1454644367415055      0.4654800000000000      0.2531554854542576
   -0.1454642884317162      0.4654800000000000      0.2531532646983433
   -0.1454647204796731      0.4654800000000000      0.2531564022154084
   -0.1454631757109037      0.4654800000000000      0.2531517562621770
   -0.1454637852559562      0.4654800000000000      0.2531544377593637
   -0.1454637610500864      0.4654800000000000      0.2531554345422243
   -0.1454631103045658      0.4654800000000000      0.2531519048697446
   -0.1454629741739895      0.4654800000000000      0.2531523189500077
   -0.1454635829450558      0.4654800000000000      0.2531540291536755
   -0.1454641271196594      0.4654800000000000      0.2531573051387875
   -0.1454641269801214      0.4654800000000000      0.2531493209537082
   -0.1454633864430407      0.4654800000000000      0.2531536555650029
   -0.1454632615445707      0.4654800000000000      0.2531506994274042
   -0.1454636926980428      0.4654800000000000      0.2531550328646892
   -0.1454646094467528      0.4654800000000000      0.2531563911116318
   -0.1454625306004543      0.4654800000000000      0.2531504919826271
   -0.1454642549071245      0.4654800000000000      0.2531553458672826
   -0.1454635660726375      0.4654800000000000      0.2531555657629318
   -0.1454647592515743      0.4654800000000000      0.2531566697086558
   -0.1454639972736388      0.4654800000000000      0.2531543212446564
   -0.1454630003627190      0.4654800000000000      0.2531498183919293
   -0.1454647631404563      0.4654800000000000      0.2531556548293590
   -0.1454640393129620      0.4654800000000000      0.2531549114868255
   -0.1454635434690439      0.4654800000000000      0.2531539028933704
   -0.1454642023025305      0.4654800000000000      0.2531538247974151
   -0.1454641925064192      0.4654800000000000      0.2531526933780707
   -0.1454639885150468      0.4654800000000000      0.2531558836825934
   -0.1454639087514492      0.4654800000000000      0.2531554568747956
   -0.1454636948423070      0.4654800000000000      0.2531520043777074
   -0.1454623143245405      0.4654800000000000      0.2531505624639397
   -0.1454642785248786      0.4654800000000000      0.2531574264179879
   -0.1454631024991526      0.4654800000000000      0.2531540852957108
   -0.1454641515048635      0.4654800000000000      0.2531527308038912
   -0.1454642458307665      0.4654800000000000      0.2531583869686727
   -0.1454649649138851      0.4654800000000000      0.2531574521365220
   -0.1454646697148673      0.4654800000000000      0.2531558700115833
   -0.1454634313803871      0.4654800000000000      0.2531514765701833
   -0.1454638988709842      0.4654800000000000      0.2531551654471350
   -0.1454639322782879      0.4654800000000000      0.2531532817147968
   -0.1454626542288124      0.4654800000000000      0.2531526129294586
   -0.1454641865425862      0.4654800000000000      0.2531566151220630
   -0.1454627790683832      0.4654800000000000      0.2531519842617925
   -0.1454635431416719      0.4654800000000000      0.2531558222608313
   -0.1454640348393318      0.4654800000000000      0.2531556568181160
   -0.1454623866498036      0.4654800000000000      0.2531519372074704
   -0.1454633578274622      0.4654800000000000      0.2531540057739602
   -0.1454627077684254      0.4654800000000000      0.2531530131457539
   -0.1454632866481430      0.4654800000000000      0.2531519849873145
   -0.1454635292538315      0.4654800000000000      0.2531539673700260
   -0.1454630987806102      0.4654800000000000      0.2531536828211920
   -0.1454641037462886      0.4654800000000000      0.2531544203054771
   -0.1454637284712852      0.4654800000000000      0.2531533883938877
   -0.1454636839341743      0.4654800000000000      0.2531551248577640
   -0.1454628631499278      0.4654800000000000      0.2531514234592392
   -0.1454635420403604      0.4654800000000000      0.2531526413999484
   -0.1454642062112399      0.4654800000000000      0.2531529326569158
   -0.1454642131270770      0.4654800000000000      0.2531570545197154


==> anc/lamb=0.2/Nx=216_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      216
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1454475338702367
#   n_meas:             264135
#   tau_int:            3.0025959385229837
#   n_independent:      37705.605304759134
#   n_eff (at crossing):264070.52269569394
#
# === Crossing result ===
# musqcrit_central:   -0.14544754972309867
# musqcrit_err:       4.412800079832269e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2528858885676695
# phisq_err:          5.1110865624033844e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1454473786706256      0.4654800000000000      0.2528858445867357
   -0.1454477623124155      0.4654800000000000      0.2528851809242482
   -0.1454472928861442      0.4654800000000000      0.2528863721536184
   -0.1454470840090810      0.4654800000000000      0.2528863020917717
   -0.1454476692061151      0.4654800000000000      0.2528867035451315
   -0.1454475221123909      0.4654800000000000      0.2528858999802273
   -0.1454473084783841      0.4654800000000000      0.2528855543350679
   -0.1454477562461433      0.4654800000000000      0.2528870771319273
   -0.1454475888549157      0.4654800000000000      0.2528867061049661
   -0.1454468392400513      0.4654800000000000      0.2528861751930198
   -0.1454469391573467      0.4654800000000000      0.2528856607140130
   -0.1454474323477262      0.4654800000000000      0.2528855056513337
   -0.1454484962751700      0.4654800000000000      0.2528861647157844
   -0.1454472580829148      0.4654800000000000      0.2528852353340595
   -0.1454473239409418      0.4654800000000000      0.2528866389158148
   -0.1454474118879517      0.4654800000000000      0.2528860744279458
   -0.1454474294058193      0.4654800000000000      0.2528856650732709
   -0.1454474189940885      0.4654800000000000      0.2528846267555085
   -0.1454474349875882      0.4654800000000000      0.2528858251426735
   -0.1454471699289094      0.4654800000000000      0.2528864847965336
   -0.1454477249864262      0.4654800000000000      0.2528859096365034
   -0.1454485281423062      0.4654800000000000      0.2528855633809524
   -0.1454474013840907      0.4654800000000000      0.2528847886197129
   -0.1454476856274515      0.4654800000000000      0.2528857858325927
   -0.1454476795694927      0.4654800000000000      0.2528861354201452
   -0.1454479814729318      0.4654800000000000      0.2528865956512723
   -0.1454473382545488      0.4654800000000000      0.2528858771762138
   -0.1454473318145194      0.4654800000000000      0.2528856377478993
   -0.1454479438532175      0.4654800000000000      0.2528860397041859
   -0.1454477250737127      0.4654800000000000      0.2528854770176639
   -0.1454473249986023      0.4654800000000000      0.2528857094818990
   -0.1454476704712349      0.4654800000000000      0.2528866540221353
   -0.1454475399790099      0.4654800000000000      0.2528865690688407
   -0.1454480509194931      0.4654800000000000      0.2528857996539274
   -0.1454477197431222      0.4654800000000000      0.2528864673072815
   -0.1454471635558972      0.4654800000000000      0.2528851209627217
   -0.1454470835057319      0.4654800000000000      0.2528848851017738
   -0.1454474559406791      0.4654800000000000      0.2528866971319443
   -0.1454472638505484      0.4654800000000000      0.2528857955384146
   -0.1454479219020308      0.4654800000000000      0.2528853615458116
   -0.1454476865772998      0.4654800000000000      0.2528865265473010
   -0.1454484414634344      0.4654800000000000      0.2528858387467472
   -0.1454469316957477      0.4654800000000000      0.2528858506441080
   -0.1454474588475390      0.4654800000000000      0.2528859397133881
   -0.1454480807157795      0.4654800000000000      0.2528862796870558
   -0.1454479022898156      0.4654800000000000      0.2528859879427711
   -0.1454469164791782      0.4654800000000000      0.2528863189893386
   -0.1454473625298567      0.4654800000000000      0.2528860927304156
   -0.1454474733328254      0.4654800000000000      0.2528867905697210
   -0.1454475897594287      0.4654800000000000      0.2528859075831698
   -0.1454480512966787      0.4654800000000000      0.2528862813100269
   -0.1454472628722802      0.4654800000000000      0.2528858762432234
   -0.1454480917263343      0.4654800000000000      0.2528857956362210
   -0.1454475034906242      0.4654800000000000      0.2528859951331763
   -0.1454474081954287      0.4654800000000000      0.2528851197559993
   -0.1454476646461297      0.4654800000000000      0.2528864857445436
   -0.1454475994084230      0.4654800000000000      0.2528860728033897
   -0.1454474724093206      0.4654800000000000      0.2528866811459126
   -0.1454474226303356      0.4654800000000000      0.2528859426488267
   -0.1454474225619823      0.4654800000000000      0.2528853416114524
   -0.1454472671667605      0.4654800000000000      0.2528864412529618
   -0.1454466370927140      0.4654800000000000      0.2528858194094311
   -0.1454482745424952      0.4654800000000000      0.2528863340227188
   -0.1454479210634471      0.4654800000000000      0.2528854968748612
   -0.1454475086103106      0.4654800000000000      0.2528861571132506
   -0.1454476886433067      0.4654800000000000      0.2528860499905687
   -0.1454472040317170      0.4654800000000000      0.2528855966522200
   -0.1454474093559693      0.4654800000000000      0.2528859742104076
   -0.1454476909645804      0.4654800000000000      0.2528862625331711
   -0.1454479090007945      0.4654800000000000      0.2528864620801794
   -0.1454473808027980      0.4654800000000000      0.2528858695284333
   -0.1454473820139165      0.4654800000000000      0.2528854331181712
   -0.1454463113091242      0.4654800000000000      0.2528858790514373
   -0.1454475444845847      0.4654800000000000      0.2528862475275694
   -0.1454480018144482      0.4654800000000000      0.2528858674175516
   -0.1454476338730763      0.4654800000000000      0.2528862756889983
   -0.1454476033452080      0.4654800000000000      0.2528865115390020
   -0.1454474990342048      0.4654800000000000      0.2528859988668143
   -0.1454470431765176      0.4654800000000000      0.2528868165941328
   -0.1454478301520120      0.4654800000000000      0.2528861300122377
   -0.1454473051264661      0.4654800000000000      0.2528861350399810
   -0.1454478208907106      0.4654800000000000      0.2528863027179815
   -0.1454472458598802      0.4654800000000000      0.2528858633363765
   -0.1454476131399309      0.4654800000000000      0.2528860814689030
   -0.1454473738161406      0.4654800000000000      0.2528860406380443
   -0.1454477794228791      0.4654800000000000      0.2528859727489644
   -0.1454474225051630      0.4654800000000000      0.2528855998084504
   -0.1454471661746953      0.4654800000000000      0.2528859568382893
   -0.1454483460881537      0.4654800000000000      0.2528865629254036
   -0.1454483305359933      0.4654800000000000      0.2528866351390967
   -0.1454473714305693      0.4654800000000000      0.2528849955172153
   -0.1454478450432258      0.4654800000000000      0.2528865095310504
   -0.1454482623920948      0.4654800000000000      0.2528863045119107
   -0.1454476032206661      0.4654800000000000      0.2528857050379701
   -0.1454479107668805      0.4654800000000000      0.2528862203352252
   -0.1454477363875248      0.4654800000000000      0.2528853582720826
   -0.1454475553164211      0.4654800000000000      0.2528856580776924
   -0.1454476323624079      0.4654800000000000      0.2528861980405095
   -0.1454465840329775      0.4654800000000000      0.2528864550400540
   -0.1454478996268786      0.4654800000000000      0.2528859550808727
   -0.1454472335755488      0.4654800000000000      0.2528857280269400
   -0.1454475728080786      0.4654800000000000      0.2528860584830232
   -0.1454469706624691      0.4654800000000000      0.2528858177901911
   -0.1454474464974018      0.4654800000000000      0.2528857552637631
   -0.1454478862045433      0.4654800000000000      0.2528856831246011
   -0.1454481614767660      0.4654800000000000      0.2528852860013323
   -0.1454478287681434      0.4654800000000000      0.2528864516049283
   -0.1454475393145754      0.4654800000000000      0.2528859056880871
   -0.1454470851845294      0.4654800000000000      0.2528856877475064
   -0.1454469877214497      0.4654800000000000      0.2528858381154409
   -0.1454477548898309      0.4654800000000000      0.2528859556581325
   -0.1454476837634589      0.4654800000000000      0.2528862601964330
   -0.1454477331539406      0.4654800000000000      0.2528855039308441
   -0.1454478611084541      0.4654800000000000      0.2528860796883224
   -0.1454481608477982      0.4654800000000000      0.2528856106997933
   -0.1454482708183858      0.4654800000000000      0.2528862105096119
   -0.1454479739697770      0.4654800000000000      0.2528861843546138
   -0.1454476566511400      0.4654800000000000      0.2528858144721823
   -0.1454471539239330      0.4654800000000000      0.2528868015005501
   -0.1454472689276026      0.4654800000000000      0.2528860511652397
   -0.1454471475821028      0.4654800000000000      0.2528858712371915
   -0.1454477179209263      0.4654800000000000      0.2528869361055845
   -0.1454475295651529      0.4654800000000000      0.2528854686099543
   -0.1454473407069486      0.4654800000000000      0.2528856130724714
   -0.1454467173627836      0.4654800000000000      0.2528860933317092
   -0.1454478060463378      0.4654800000000000      0.2528859607376631
   -0.1454472562958410      0.4654800000000000      0.2528858340283795
   -0.1454472791928562      0.4654800000000000      0.2528863121321541


==> anc/lamb=0.2/Nx=256_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      256
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1454339499972739
#   n_meas:             175098
#   tau_int:            3.3750873491149638
#   n_independent:      22592.78104272809
#   n_eff (at crossing):175072.11936323353
#
# === Crossing result ===
# musqcrit_central:   -0.14543395001721246
# musqcrit_err:       4.991830306672289e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2527206530752894
# phisq_err:          4.87813480274005e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1454345375842418      0.4654800000000000      0.2527205307022908
   -0.1454347591667796      0.4654800000000000      0.2527207740646861
   -0.1454342643918398      0.4654800000000000      0.2527208254038685
   -0.1454340466132125      0.4654800000000000      0.2527201545440788
   -0.1454333274577576      0.4654800000000000      0.2527203480116051
   -0.1454338414221675      0.4654800000000000      0.2527201110138911
   -0.1454339208406117      0.4654800000000000      0.2527207891250024
   -0.1454326194919079      0.4654800000000000      0.2527212047198526
   -0.1454346631904434      0.4654800000000000      0.2527207513202404
   -0.1454341833569434      0.4654800000000000      0.2527207066191495
   -0.1454337169488854      0.4654800000000000      0.2527214879185523
   -0.1454339108580836      0.4654800000000000      0.2527204848833375
   -0.1454335005380507      0.4654800000000000      0.2527205659276876
   -0.1454347842420977      0.4654800000000000      0.2527208547744334
   -0.1454340609150922      0.4654800000000000      0.2527207403444166
   -0.1454342318726277      0.4654800000000000      0.2527209321104153
   -0.1454344331488143      0.4654800000000000      0.2527211776457986
   -0.1454340192207303      0.4654800000000000      0.2527207528707763
   -0.1454338088529033      0.4654800000000000      0.2527212296467257
   -0.1454337617222673      0.4654800000000000      0.2527211536092254
   -0.1454345243706535      0.4654800000000000      0.2527197292212116
   -0.1454336518263422      0.4654800000000000      0.2527208401331496
   -0.1454343208901640      0.4654800000000000      0.2527199123758900
   -0.1454341140978902      0.4654800000000000      0.2527201359130751
   -0.1454340014543697      0.4654800000000000      0.2527204315286775
   -0.1454337437488712      0.4654800000000000      0.2527208780167828
   -0.1454343008382679      0.4654800000000000      0.2527211162429309
   -0.1454338990594377      0.4654800000000000      0.2527205173032364
   -0.1454333580259569      0.4654800000000000      0.2527208233281101
   -0.1454344208022994      0.4654800000000000      0.2527209551106063
   -0.1454343215244787      0.4654800000000000      0.2527209440574419
   -0.1454335250362038      0.4654800000000000      0.2527203477539016
   -0.1454331187316906      0.4654800000000000      0.2527207702609910
   -0.1454331859720054      0.4654800000000000      0.2527211356912916
   -0.1454347545098194      0.4654800000000000      0.2527206502323589
   -0.1454337221723432      0.4654800000000000      0.2527206409132347
   -0.1454335952082811      0.4654800000000000      0.2527211030775230
   -0.1454336526199258      0.4654800000000000      0.2527207770883392
   -0.1454337631755341      0.4654800000000000      0.2527204895286989
   -0.1454339681139865      0.4654800000000000      0.2527213281143627
   -0.1454340911042964      0.4654800000000000      0.2527200581554510
   -0.1454339245239053      0.4654800000000000      0.2527215747561402
   -0.1454329731276748      0.4654800000000000      0.2527204745704372
   -0.1454336628570931      0.4654800000000000      0.2527214360576469
   -0.1454336849792669      0.4654800000000000      0.2527202205509377
   -0.1454341757741513      0.4654800000000000      0.2527199094231134
   -0.1454347835226581      0.4654800000000000      0.2527208054644485
   -0.1454346603527036      0.4654800000000000      0.2527203281112280
   -0.1454340152935391      0.4654800000000000      0.2527208200350715
   -0.1454338375540648      0.4654800000000000      0.2527207453641320
   -0.1454342940790345      0.4654800000000000      0.2527212057618409
   -0.1454343452907442      0.4654800000000000      0.2527203181092955
   -0.1454339011717567      0.4654800000000000      0.2527205965800894
   -0.1454340028496751      0.4654800000000000      0.2527212097215519
   -0.1454340009794245      0.4654800000000000      0.2527201643820958
   -0.1454339686262298      0.4654800000000000      0.2527205454590570
   -0.1454339880091987      0.4654800000000000      0.2527200748463494
   -0.1454345077703459      0.4654800000000000      0.2527207236245175
   -0.1454338963213313      0.4654800000000000      0.2527215362104334
   -0.1454348484587375      0.4654800000000000      0.2527202573819238
   -0.1454341616899747      0.4654800000000000      0.2527209594664000
   -0.1454328683968528      0.4654800000000000      0.2527204983125991
   -0.1454336630526313      0.4654800000000000      0.2527204346879470
   -0.1454334029571737      0.4654800000000000      0.2527200688466190
   -0.1454345744831244      0.4654800000000000      0.2527200281466040
   -0.1454338050861380      0.4654800000000000      0.2527212224922372
   -0.1454341477747375      0.4654800000000000      0.2527210348012236
   -0.1454341595556614      0.4654800000000000      0.2527206766328555
   -0.1454341097202996      0.4654800000000000      0.2527208908471786
   -0.1454338735228324      0.4654800000000000      0.2527210480142835
   -0.1454339965055272      0.4654800000000000      0.2527204430776878
   -0.1454330762398222      0.4654800000000000      0.2527208851276879
   -0.1454340750127284      0.4654800000000000      0.2527209677962369
   -0.1454337893682210      0.4654800000000000      0.2527204807569490
   -0.1454337577688699      0.4654800000000000      0.2527205331916394
   -0.1454338552521248      0.4654800000000000      0.2527201580126965
   -0.1454341591379556      0.4654800000000000      0.2527207314792584
   -0.1454327159510780      0.4654800000000000      0.2527203092930294
   -0.1454346116175808      0.4654800000000000      0.2527208112577808
   -0.1454337673552454      0.4654800000000000      0.2527213158797618
   -0.1454330142135131      0.4654800000000000      0.2527208836635134
   -0.1454339132816512      0.4654800000000000      0.2527206236311686
   -0.1454337408294870      0.4654800000000000      0.2527208821963758
   -0.1454335773410419      0.4654800000000000      0.2527200263512900
   -0.1454342910393598      0.4654800000000000      0.2527204067653350
   -0.1454338303704163      0.4654800000000000      0.2527207889100418
   -0.1454337344688162      0.4654800000000000      0.2527206400956827
   -0.1454339505688915      0.4654800000000000      0.2527210769417228
   -0.1454335247478770      0.4654800000000000      0.2527216314863010
   -0.1454340395806811      0.4654800000000000      0.2527199115783246
   -0.1454341172054404      0.4654800000000000      0.2527209730468673
   -0.1454346957489802      0.4654800000000000      0.2527199867954401
   -0.1454341459554137      0.4654800000000000      0.2527207947963130
   -0.1454339108522030      0.4654800000000000      0.2527208982258329
   -0.1454338509756841      0.4654800000000000      0.2527211037458745
   -0.1454338375465969      0.4654800000000000      0.2527197802686794
   -0.1454336604101246      0.4654800000000000      0.2527208947107231
   -0.1454340698541029      0.4654800000000000      0.2527203404912104
   -0.1454340883007209      0.4654800000000000      0.2527207231753997
   -0.1454335139848153      0.4654800000000000      0.2527210053327310
   -0.1454341570072457      0.4654800000000000      0.2527202065130737
   -0.1454336041779882      0.4654800000000000      0.2527210017339577
   -0.1454336895720762      0.4654800000000000      0.2527199686795977
   -0.1454338376292976      0.4654800000000000      0.2527213453333276
   -0.1454343595575100      0.4654800000000000      0.2527204624184871
   -0.1454343666128003      0.4654800000000000      0.2527205723698913
   -0.1454346768980386      0.4654800000000000      0.2527203662600204
   -0.1454339540995775      0.4654800000000000      0.2527206145767983
   -0.1454343629476063      0.4654800000000000      0.2527202935995194
   -0.1454341316474888      0.4654800000000000      0.2527201211705997
   -0.1454339583083532      0.4654800000000000      0.2527208988901007
   -0.1454342557178099      0.4654800000000000      0.2527201124473977
   -0.1454333625786758      0.4654800000000000      0.2527197078276055
   -0.1454340386744988      0.4654800000000000      0.2527198924804094
   -0.1454338992226702      0.4654800000000000      0.2527210859757825
   -0.1454341581742580      0.4654800000000000      0.2527208541781903
   -0.1454341168891229      0.4654800000000000      0.2527207127921356
   -0.1454343214395693      0.4654800000000000      0.2527208480471064
   -0.1454343868646645      0.4654800000000000      0.2527210503596947
   -0.1454340937743347      0.4654800000000000      0.2527212473652691
   -0.1454341669599809      0.4654800000000000      0.2527200865874918
   -0.1454346876968070      0.4654800000000000      0.2527208710663140
   -0.1454338371016284      0.4654800000000000      0.2527204353784206
   -0.1454338529038048      0.4654800000000000      0.2527199047819823
   -0.1454327340531899      0.4654800000000000      0.2527210312939240
   -0.1454333715699986      0.4654800000000000      0.2527209261227952
   -0.1454337759594109      0.4654800000000000      0.2527209427365777
   -0.1454334697805806      0.4654800000000000      0.2527213513866532


==> anc/lamb=0.2/Nx=52_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1456
#   n_meas:             79401
#   tau_int:            3.9834716324544663
#   n_independent:      8854.856962319187
#   n_eff (at crossing):73670.8466180138
# Ensemble 2:
#   musq:               -0.14553636363636363
#   n_meas:             79401
#   tau_int:            4.0367031039209635
#   n_independent:      8750.958370118558
#   n_eff (at crossing):72035.50813091832
# Ensemble 3:
#   musq:               -0.14547272727272728
#   n_meas:             79401
#   tau_int:            3.895451384864267
#   n_independent:      9032.178159610326
#   n_eff (at crossing):70427.65822541926
# Ensemble 4:
#   musq:               -0.1454090909090909
#   n_meas:             79401
#   tau_int:            3.9717519325537007
#   n_independent:      8878.064033692512
#   n_eff (at crossing):68563.53278255937
# Ensemble 5:
#   musq:               -0.14534545454545456
#   n_meas:             79401
#   tau_int:            3.982248820787102
#   n_independent:      8857.27267435109
#   n_eff (at crossing):66488.47776720655
# Ensemble 6:
#   musq:               -0.14528181818181818
#   n_meas:             79401
#   tau_int:            3.9539038966386317
#   n_independent:      8913.640913977068
#   n_eff (at crossing):64533.5468785545
# Ensemble 7:
#   musq:               -0.14521818181818183
#   n_meas:             79401
#   tau_int:            3.857080041477494
#   n_independent:      9111.721524982011
#   n_eff (at crossing):62324.05993612676
# Ensemble 8:
#   musq:               -0.14515454545454545
#   n_meas:             79401
#   tau_int:            3.81614384872902
#   n_independent:      9198.14107022653
#   n_eff (at crossing):59538.700456613195
# Ensemble 9:
#   musq:               -0.1450909090909091
#   n_meas:             79401
#   tau_int:            3.7837256785376585
#   n_independent:      9267.75031344972
#   n_eff (at crossing):57243.68294186447
# Ensemble 10:
#   musq:               -0.14502727272727273
#   n_meas:             79401
#   tau_int:            3.6969608533406033
#   n_independent:      9459.34484197061
#   n_eff (at crossing):55714.13126453682
#
# === Crossing result ===
# musqcrit_central:   -0.14607956415094697
# musqcrit_err:       7.587484503271604e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25903400103249535
# phisq_err:          2.7215248745945434e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1460805672943838      0.4654800000000000      0.2590378751944391
   -0.1460798054036306      0.4654800000000000      0.2590337936755440
   -0.1460804501050393      0.4654800000000000      0.2590362190647530
   -0.1460793730943623      0.4654800000000000      0.2590317294358935
   -0.1460798308276014      0.4654800000000000      0.2590309231733766
   -0.1460794000196403      0.4654800000000000      0.2590309993247055
   -0.1460803403250040      0.4654800000000000      0.2590359777367703
   -0.1460793448281648      0.4654800000000000      0.2590350573136020
   -0.1460788186795298      0.4654800000000000      0.2590327351234962
   -0.1460802350055252      0.4654800000000000      0.2590345731653156
   -0.1460800348502272      0.4654800000000000      0.2590362646225163
   -0.1460801178504559      0.4654800000000000      0.2590346609723264
   -0.1460793834580232      0.4654800000000000      0.2590326689536903
   -0.1460782543244335      0.4654800000000000      0.2590300618324116
   -0.1460792490968025      0.4654800000000000      0.2590342921266044
   -0.1460799822749907      0.4654800000000000      0.2590342193144555
   -0.1460807413862918      0.4654800000000000      0.2590390397614784
   -0.1460802164491644      0.4654800000000000      0.2590377202101525
   -0.1460795033770939      0.4654800000000000      0.2590355087521145
   -0.1460795726368199      0.4654800000000000      0.2590349341155354
   -0.1460790583196459      0.4654800000000000      0.2590331221967039
   -0.1460797501255262      0.4654800000000000      0.2590358525227895
   -0.1460799521818124      0.4654800000000000      0.2590342650352668
   -0.1460806021544178      0.4654800000000000      0.2590352382360923
   -0.1460799259436567      0.4654800000000000      0.2590328364474148
   -0.1460807270794449      0.4654800000000000      0.2590335234030290
   -0.1460802194379779      0.4654800000000000      0.2590407755044227
   -0.1460787426493350      0.4654800000000000      0.2590328305954384
   -0.1460787780323164      0.4654800000000000      0.2590296353951517
   -0.1460791319138068      0.4654800000000000      0.2590326429113732
   -0.1460807806780539      0.4654800000000000      0.2590397727888959
   -0.1460793139514071      0.4654800000000000      0.2590331633670438
   -0.1460799625834515      0.4654800000000000      0.2590345933031680
   -0.1460792832638916      0.4654800000000000      0.2590343733689028
   -0.1460802857879913      0.4654800000000000      0.2590367349717967
   -0.1460805395409066      0.4654800000000000      0.2590348250438659
   -0.1460794619306839      0.4654800000000000      0.2590355843531585
   -0.1460796909858345      0.4654800000000000      0.2590346716224872
   -0.1460794154341563      0.4654800000000000      0.2590333339578410
   -0.1460797270790622      0.4654800000000000      0.2590366525005892
   -0.1460787808382568      0.4654800000000000      0.2590351469951952
   -0.1460798684428948      0.4654800000000000      0.2590344190382661
   -0.1460804482326840      0.4654800000000000      0.2590383040189060
   -0.1460787918635408      0.4654800000000000      0.2590305760630298
   -0.1460796558590180      0.4654800000000000      0.2590331273559697
   -0.1460774423550268      0.4654800000000000      0.2590288939564239
   -0.1460787909297898      0.4654800000000000      0.2590305650400684
   -0.1460810668925161      0.4654800000000000      0.2590381949994976
   -0.1460797024411221      0.4654800000000000      0.2590359010812488
   -0.1460795881707204      0.4654800000000000      0.2590343569648623
   -0.1460800534011133      0.4654800000000000      0.2590351339809550
   -0.1460790388008318      0.4654800000000000      0.2590309074304652
   -0.1460797209032878      0.4654800000000000      0.2590336381253039
   -0.1460802307883291      0.4654800000000000      0.2590357863895489
   -0.1460789679811449      0.4654800000000000      0.2590347853705099
   -0.1460796236991555      0.4654800000000000      0.2590319353653254
   -0.1460785756860337      0.4654800000000000      0.2590340175536521
   -0.1460801731118499      0.4654800000000000      0.2590353917881039
   -0.1460791321657816      0.4654800000000000      0.2590331808826946
   -0.1460792038532080      0.4654800000000000      0.2590326426306885
   -0.1460785479497468      0.4654800000000000      0.2590305426812484
   -0.1460792565349661      0.4654800000000000      0.2590346927921486
   -0.1460786035931622      0.4654800000000000      0.2590318304198004
   -0.1460795984687557      0.4654800000000000      0.2590339618500115
   -0.1460796654870707      0.4654800000000000      0.2590326838553041
   -0.1460801120361216      0.4654800000000000      0.2590348740247615
   -0.1460782981540175      0.4654800000000000      0.2590276705744410
   -0.1460804780203243      0.4654800000000000      0.2590374297595888
   -0.1460803125632587      0.4654800000000000      0.2590363148485109
   -0.1460800827152705      0.4654800000000000      0.2590376067159017
   -0.1460799342368320      0.4654800000000000      0.2590328020698345
   -0.1460792328736898      0.4654800000000000      0.2590302715747381
   -0.1460787902908457      0.4654800000000000      0.2590355281682354
   -0.1460791221111293      0.4654800000000000      0.2590349848789216
   -0.1460790718092540      0.4654800000000000      0.2590298458798356
   -0.1460790438145390      0.4654800000000000      0.2590313192048046
   -0.1460800828677427      0.4654800000000000      0.2590357270479460
   -0.1460799468541654      0.4654800000000000      0.2590351399090949
   -0.1460789193062811      0.4654800000000000      0.2590352123685080
   -0.1460795858917553      0.4654800000000000      0.2590326234008677
   -0.1460807862241980      0.4654800000000000      0.2590348573741645
   -0.1460794435294057      0.4654800000000000      0.2590360837029727
   -0.1460797168520020      0.4654800000000000      0.2590367434908190
   -0.1460805511745188      0.4654800000000000      0.2590348653497442
   -0.1460790385775456      0.4654800000000000      0.2590341716300019
   -0.1460791183163044      0.4654800000000000      0.2590332320955421
   -0.1460792492271751      0.4654800000000000      0.2590300384176975
   -0.1460805187872840      0.4654800000000000      0.2590381205993800
   -0.1460794365153735      0.4654800000000000      0.2590320676436593
   -0.1460794914926429      0.4654800000000000      0.2590289778532180
   -0.1460786027078164      0.4654800000000000      0.2590335136003138
   -0.1460795330686929      0.4654800000000000      0.2590337284074665
   -0.1460784949736473      0.4654800000000000      0.2590313934708709
   -0.1460792025874210      0.4654800000000000      0.2590347910538692
   -0.1460800512673538      0.4654800000000000      0.2590328105203938
   -0.1460792915732714      0.4654800000000000      0.2590309741615577
   -0.1460791444716841      0.4654800000000000      0.2590345687004701
   -0.1460784604261662      0.4654800000000000      0.2590333178162431
   -0.1460793898053653      0.4654800000000000      0.2590364648183220
   -0.1460799623429317      0.4654800000000000      0.2590334992060010
   -0.1460790480641295      0.4654800000000000      0.2590339722169116
   -0.1460785748514706      0.4654800000000000      0.2590301930443397
   -0.1460793636858933      0.4654800000000000      0.2590331311744729
   -0.1460799421305372      0.4654800000000000      0.2590333928779069
   -0.1460787435248013      0.4654800000000000      0.2590338141832421
   -0.1460795679123844      0.4654800000000000      0.2590329511156225
   -0.1460794170261786      0.4654800000000000      0.2590365199212974
   -0.1460786375579840      0.4654800000000000      0.2590339324835956
   -0.1460800088061894      0.4654800000000000      0.2590372242082373
   -0.1460800612521554      0.4654800000000000      0.2590349068151516
   -0.1460792462162230      0.4654800000000000      0.2590326972614287
   -0.1460807016345033      0.4654800000000000      0.2590375355361992
   -0.1460800261114960      0.4654800000000000      0.2590371028654987
   -0.1460797876187725      0.4654800000000000      0.2590374181144171
   -0.1460789270000934      0.4654800000000000      0.2590307877115182
   -0.1460799541285491      0.4654800000000000      0.2590364906468409
   -0.1460788426757240      0.4654800000000000      0.2590343756769771
   -0.1460794643117735      0.4654800000000000      0.2590357202221816
   -0.1460786032067323      0.4654800000000000      0.2590312879281358
   -0.1460794067874497      0.4654800000000000      0.2590332563600064
   -0.1460797192672856      0.4654800000000000      0.2590322593129002
   -0.1460797936202414      0.4654800000000000      0.2590363776037760
   -0.1460800177334558      0.4654800000000000      0.2590375074087364
   -0.1460805331579549      0.4654800000000000      0.2590381828382239
   -0.1460807483750170      0.4654800000000000      0.2590360598189533
   -0.1460778138782385      0.4654800000000000      0.2590325318274734
   -0.1460801691735328      0.4654800000000000      0.2590352127512198
   -0.1460794953358480      0.4654800000000000      0.2590318348648987


==> anc/lamb=0.2/Nx=64_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1456
#   n_meas:             79401
#   tau_int:            4.8625351772009076
#   n_independent:      7403.30807875885
#   n_eff (at crossing):76172.67829506054
# Ensemble 2:
#   musq:               -0.14553636363636363
#   n_meas:             79401
#   tau_int:            5.184199677013645
#   n_independent:      6984.360553086302
#   n_eff (at crossing):74380.60754051291
# Ensemble 3:
#   musq:               -0.14547272727272728
#   n_meas:             79401
#   tau_int:            4.745809070208804
#   n_independent:      7568.041358093074
#   n_eff (at crossing):72267.0219110821
# Ensemble 4:
#   musq:               -0.1454090909090909
#   n_meas:             79401
#   tau_int:            4.723593248170949
#   n_independent:      7600.228064063221
#   n_eff (at crossing):69950.00232662418
# Ensemble 5:
#   musq:               -0.14534545454545456
#   n_meas:             79401
#   tau_int:            4.783621568410637
#   n_independent:      7513.8802970596325
#   n_eff (at crossing):67137.56136851717
# Ensemble 6:
#   musq:               -0.14528181818181818
#   n_meas:             79401
#   tau_int:            4.5504244554720525
#   n_independent:      7860.824441594242
#   n_eff (at crossing):64010.55131098377
# Ensemble 7:
#   musq:               -0.14521818181818183
#   n_meas:             79401
#   tau_int:            4.894640655091177
#   n_independent:      7359.248287007359
#   n_eff (at crossing):61473.29372094277
# Ensemble 8:
#   musq:               -0.14515454545454545
#   n_meas:             79401
#   tau_int:            4.632012916438034
#   n_independent:      7735.853484085704
#   n_eff (at crossing):58049.778630079876
# Ensemble 9:
#   musq:               -0.1450909090909091
#   n_meas:             79401
#   tau_int:            4.455125744885889
#   n_independent:      8012.006565317599
#   n_eff (at crossing):55134.55531419624
# Ensemble 10:
#   musq:               -0.14502727272727273
#   n_meas:             79401
#   tau_int:            4.522896033254539
#   n_independent:      7903.906379339575
#   n_eff (at crossing):51051.23153263465
#
# === Crossing result ===
# musqcrit_central:   -0.14585595207054616
# musqcrit_err:       6.483352082484643e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25714558794340125
# phisq_err:          2.589038278521815e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1458558635075057      0.4654800000000000      0.2571465505456283
   -0.1458553177465189      0.4654800000000000      0.2571451632057681
   -0.1458560208740230      0.4654800000000000      0.2571464165454821
   -0.1458562303854722      0.4654800000000000      0.2571474668953133
   -0.1458572824491162      0.4654800000000000      0.2571508732087387
   -0.1458555638779613      0.4654800000000000      0.2571422765246303
   -0.1458567946090508      0.4654800000000000      0.2571489161832053
   -0.1458558526387915      0.4654800000000000      0.2571467669265324
   -0.1458553543922317      0.4654800000000000      0.2571440456400545
   -0.1458566402006156      0.4654800000000000      0.2571482098722929
   -0.1458560514782442      0.4654800000000000      0.2571473140222881
   -0.1458570884375454      0.4654800000000000      0.2571493959131521
   -0.1458552903424524      0.4654800000000000      0.2571430727030098
   -0.1458557069535132      0.4654800000000000      0.2571451203264913
   -0.1458554668478422      0.4654800000000000      0.2571463695877029
   -0.1458560480267548      0.4654800000000000      0.2571463843291528
   -0.1458559903097396      0.4654800000000000      0.2571468354228480
   -0.1458565935944510      0.4654800000000000      0.2571478241222837
   -0.1458558227364653      0.4654800000000000      0.2571447804881615
   -0.1458560404043683      0.4654800000000000      0.2571455861501308
   -0.1458555232157243      0.4654800000000000      0.2571450783919480
   -0.1458552122616710      0.4654800000000000      0.2571429781522578
   -0.1458557724509744      0.4654800000000000      0.2571454602566086
   -0.1458562947449845      0.4654800000000000      0.2571469310643285
   -0.1458544246767989      0.4654800000000000      0.2571398981453790
   -0.1458554366312711      0.4654800000000000      0.2571451598081592
   -0.1458553088202205      0.4654800000000000      0.2571396469934136
   -0.1458553349854455      0.4654800000000000      0.2571416954198955
   -0.1458567406321621      0.4654800000000000      0.2571462411655259
   -0.1458560750813383      0.4654800000000000      0.2571456097035720
   -0.1458562164773760      0.4654800000000000      0.2571479354661194
   -0.1458564492307073      0.4654800000000000      0.2571463495058826
   -0.1458566379798803      0.4654800000000000      0.2571476446740330
   -0.1458562735824449      0.4654800000000000      0.2571478337646004
   -0.1458563947973062      0.4654800000000000      0.2571451632405988
   -0.1458550288212991      0.4654800000000000      0.2571436877275746
   -0.1458561596856686      0.4654800000000000      0.2571459844106683
   -0.1458556648971109      0.4654800000000000      0.2571465987129857
   -0.1458559462560119      0.4654800000000000      0.2571481691777155
   -0.1458560887844464      0.4654800000000000      0.2571458373196497
   -0.1458560474677339      0.4654800000000000      0.2571447821198689
   -0.1458555241945269      0.4654800000000000      0.2571439488334038
   -0.1458556267225350      0.4654800000000000      0.2571456144834869
   -0.1458566008296897      0.4654800000000000      0.2571451535605055
   -0.1458564070538029      0.4654800000000000      0.2571485011700591
   -0.1458554871957163      0.4654800000000000      0.2571447330612429
   -0.1458545497234767      0.4654800000000000      0.2571440829203281
   -0.1458562405476732      0.4654800000000000      0.2571484856495747
   -0.1458561607957529      0.4654800000000000      0.2571484413578577
   -0.1458553079317666      0.4654800000000000      0.2571404885872745
   -0.1458556926969982      0.4654800000000000      0.2571439964853268
   -0.1458571620292623      0.4654800000000000      0.2571443910719824
   -0.1458569049192787      0.4654800000000000      0.2571495047038273
   -0.1458556160056987      0.4654800000000000      0.2571462801841713
   -0.1458561398511767      0.4654800000000000      0.2571468324061601
   -0.1458555826309077      0.4654800000000000      0.2571445380145015
   -0.1458567609764863      0.4654800000000000      0.2571477160973710
   -0.1458552959479964      0.4654800000000000      0.2571453365327958
   -0.1458558875263307      0.4654800000000000      0.2571448496354992
   -0.1458550531742439      0.4654800000000000      0.2571405201787422
   -0.1458553233977793      0.4654800000000000      0.2571448669082477
   -0.1458560422187677      0.4654800000000000      0.2571452057205659
   -0.1458552110665118      0.4654800000000000      0.2571450091967180
   -0.1458553779524017      0.4654800000000000      0.2571427072816772
   -0.1458555889985313      0.4654800000000000      0.2571469883399792
   -0.1458561385061122      0.4654800000000000      0.2571454897887685
   -0.1458558261548444      0.4654800000000000      0.2571450978047702
   -0.1458543351526012      0.4654800000000000      0.2571441650461691
   -0.1458572503264128      0.4654800000000000      0.2571525393316229
   -0.1458563608766554      0.4654800000000000      0.2571493266145641
   -0.1458559997518360      0.4654800000000000      0.2571457281281199
   -0.1458558965634620      0.4654800000000000      0.2571441135426838
   -0.1458559043135328      0.4654800000000000      0.2571448839074348
   -0.1458562573084132      0.4654800000000000      0.2571466748938594
   -0.1458557114440177      0.4654800000000000      0.2571458092909993
   -0.1458560032574665      0.4654800000000000      0.2571476552945197
   -0.1458566668738929      0.4654800000000000      0.2571467048509227
   -0.1458564545882238      0.4654800000000000      0.2571462489195867
   -0.1458555613337529      0.4654800000000000      0.2571425035774986
   -0.1458563098874304      0.4654800000000000      0.2571454472421017
   -0.1458563975284748      0.4654800000000000      0.2571440729154350
   -0.1458555041994904      0.4654800000000000      0.2571438761914149
   -0.1458561140206962      0.4654800000000000      0.2571477003634156
   -0.1458557792638280      0.4654800000000000      0.2571463372960009
   -0.1458554266972263      0.4654800000000000      0.2571439302018583
   -0.1458561211762602      0.4654800000000000      0.2571462719284670
   -0.1458562501331793      0.4654800000000000      0.2571426852793850
   -0.1458564109989660      0.4654800000000000      0.2571472026819602
   -0.1458556352215727      0.4654800000000000      0.2571468172449362
   -0.1458563968253452      0.4654800000000000      0.2571478481112983
   -0.1458556412370692      0.4654800000000000      0.2571425479725618
   -0.1458563043554389      0.4654800000000000      0.2571448212864075
   -0.1458558806293964      0.4654800000000000      0.2571434154887631
   -0.1458566149625895      0.4654800000000000      0.2571495294881997
   -0.1458564254440989      0.4654800000000000      0.2571487676702996
   -0.1458556658828950      0.4654800000000000      0.2571452827703543
   -0.1458550293940142      0.4654800000000000      0.2571416321447660
   -0.1458556091459252      0.4654800000000000      0.2571439854757044
   -0.1458567358363282      0.4654800000000000      0.2571483305692417
   -0.1458561629157483      0.4654800000000000      0.2571443269145411
   -0.1458558422108852      0.4654800000000000      0.2571454343432691
   -0.1458563135574320      0.4654800000000000      0.2571468693702058
   -0.1458552288152198      0.4654800000000000      0.2571399319032080
   -0.1458554913935682      0.4654800000000000      0.2571414117355051
   -0.1458555509427114      0.4654800000000000      0.2571454110087014
   -0.1458564370659732      0.4654800000000000      0.2571471731138842
   -0.1458561599526352      0.4654800000000000      0.2571478712088815
   -0.1458556064330322      0.4654800000000000      0.2571428693741046
   -0.1458562670125326      0.4654800000000000      0.2571453457969163
   -0.1458549463540238      0.4654800000000000      0.2571431205146744
   -0.1458572867564609      0.4654800000000000      0.2571498719406969
   -0.1458565110818502      0.4654800000000000      0.2571473766698285
   -0.1458574940290308      0.4654800000000000      0.2571482829638052
   -0.1458559556029437      0.4654800000000000      0.2571450723224486
   -0.1458550486810102      0.4654800000000000      0.2571412054005184
   -0.1458557736092881      0.4654800000000000      0.2571457135442906
   -0.1458560065630649      0.4654800000000000      0.2571466335009373
   -0.1458562053681030      0.4654800000000000      0.2571469841539841
   -0.1458561138002495      0.4654800000000000      0.2571467453592269
   -0.1458564038451859      0.4654800000000000      0.2571480552121054
   -0.1458553410095672      0.4654800000000000      0.2571448752739866
   -0.1458557246810676      0.4654800000000000      0.2571454771004226
   -0.1458563442848220      0.4654800000000000      0.2571473932580182
   -0.1458553109881785      0.4654800000000000      0.2571435039792639
   -0.1458558866276483      0.4654800000000000      0.2571447667064963
   -0.1458562547184047      0.4654800000000000      0.2571479569174823
   -0.1458563830334926      0.4654800000000000      0.2571484564052441
   -0.1458555987237812      0.4654800000000000      0.2571450803538559


==> anc/lamb=0.2/Nx=80_lamb=0.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.2
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1456
#   n_meas:             79401
#   tau_int:            6.16841267659836
#   n_independent:      5953.515765351781
#   n_eff (at crossing):78564.38167922657
# Ensemble 2:
#   musq:               -0.14553636363636363
#   n_meas:             79401
#   tau_int:            5.770449035204296
#   n_independent:      6331.364751887586
#   n_eff (at crossing):76993.63927634554
# Ensemble 3:
#   musq:               -0.14547272727272728
#   n_meas:             79401
#   tau_int:            6.046300802638656
#   n_independent:      6064.5700826942875
#   n_eff (at crossing):74730.95756386714
# Ensemble 4:
#   musq:               -0.1454090909090909
#   n_meas:             79401
#   tau_int:            6.076068959811619
#   n_independent:      6037.11734816377
#   n_eff (at crossing):71780.5775185245
# Ensemble 5:
#   musq:               -0.14534545454545456
#   n_meas:             79401
#   tau_int:            5.360746963657205
#   n_independent:      6773.965886291432
#   n_eff (at crossing):68499.36825410192
# Ensemble 6:
#   musq:               -0.14528181818181818
#   n_meas:             79401
#   tau_int:            5.521978685453941
#   n_independent:      6592.600551027581
#   n_eff (at crossing):63776.617490340286
# Ensemble 7:
#   musq:               -0.14521818181818183
#   n_meas:             79401
#   tau_int:            5.521039480966337
#   n_independent:      6593.628911668975
#   n_eff (at crossing):59854.85794764038
# Ensemble 8:
#   musq:               -0.14515454545454545
#   n_meas:             79401
#   tau_int:            5.3799617546250165
#   n_independent:      6751.829630315652
#   n_eff (at crossing):54872.72068007113
# Ensemble 9:
#   musq:               -0.1450909090909091
#   n_meas:             79401
#   tau_int:            5.050017193651913
#   n_independent:      7153.221082884081
#   n_eff (at crossing):50035.44550507726
# Ensemble 10:
#   musq:               -0.14502727272727273
#   n_meas:             79401
#   tau_int:            5.415895744604006
#   n_independent:      6710.818059329652
#   n_eff (at crossing):45087.42297956704
#
# === Crossing result ===
# musqcrit_central:   -0.14569074271404944
# musqcrit_err:       4.583070455938494e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2556239226603933
# phisq_err:          1.9519595538905643e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1456906844740680      0.4654800000000000      0.2556224583104522
   -0.1456912578518588      0.4654800000000000      0.2556258360466191
   -0.1456907276940053      0.4654800000000000      0.2556230771071014
   -0.1456907713897219      0.4654800000000000      0.2556253279648841
   -0.1456901816785865      0.4654800000000000      0.2556230725425104
   -0.1456909893777755      0.4654800000000000      0.2556242705432230
   -0.1456907446853055      0.4654800000000000      0.2556216858380371
   -0.1456904870645224      0.4654800000000000      0.2556232623723382
   -0.1456896404876420      0.4654800000000000      0.2556192244318446
   -0.1456909349175257      0.4654800000000000      0.2556240963347298
   -0.1456905615819518      0.4654800000000000      0.2556254639375940
   -0.1456899404422168      0.4654800000000000      0.2556224404139623
   -0.1456919354498194      0.4654800000000000      0.2556284337570735
   -0.1456904830936453      0.4654800000000000      0.2556256078772893
   -0.1456906098805165      0.4654800000000000      0.2556234960394945
   -0.1456900693354010      0.4654800000000000      0.2556229389890246
   -0.1456909523092678      0.4654800000000000      0.2556250470579589
   -0.1456909103616799      0.4654800000000000      0.2556255956060947
   -0.1456910937141030      0.4654800000000000      0.2556252300678302
   -0.1456909328645724      0.4654800000000000      0.2556242572085801
   -0.1456914247648252      0.4654800000000000      0.2556238967595908
   -0.1456906066879052      0.4654800000000000      0.2556253337820390
   -0.1456906358485293      0.4654800000000000      0.2556239423760033
   -0.1456912486034948      0.4654800000000000      0.2556266060801201
   -0.1456911716301004      0.4654800000000000      0.2556255307794066
   -0.1456906653272978      0.4654800000000000      0.2556230426001219
   -0.1456904627479095      0.4654800000000000      0.2556226885881412
   -0.1456911875237329      0.4654800000000000      0.2556268218080913
   -0.1456904006293755      0.4654800000000000      0.2556236956296854
   -0.1456901885944613      0.4654800000000000      0.2556208622183488
   -0.1456906141122721      0.4654800000000000      0.2556242589578057
   -0.1456907967397545      0.4654800000000000      0.2556249163785606
   -0.1456912732614890      0.4654800000000000      0.2556242616190511
   -0.1456905021963188      0.4654800000000000      0.2556235834686978
   -0.1456905676656983      0.4654800000000000      0.2556230504257332
   -0.1456902746251459      0.4654800000000000      0.2556222314355029
   -0.1456907637308157      0.4654800000000000      0.2556245674082545
   -0.1456900656850054      0.4654800000000000      0.2556232107842969
   -0.1456912514186374      0.4654800000000000      0.2556268068688236
   -0.1456907118095899      0.4654800000000000      0.2556229138049924
   -0.1456906055805717      0.4654800000000000      0.2556243669884099
   -0.1456911550722672      0.4654800000000000      0.2556245126535445
   -0.1456906063300713      0.4654800000000000      0.2556234282884617
   -0.1456913028693630      0.4654800000000000      0.2556241156352707
   -0.1456910048738169      0.4654800000000000      0.2556238374228681
   -0.1456906718341539      0.4654800000000000      0.2556246072409937
   -0.1456909291655545      0.4654800000000000      0.2556249037718221
   -0.1456902457314045      0.4654800000000000      0.2556201699933807
   -0.1456905220070613      0.4654800000000000      0.2556236147491985
   -0.1456903010270098      0.4654800000000000      0.2556217729321834
   -0.1456914352638063      0.4654800000000000      0.2556262630236388
   -0.1456907539306524      0.4654800000000000      0.2556238719718320
   -0.1456903530341638      0.4654800000000000      0.2556228324367716
   -0.1456911267402052      0.4654800000000000      0.2556239755259628
   -0.1456911104154251      0.4654800000000000      0.2556245060644841
   -0.1456907016801163      0.4654800000000000      0.2556228629236497
   -0.1456901827915878      0.4654800000000000      0.2556220185068321
   -0.1456908354604251      0.4654800000000000      0.2556225817690266
   -0.1456912302062957      0.4654800000000000      0.2556241029098521
   -0.1456901670711401      0.4654800000000000      0.2556203429006543
   -0.1456907251798494      0.4654800000000000      0.2556227985055944
   -0.1456904812080220      0.4654800000000000      0.2556242138690523
   -0.1456901503628836      0.4654800000000000      0.2556236672082835
   -0.1456906044318691      0.4654800000000000      0.2556218028427917
   -0.1456905551367352      0.4654800000000000      0.2556249602843100
   -0.1456901798531669      0.4654800000000000      0.2556239821520688
   -0.1456912532699716      0.4654800000000000      0.2556246450354127
   -0.1456908324119123      0.4654800000000000      0.2556275002743414
   -0.1456911633680186      0.4654800000000000      0.2556258718688335
   -0.1456907154222732      0.4654800000000000      0.2556220203380115
   -0.1456907617716865      0.4654800000000000      0.2556218898571909
   -0.1456904253969446      0.4654800000000000      0.2556236711921846
   -0.1456900307135436      0.4654800000000000      0.2556201113800393
   -0.1456909317434114      0.4654800000000000      0.2556217181856789
   -0.1456905066669838      0.4654800000000000      0.2556222749214332
   -0.1456905986182188      0.4654800000000000      0.2556231107569434
   -0.1456907761749241      0.4654800000000000      0.2556233379541994
   -0.1456908392290363      0.4654800000000000      0.2556247695713157
   -0.1456905598316916      0.4654800000000000      0.2556247269655735
   -0.1456913379097297      0.4654800000000000      0.2556276641904637
   -0.1456902529465979      0.4654800000000000      0.2556201469373310
   -0.1456909512282826      0.4654800000000000      0.2556254324429971
   -0.1456905446827425      0.4654800000000000      0.2556235821381998
   -0.1456900969225471      0.4654800000000000      0.2556194226950696
   -0.1456905514118395      0.4654800000000000      0.2556241281033217
   -0.1456906284940083      0.4654800000000000      0.2556239829274859
   -0.1456907602247252      0.4654800000000000      0.2556247482569951
   -0.1456914799758758      0.4654800000000000      0.2556270597433115
   -0.1456901440103061      0.4654800000000000      0.2556225972755937
   -0.1456905993558452      0.4654800000000000      0.2556227490114411
   -0.1456904849370082      0.4654800000000000      0.2556218612442407
   -0.1456910631722274      0.4654800000000000      0.2556247198309798
   -0.1456911124374329      0.4654800000000000      0.2556237182316547
   -0.1456910029444326      0.4654800000000000      0.2556249426785058
   -0.1456907827462141      0.4654800000000000      0.2556243590119641
   -0.1456915183429595      0.4654800000000000      0.2556265636416747
   -0.1456909786361384      0.4654800000000000      0.2556232308680492
   -0.1456901823077865      0.4654800000000000      0.2556228344707807
   -0.1456905496046126      0.4654800000000000      0.2556243768758443
   -0.1456904787951392      0.4654800000000000      0.2556219330606594
   -0.1456907117633004      0.4654800000000000      0.2556234846095483
   -0.1456910987025859      0.4654800000000000      0.2556254830509265
   -0.1456904937187299      0.4654800000000000      0.2556211559641604
   -0.1456909084797643      0.4654800000000000      0.2556236319893676
   -0.1456914631928662      0.4654800000000000      0.2556266791595332
   -0.1456906306137209      0.4654800000000000      0.2556244235900870
   -0.1456910646387706      0.4654800000000000      0.2556253865348936
   -0.1456909335809563      0.4654800000000000      0.2556231895835465
   -0.1456905928512614      0.4654800000000000      0.2556238447973396
   -0.1456910122865742      0.4654800000000000      0.2556241900728573
   -0.1456903071770407      0.4654800000000000      0.2556218844057427
   -0.1456909803519172      0.4654800000000000      0.2556253545801129
   -0.1456915867808753      0.4654800000000000      0.2556248388103764
   -0.1456911317132195      0.4654800000000000      0.2556257502415602
   -0.1456907304632724      0.4654800000000000      0.2556246757298038
   -0.1456908274409963      0.4654800000000000      0.2556235689491758
   -0.1456897085536401      0.4654800000000000      0.2556184406478573
   -0.1456906481920011      0.4654800000000000      0.2556252261310613
   -0.1456912263549427      0.4654800000000000      0.2556251414493195
   -0.1456903710065263      0.4654800000000000      0.2556227478930211
   -0.1456914688706299      0.4654800000000000      0.2556253786820403
   -0.1456910455799318      0.4654800000000000      0.2556259113970220
   -0.1456905680706668      0.4654800000000000      0.2556249483680185
   -0.1456909881127874      0.4654800000000000      0.2556250076528696
   -0.1456902090779123      0.4654800000000000      0.2556224616472267
   -0.1456905585710024      0.4654800000000000      0.2556234683352681
   -0.1456912841187150      0.4654800000000000      0.2556235902714105
   -0.1456909619144914      0.4654800000000000      0.2556228015377078


==> anc/lamb=0.25/Nx=112_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1808
#   n_meas:             60738
#   tau_int:            7.826334508423258
#   n_independent:      3647.343254018618
#   n_eff (at crossing):48037.3282972862
# Ensemble 2:
#   musq:               -0.1806909090909091
#   n_meas:             60812
#   tau_int:            7.151830273002308
#   n_independent:      3973.689812132981
#   n_eff (at crossing):55864.625814701176
# Ensemble 3:
#   musq:               -0.18058181818181818
#   n_meas:             60664
#   tau_int:            7.100791191235471
#   n_independent:      3990.6371898462435
#   n_eff (at crossing):60081.93624613901
# Ensemble 4:
#   musq:               -0.18047272727272728
#   n_meas:             60738
#   tau_int:            6.712965093566422
#   n_independent:      4210.335084955218
#   n_eff (at crossing):60178.473205083035
# Ensemble 5:
#   musq:               -0.18036363636363636
#   n_meas:             60664
#   tau_int:            6.581929281887604
#   n_independent:      4283.013680689475
#   n_eff (at crossing):55711.038655561446
# Ensemble 6:
#   musq:               -0.18025454545454545
#   n_meas:             60664
#   tau_int:            6.588543400091703
#   n_independent:      4279.017322459731
#   n_eff (at crossing):47671.37783982498
# Ensemble 7:
#   musq:               -0.18014545454545455
#   n_meas:             60590
#   tau_int:            5.951170548606324
#   n_independent:      4696.0469843019055
#   n_eff (at crossing):37894.02319686148
# Ensemble 8:
#   musq:               -0.18003636363636363
#   n_meas:             60664
#   tau_int:            5.817085276902544
#   n_independent:      4801.581531739696
#   n_eff (at crossing):28838.154037263583
#
# === Crossing result ===
# musqcrit_central:   -0.18052691084706496
# musqcrit_err:       4.769631170415384e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2538466913506431
# phisq_err:          1.5909924007649606e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1805269699307365      0.4654800000000000      0.2538475137319727
   -0.1805267363110212      0.4654800000000000      0.2538459306157055
   -0.1805264699645650      0.4654800000000000      0.2538458805587296
   -0.1805274702684312      0.4654800000000000      0.2538486604203298
   -0.1805261498527468      0.4654800000000000      0.2538450568978816
   -0.1805276826882412      0.4654800000000000      0.2538497469676456
   -0.1805271760412547      0.4654800000000000      0.2538481181361846
   -0.1805267166910301      0.4654800000000000      0.2538459254598979
   -0.1805273758901187      0.4654800000000000      0.2538476524517022
   -0.1805258054629233      0.4654800000000000      0.2538418968862194
   -0.1805266399582148      0.4654800000000000      0.2538455156194008
   -0.1805274076973835      0.4654800000000000      0.2538481850141986
   -0.1805271984729298      0.4654800000000000      0.2538489045189013
   -0.1805279383662291      0.4654800000000000      0.2538487251578576
   -0.1805267147476766      0.4654800000000000      0.2538476087481092
   -0.1805271192139350      0.4654800000000000      0.2538481521747565
   -0.1805266611646472      0.4654800000000000      0.2538467457496715
   -0.1805275051363649      0.4654800000000000      0.2538490321181673
   -0.1805266818429488      0.4654800000000000      0.2538469257537098
   -0.1805266393333527      0.4654800000000000      0.2538472578687022
   -0.1805273662074038      0.4654800000000000      0.2538489930437420
   -0.1805272997383145      0.4654800000000000      0.2538481361745302
   -0.1805278737254248      0.4654800000000000      0.2538488928056557
   -0.1805266557721280      0.4654800000000000      0.2538466975622423
   -0.1805273885157086      0.4654800000000000      0.2538474913349499
   -0.1805271032489908      0.4654800000000000      0.2538471920009807
   -0.1805274968031552      0.4654800000000000      0.2538487184472246
   -0.1805266778799090      0.4654800000000000      0.2538451123793982
   -0.1805270755506137      0.4654800000000000      0.2538474560940115
   -0.1805267663479029      0.4654800000000000      0.2538471479379745
   -0.1805268228152764      0.4654800000000000      0.2538477194851431
   -0.1805266709311858      0.4654800000000000      0.2538451802868183
   -0.1805270686661742      0.4654800000000000      0.2538483330181193
   -0.1805259996022722      0.4654800000000000      0.2538420947016407
   -0.1805265059260653      0.4654800000000000      0.2538451055865064
   -0.1805268676385446      0.4654800000000000      0.2538478535346027
   -0.1805269012339014      0.4654800000000000      0.2538471984287501
   -0.1805273344858226      0.4654800000000000      0.2538478987454231
   -0.1805273176695855      0.4654800000000000      0.2538477559861904
   -0.1805268767260758      0.4654800000000000      0.2538469600543370
   -0.1805266651131458      0.4654800000000000      0.2538461368213621
   -0.1805265240613096      0.4654800000000000      0.2538476577652883
   -0.1805269593751563      0.4654800000000000      0.2538481198293255
   -0.1805264393701468      0.4654800000000000      0.2538443406957445
   -0.1805275590434368      0.4654800000000000      0.2538486378091548
   -0.1805264342761174      0.4654800000000000      0.2538460870216469
   -0.1805273346412903      0.4654800000000000      0.2538485688762114
   -0.1805269343497077      0.4654800000000000      0.2538486299524236
   -0.1805268230506557      0.4654800000000000      0.2538474845068927
   -0.1805268934443747      0.4654800000000000      0.2538468618826671
   -0.1805261621407836      0.4654800000000000      0.2538436584647473
   -0.1805268127396119      0.4654800000000000      0.2538465637027835
   -0.1805267900298973      0.4654800000000000      0.2538459440388574
   -0.1805277404358698      0.4654800000000000      0.2538466891847421
   -0.1805273547065462      0.4654800000000000      0.2538466067036054
   -0.1805268764581958      0.4654800000000000      0.2538472792553706
   -0.1805270627468550      0.4654800000000000      0.2538478679273350
   -0.1805266573468478      0.4654800000000000      0.2538465025447671
   -0.1805269606573418      0.4654800000000000      0.2538467496212425
   -0.1805265521019064      0.4654800000000000      0.2538453400442652
   -0.1805268214876319      0.4654800000000000      0.2538475580211528
   -0.1805271080879875      0.4654800000000000      0.2538472502181646
   -0.1805270733365212      0.4654800000000000      0.2538476951917169
   -0.1805272409327297      0.4654800000000000      0.2538489329871930
   -0.1805272957918491      0.4654800000000000      0.2538487202654323
   -0.1805267686585416      0.4654800000000000      0.2538470406041168
   -0.1805267551318016      0.4654800000000000      0.2538473773581221
   -0.1805271311459320      0.4654800000000000      0.2538477601735390
   -0.1805270173010076      0.4654800000000000      0.2538473785570398
   -0.1805268747650911      0.4654800000000000      0.2538466643048209
   -0.1805269085993748      0.4654800000000000      0.2538477442932270
   -0.1805270754029373      0.4654800000000000      0.2538462250291886
   -0.1805273226624713      0.4654800000000000      0.2538476204441746
   -0.1805268556112791      0.4654800000000000      0.2538475411992899
   -0.1805269477044127      0.4654800000000000      0.2538461537022166
   -0.1805264816314164      0.4654800000000000      0.2538460897481665
   -0.1805271676787950      0.4654800000000000      0.2538484100235526
   -0.1805274915690496      0.4654800000000000      0.2538492570014602
   -0.1805268468073918      0.4654800000000000      0.2538456943288172
   -0.1805267527521616      0.4654800000000000      0.2538466047801863
   -0.1805268964389750      0.4654800000000000      0.2538468966438026
   -0.1805268296304743      0.4654800000000000      0.2538472356723504
   -0.1805274658398442      0.4654800000000000      0.2538478995870104
   -0.1805270299814237      0.4654800000000000      0.2538469323432609
   -0.1805271884367749      0.4654800000000000      0.2538479129090496
   -0.1805271506277573      0.4654800000000000      0.2538480589827392
   -0.1805274339958874      0.4654800000000000      0.2538493343275413
   -0.1805271772528055      0.4654800000000000      0.2538469651937652
   -0.1805273496681620      0.4654800000000000      0.2538489395956178
   -0.1805268579853174      0.4654800000000000      0.2538465904337058
   -0.1805273080669389      0.4654800000000000      0.2538476931359593
   -0.1805268166416081      0.4654800000000000      0.2538465349703385
   -0.1805265004504577      0.4654800000000000      0.2538455110158147
   -0.1805267884284551      0.4654800000000000      0.2538473851641695
   -0.1805264188440899      0.4654800000000000      0.2538462077158249
   -0.1805273532220630      0.4654800000000000      0.2538481804150934
   -0.1805268760122813      0.4654800000000000      0.2538464880825696
   -0.1805271992520883      0.4654800000000000      0.2538477601751756
   -0.1805264029875769      0.4654800000000000      0.2538476080759927
   -0.1805265534454059      0.4654800000000000      0.2538466784390013
   -0.1805266402602567      0.4654800000000000      0.2538461709956191
   -0.1805274692534579      0.4654800000000000      0.2538492127540812
   -0.1805269855618856      0.4654800000000000      0.2538480132049720
   -0.1805275221139061      0.4654800000000000      0.2538486135807544
   -0.1805272433243942      0.4654800000000000      0.2538478749212257
   -0.1805261840597518      0.4654800000000000      0.2538456377778599
   -0.1805265664935422      0.4654800000000000      0.2538462955653095
   -0.1805273882041653      0.4654800000000000      0.2538465473990367
   -0.1805262032705768      0.4654800000000000      0.2538432562184668
   -0.1805260360837235      0.4654800000000000      0.2538451981952355
   -0.1805263902485093      0.4654800000000000      0.2538455689157254
   -0.1805277262896471      0.4654800000000000      0.2538486954468099
   -0.1805262725788329      0.4654800000000000      0.2538454293287063
   -0.1805264982809582      0.4654800000000000      0.2538454382608031
   -0.1805265594755538      0.4654800000000000      0.2538470977767495
   -0.1805264993074747      0.4654800000000000      0.2538460040341313
   -0.1805273051331077      0.4654800000000000      0.2538484084117450
   -0.1805259787536777      0.4654800000000000      0.2538447833928221
   -0.1805267086495581      0.4654800000000000      0.2538460009460986
   -0.1805263403431603      0.4654800000000000      0.2538453715836188
   -0.1805269721696270      0.4654800000000000      0.2538467481105005
   -0.1805264247473140      0.4654800000000000      0.2538469636368800
   -0.1805268400410138      0.4654800000000000      0.2538452967617649
   -0.1805273842606738      0.4654800000000000      0.2538477764782348
   -0.1805261277731916      0.4654800000000000      0.2538459512585861
   -0.1805267653609295      0.4654800000000000      0.2538461687232987
   -0.1805269878525030      0.4654800000000000      0.2538459731913036
   -0.1805263696577485      0.4654800000000000      0.2538438481363315


==> anc/lamb=0.25/Nx=136_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1808
#   n_meas:             24301
#   tau_int:            8.06155978147184
#   n_independent:      1419.192332954916
#   n_eff (at crossing):12923.757170479183
# Ensemble 2:
#   musq:               -0.1806909090909091
#   n_meas:             24301
#   tau_int:            8.07324546473252
#   n_independent:      1417.2579159179702
#   n_eff (at crossing):17983.28152729415
# Ensemble 3:
#   musq:               -0.18058181818181818
#   n_meas:             24301
#   tau_int:            8.169606421740447
#   n_independent:      1401.5053750918435
#   n_eff (at crossing):22473.133550011535
# Ensemble 4:
#   musq:               -0.18047272727272728
#   n_meas:             24301
#   tau_int:            7.8682113664912325
#   n_independent:      1451.9829229761283
#   n_eff (at crossing):24295.877355203975
# Ensemble 5:
#   musq:               -0.18036363636363636
#   n_meas:             24301
#   tau_int:            7.90968459622046
#   n_independent:      1444.822318956024
#   n_eff (at crossing):22830.730460725725
# Ensemble 6:
#   musq:               -0.18025454545454545
#   n_meas:             24301
#   tau_int:            7.082485532883568
#   n_independent:      1602.4428859515738
#   n_eff (at crossing):18971.40234282638
# Ensemble 7:
#   musq:               -0.18014545454545455
#   n_meas:             24301
#   tau_int:            6.366717690626168
#   n_independent:      1769.4771428548434
#   n_eff (at crossing):13829.335714152074
# Ensemble 8:
#   musq:               -0.18003636363636363
#   n_meas:             24301
#   tau_int:            6.716094434553672
#   n_independent:      1683.8055696469733
#   n_eff (at crossing):6413.412621611497
#
# === Crossing result ===
# musqcrit_central:   -0.1804666523829954
# musqcrit_err:       5.946853901363273e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2533298148300105
# phisq_err:          1.7351617080800877e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1804666408958271      0.4654800000000000      0.2533321978779136
   -0.1804670290404484      0.4654800000000000      0.2533315949426125
   -0.1804665258557621      0.4654800000000000      0.2533313263821274
   -0.1804662372541123      0.4654800000000000      0.2533315654380507
   -0.1804668918198405      0.4654800000000000      0.2533322988375716
   -0.1804659514604588      0.4654800000000000      0.2533313804387061
   -0.1804659304002406      0.4654800000000000      0.2533290077293839
   -0.1804660104357048      0.4654800000000000      0.2533296822653148
   -0.1804671112554284      0.4654800000000000      0.2533336847337361
   -0.1804670874380477      0.4654800000000000      0.2533313859055062
   -0.1804660812139182      0.4654800000000000      0.2533275908790969
   -0.1804676783863278      0.4654800000000000      0.2533334828333743
   -0.1804678316906688      0.4654800000000000      0.2533351906668657
   -0.1804664547929568      0.4654800000000000      0.2533311102714761
   -0.1804661647883943      0.4654800000000000      0.2533322340689301
   -0.1804663830946809      0.4654800000000000      0.2533303005323772
   -0.1804669261748298      0.4654800000000000      0.2533319667607645
   -0.1804665443461299      0.4654800000000000      0.2533313256712909
   -0.1804663230788306      0.4654800000000000      0.2533309598712783
   -0.1804683205574330      0.4654800000000000      0.2533359196356812
   -0.1804667509634520      0.4654800000000000      0.2533330724767862
   -0.1804658507300942      0.4654800000000000      0.2533292811528919
   -0.1804659774168176      0.4654800000000000      0.2533318928567941
   -0.1804657382432394      0.4654800000000000      0.2533302146777616
   -0.1804664101570653      0.4654800000000000      0.2533312009468661
   -0.1804667782092317      0.4654800000000000      0.2533328990456322
   -0.1804665250941369      0.4654800000000000      0.2533317683032104
   -0.1804665883116685      0.4654800000000000      0.2533332259003382
   -0.1804657689650891      0.4654800000000000      0.2533267673404386
   -0.1804661572573709      0.4654800000000000      0.2533330070494322
   -0.1804661640055586      0.4654800000000000      0.2533302013269986
   -0.1804673073144498      0.4654800000000000      0.2533313655623731
   -0.1804658997431027      0.4654800000000000      0.2533302695783706
   -0.1804670573649186      0.4654800000000000      0.2533335267066110
   -0.1804662469308877      0.4654800000000000      0.2533294971451566
   -0.1804662137988054      0.4654800000000000      0.2533306184795409
   -0.1804669087417866      0.4654800000000000      0.2533327161214114
   -0.1804665617422764      0.4654800000000000      0.2533321093266150
   -0.1804664976433606      0.4654800000000000      0.2533322932474196
   -0.1804663190468430      0.4654800000000000      0.2533308719986233
   -0.1804658452012012      0.4654800000000000      0.2533308380047925
   -0.1804664113411734      0.4654800000000000      0.2533314570837400
   -0.1804667757167539      0.4654800000000000      0.2533328549540994
   -0.1804660623661005      0.4654800000000000      0.2533305409766799
   -0.1804666247593530      0.4654800000000000      0.2533327416442850
   -0.1804664286052791      0.4654800000000000      0.2533306322242289
   -0.1804667396982066      0.4654800000000000      0.2533329562912643
   -0.1804664292460424      0.4654800000000000      0.2533319971858553
   -0.1804670463430610      0.4654800000000000      0.2533318401839299
   -0.1804669326777753      0.4654800000000000      0.2533332812381849
   -0.1804664994165632      0.4654800000000000      0.2533322671084597
   -0.1804657458859881      0.4654800000000000      0.2533295451311843
   -0.1804670595993743      0.4654800000000000      0.2533312427924052
   -0.1804670532885911      0.4654800000000000      0.2533317766117606
   -0.1804675219261898      0.4654800000000000      0.2533327181205154
   -0.1804668675274924      0.4654800000000000      0.2533323110640077
   -0.1804663575901084      0.4654800000000000      0.2533302964557432
   -0.1804676856511316      0.4654800000000000      0.2533325415461553
   -0.1804669649867984      0.4654800000000000      0.2533316559240080
   -0.1804675864770302      0.4654800000000000      0.2533324707374667
   -0.1804662060329332      0.4654800000000000      0.2533305211239982
   -0.1804666433142408      0.4654800000000000      0.2533323832182997
   -0.1804662191765578      0.4654800000000000      0.2533325021363167
   -0.1804669223398931      0.4654800000000000      0.2533324192427804
   -0.1804669114158179      0.4654800000000000      0.2533325535110524
   -0.1804666398732551      0.4654800000000000      0.2533308246294597
   -0.1804670778679485      0.4654800000000000      0.2533316131562001
   -0.1804661391164188      0.4654800000000000      0.2533290292284800
   -0.1804667413588601      0.4654800000000000      0.2533332482599398
   -0.1804667076099325      0.4654800000000000      0.2533316974849376
   -0.1804662507222935      0.4654800000000000      0.2533311442086439
   -0.1804669724461782      0.4654800000000000      0.2533327329248439
   -0.1804667678857002      0.4654800000000000      0.2533307387594113
   -0.1804667678587210      0.4654800000000000      0.2533315397678508
   -0.1804664421330719      0.4654800000000000      0.2533310658666420
   -0.1804665761609359      0.4654800000000000      0.2533319587661729
   -0.1804667950014106      0.4654800000000000      0.2533325823263300
   -0.1804665656198684      0.4654800000000000      0.2533317450664715
   -0.1804671974139059      0.4654800000000000      0.2533343193394242
   -0.1804675217066584      0.4654800000000000      0.2533336002273383
   -0.1804664227859059      0.4654800000000000      0.2533311380903620
   -0.1804660718309858      0.4654800000000000      0.2533310585701862
   -0.1804669911500258      0.4654800000000000      0.2533329637424265
   -0.1804666155804873      0.4654800000000000      0.2533296156465567
   -0.1804660584835512      0.4654800000000000      0.2533306614104827
   -0.1804674683756470      0.4654800000000000      0.2533342730864548
   -0.1804663957749245      0.4654800000000000      0.2533312105275824
   -0.1804670241109574      0.4654800000000000      0.2533329343469899
   -0.1804664690703856      0.4654800000000000      0.2533303700040635
   -0.1804671622887681      0.4654800000000000      0.2533320317706706
   -0.1804673729758681      0.4654800000000000      0.2533321204944504
   -0.1804672390460272      0.4654800000000000      0.2533346967946645
   -0.1804675451696406      0.4654800000000000      0.2533335670288095
   -0.1804680538390865      0.4654800000000000      0.2533357492768169
   -0.1804663478505341      0.4654800000000000      0.2533321973765371
   -0.1804656827968221      0.4654800000000000      0.2533316482217766
   -0.1804664319557939      0.4654800000000000      0.2533319154126795
   -0.1804666839168049      0.4654800000000000      0.2533319022450649
   -0.1804673231449475      0.4654800000000000      0.2533333387668075
   -0.1804666821648306      0.4654800000000000      0.2533304954789766
   -0.1804658553631897      0.4654800000000000      0.2533312718935690
   -0.1804662430069948      0.4654800000000000      0.2533310994599552
   -0.1804671170941609      0.4654800000000000      0.2533324971071551
   -0.1804669973589207      0.4654800000000000      0.2533325023394834
   -0.1804665641856165      0.4654800000000000      0.2533320687879379
   -0.1804663449771115      0.4654800000000000      0.2533296355582132
   -0.1804671905200950      0.4654800000000000      0.2533346353669224
   -0.1804666316635879      0.4654800000000000      0.2533305994149684
   -0.1804656885082035      0.4654800000000000      0.2533308850874262
   -0.1804667495817618      0.4654800000000000      0.2533323645357646
   -0.1804671667819608      0.4654800000000000      0.2533333053573871
   -0.1804664340666456      0.4654800000000000      0.2533293848201519
   -0.1804667231534826      0.4654800000000000      0.2533317888501698
   -0.1804674809317026      0.4654800000000000      0.2533342198210775
   -0.1804665962923883      0.4654800000000000      0.2533327645906841
   -0.1804664675070230      0.4654800000000000      0.2533322444677417
   -0.1804668585209936      0.4654800000000000      0.2533321868069733
   -0.1804661101799803      0.4654800000000000      0.2533294832488190
   -0.1804672072215206      0.4654800000000000      0.2533315322334825
   -0.1804658654425895      0.4654800000000000      0.2533300324579931
   -0.1804667140697369      0.4654800000000000      0.2533311477852849
   -0.1804656199441384      0.4654800000000000      0.2533274238380014
   -0.1804666656112338      0.4654800000000000      0.2533318971538622
   -0.1804662449126768      0.4654800000000000      0.2533304655160970
   -0.1804673717676701      0.4654800000000000      0.2533346894094178
   -0.1804673185748950      0.4654800000000000      0.2533347132531718
   -0.1804664977058184      0.4654800000000000      0.2533320170017680
   -0.1804661887483040      0.4654800000000000      0.2533314934499937


==> anc/lamb=0.25/Nx=156_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1808
#   n_meas:             19301
#   tau_int:            9.940199639386213
#   n_independent:      924.3597185242485
#   n_eff (at crossing):6479.448977534854
# Ensemble 2:
#   musq:               -0.1806909090909091
#   n_meas:             19301
#   tau_int:            9.655232459460427
#   n_independent:      950.2982859845589
#   n_eff (at crossing):11569.586413894423
# Ensemble 3:
#   musq:               -0.18058181818181818
#   n_meas:             19301
#   tau_int:            9.70293808436804
#   n_independent:      945.854999824567
#   n_eff (at crossing):16639.882541094103
# Ensemble 4:
#   musq:               -0.18047272727272728
#   n_meas:             19301
#   tau_int:            9.380182411706647
#   n_independent:      976.7532215362234
#   n_eff (at crossing):19245.57120365121
# Ensemble 5:
#   musq:               -0.18036363636363636
#   n_meas:             19301
#   tau_int:            8.663826440740312
#   n_independent:      1053.1081161790719
#   n_eff (at crossing):17896.006921511773
# Ensemble 6:
#   musq:               -0.18025454545454545
#   n_meas:             19301
#   tau_int:            8.570626664268127
#   n_independent:      1063.9286961303528
#   n_eff (at crossing):13100.286084746947
# Ensemble 7:
#   musq:               -0.18014545454545455
#   n_meas:             19301
#   tau_int:            6.68563034161707
#   n_independent:      1343.0276177870055
#   n_eff (at crossing):7441.877226655857
# Ensemble 8:
#   musq:               -0.18003636363636363
#   n_meas:             19301
#   tau_int:            8.185848102075955
#   n_independent:      1111.0601850950502
#   n_eff (at crossing):4312.931337716222
# Ensemble 9:
#   musq:               -0.1799272727272727
#   n_meas:             19301
#   tau_int:            5.978968731038381
#   n_independent:      1489.5117418560715
#   n_eff (at crossing):1551.5882801522916
# Ensemble 10:
#   musq:               -0.17981818181818182
#   n_meas:             19301
#   tau_int:            5.24585175473262
#   n_independent:      1679.5595173598558
#   n_eff (at crossing):971.4749217460551
# Ensemble 11:
#   musq:               -0.1797090909090909
#   n_meas:             19301
#   tau_int:            4.66094003431596
#   n_independent:      1869.9112827958083
#   n_eff (at crossing):NaN
# Ensemble 12:
#   musq:               -0.1796
#   n_meas:             19301
#   tau_int:            4.018530573674932
#   n_independent:      2135.7606953517247
#   n_eff (at crossing):NaN
#
# === Crossing result ===
# musqcrit_central:   -0.18045478439416754
# musqcrit_err:       6.515121818979977e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25309473078677586
# phisq_err:          2.034302102383643e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1804553813244382      0.4654800000000000      0.2530950231195316
   -0.1804540790256153      0.4654800000000000      0.2530923427083971
   -0.1804533946895365      0.4654800000000000      0.2530898465410160
   -0.1804555658631436      0.4654800000000000      0.2530957555309074
   -0.1804531388309245      0.4654800000000000      0.2530909135224983
   -0.1804534707161327      0.4654800000000000      0.2530925471799271
   -0.1804551256108156      0.4654800000000000      0.2530954069628921
   -0.1804549459480198      0.4654800000000000      0.2530929395693779
   -0.1804548544002486      0.4654800000000000      0.2530943508151626
   -0.1804548446294293      0.4654800000000000      0.2530941168775445
   -0.1804554993967222      0.4654800000000000      0.2530961145826451
   -0.1804548510812690      0.4654800000000000      0.2530929309035465
   -0.1804546285473000      0.4654800000000000      0.2530930857084491
   -0.1804546072644356      0.4654800000000000      0.2530936719852659
   -0.1804541794815880      0.4654800000000000      0.2530926999687773
   -0.1804547347515981      0.4654800000000000      0.2530931705075412
   -0.1804551276659211      0.4654800000000000      0.2530935488689915
   -0.1804542117129190      0.4654800000000000      0.2530928077799235
   -0.1804537865914902      0.4654800000000000      0.2530905482828107
   -0.1804550956111541      0.4654800000000000      0.2530937875489633
   -0.1804536412828463      0.4654800000000000      0.2530895151083877
   -0.1804547870197102      0.4654800000000000      0.2530920839476172
   -0.1804544497990995      0.4654800000000000      0.2530938695175637
   -0.1804554507332481      0.4654800000000000      0.2530962775856265
   -0.1804551735498715      0.4654800000000000      0.2530948296233245
   -0.1804552121228153      0.4654800000000000      0.2530951033470497
   -0.1804544193141526      0.4654800000000000      0.2530934916409238
   -0.1804547348588450      0.4654800000000000      0.2530941044162831
   -0.1804538663085112      0.4654800000000000      0.2530932460916138
   -0.1804542390400467      0.4654800000000000      0.2530918287464218
   -0.1804539559089889      0.4654800000000000      0.2530858429652770
   -0.1804553813641804      0.4654800000000000      0.2530950170675283
   -0.1804535681443525      0.4654800000000000      0.2530915228848774
   -0.1804551338443534      0.4654800000000000      0.2530946697627160
   -0.1804553434005164      0.4654800000000000      0.2530946461002354
   -0.1804541254064042      0.4654800000000000      0.2530936512185517
   -0.1804552739696499      0.4654800000000000      0.2530959493806499
   -0.1804539596142601      0.4654800000000000      0.2530912575274690
   -0.1804556609665812      0.4654800000000000      0.2530961821121773
   -0.1804555573994760      0.4654800000000000      0.2530957399001869
   -0.1804547329735951      0.4654800000000000      0.2530959334549810
   -0.1804550373424567      0.4654800000000000      0.2530935849196092
   -0.1804557931332555      0.4654800000000000      0.2530962298939312
   -0.1804554161698526      0.4654800000000000      0.2530950960213410
   -0.1804548183529762      0.4654800000000000      0.2530950624060673
   -0.1804539162819602      0.4654800000000000      0.2530933825426886
   -0.1804545702131425      0.4654800000000000      0.2530941623412105
   -0.1804546187427704      0.4654800000000000      0.2530941968131820
   -0.1804541506412800      0.4654800000000000      0.2530937089916164
   -0.1804552305550542      0.4654800000000000      0.2530928317543554
   -0.1804551588300508      0.4654800000000000      0.2530940858809237
   -0.1804549043990580      0.4654800000000000      0.2530939484014109
   -0.1804550718413120      0.4654800000000000      0.2530970218361158
   -0.1804543565172958      0.4654800000000000      0.2530922140679750
   -0.1804541923287941      0.4654800000000000      0.2530923991496120
   -0.1804551788981299      0.4654800000000000      0.2530924038800982
   -0.1804558586694797      0.4654800000000000      0.2530968745598517
   -0.1804545292916968      0.4654800000000000      0.2530936981552154
   -0.1804546682294534      0.4654800000000000      0.2530928053638808
   -0.1804549688119757      0.4654800000000000      0.2530934354426432
   -0.1804550613260817      0.4654800000000000      0.2530933645182886
   -0.1804542200208105      0.4654800000000000      0.2530929502959844
   -0.1804545995652046      0.4654800000000000      0.2530944132312370
   -0.1804547113287976      0.4654800000000000      0.2530944495306267
   -0.1804542595435011      0.4654800000000000      0.2530919912539700
   -0.1804558313686835      0.4654800000000000      0.2530970803397325
   -0.1804550793922571      0.4654800000000000      0.2530926189520051
   -0.1804548201977785      0.4654800000000000      0.2530935951489445
   -0.1804547665466106      0.4654800000000000      0.2530941224633295
   -0.1804556259722082      0.4654800000000000      0.2530950997235223
   -0.1804548723029306      0.4654800000000000      0.2530945962010498
   -0.1804560070496088      0.4654800000000000      0.2530948617610155
   -0.1804550632873727      0.4654800000000000      0.2530943040197739
   -0.1804551796526480      0.4654800000000000      0.2530949462738448
   -0.1804542387775832      0.4654800000000000      0.2530922646896989
   -0.1804540689200358      0.4654800000000000      0.2530916028675817
   -0.1804549915551877      0.4654800000000000      0.2530946624453035
   -0.1804557718260072      0.4654800000000000      0.2530977208437816
   -0.1804544243033749      0.4654800000000000      0.2530929787427877
   -0.1804544884156327      0.4654800000000000      0.2530927927828873
   -0.1804552794969697      0.4654800000000000      0.2530940593531193
   -0.1804550660229169      0.4654800000000000      0.2530944948916926
   -0.1804553663179945      0.4654800000000000      0.2530960160229884
   -0.1804546914313118      0.4654800000000000      0.2530923717554344
   -0.1804542197241254      0.4654800000000000      0.2530937362516282
   -0.1804548675755644      0.4654800000000000      0.2530941810221150
   -0.1804549759395461      0.4654800000000000      0.2530951381281602
   -0.1804551774948726      0.4654800000000000      0.2530959218617233
   -0.1804547957811571      0.4654800000000000      0.2530931821862789
   -0.1804552186273318      0.4654800000000000      0.2530953115891630
   -0.1804545146949025      0.4654800000000000      0.2530914390925463
   -0.1804543782020108      0.4654800000000000      0.2530935695628908
   -0.1804546759749517      0.4654800000000000      0.2530925148606388
   -0.1804550231043915      0.4654800000000000      0.2530943580814193
   -0.1804559778667304      0.4654800000000000      0.2530985120639217
   -0.1804545129010566      0.4654800000000000      0.2530915109638289
   -0.1804547124434997      0.4654800000000000      0.2530955928751483
   -0.1804549501420909      0.4654800000000000      0.2530956457975472
   -0.1804556366743862      0.4654800000000000      0.2530962725925224
   -0.1804544091036108      0.4654800000000000      0.2530921303377073
   -0.1804552897558364      0.4654800000000000      0.2530953071072384
   -0.1804539818726482      0.4654800000000000      0.2530922977044972
   -0.1804540978608877      0.4654800000000000      0.2530940337927716
   -0.1804555389143112      0.4654800000000000      0.2530948818825935
   -0.1804558498511341      0.4654800000000000      0.2530962510955726
   -0.1804544276531077      0.4654800000000000      0.2530927386470145
   -0.1804542695935667      0.4654800000000000      0.2530934818527953
   -0.1804541613252893      0.4654800000000000      0.2530921866161674
   -0.1804552556674869      0.4654800000000000      0.2530941539707504
   -0.1804551196807539      0.4654800000000000      0.2530919947344454
   -0.1804550450773023      0.4654800000000000      0.2530904194037374
   -0.1804549861195660      0.4654800000000000      0.2530957282724375
   -0.1804544665223193      0.4654800000000000      0.2530945031951210
   -0.1804546293782755      0.4654800000000000      0.2530927915582762
   -0.1804537998635858      0.4654800000000000      0.2530897907344810
   -0.1804549911612546      0.4654800000000000      0.2530947932143167
   -0.1804547806158820      0.4654800000000000      0.2530933884092270
   -0.1804543007391095      0.4654800000000000      0.2530931153266437
   -0.1804555002871560      0.4654800000000000      0.2530956796388850
   -0.1804547482055812      0.4654800000000000      0.2530958754507158
   -0.1804550465719981      0.4654800000000000      0.2530937376008474
   -0.1804545380474816      0.4654800000000000      0.2530945789170755
   -0.1804554090996909      0.4654800000000000      0.2530932349430403
   -0.1804541765688329      0.4654800000000000      0.2530909038441206
   -0.1804544607755778      0.4654800000000000      0.2530933190120075
   -0.1804553180608463      0.4654800000000000      0.2530962350613186
   -0.1804545785814977      0.4654800000000000      0.2530934126986013
   -0.1804544743165273      0.4654800000000000      0.2530938656070817


==> anc/lamb=0.25/Nx=176_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.1808
#   n_meas:             14301
#   tau_int:            10.064669228692589
#   n_independent:      676.8314128169725
#   n_eff (at crossing):2381.276378276973
# Ensemble 2:
#   musq:               -0.1806909090909091
#   n_meas:             14301
#   tau_int:            10.910727274808304
#   n_independent:      626.6471739962013
#   n_eff (at crossing):5874.9931110237385
# Ensemble 3:
#   musq:               -0.18058181818181818
#   n_meas:             14301
#   tau_int:            10.779121353767051
#   n_independent:      633.958956174529
#   n_eff (at crossing):10823.480847102363
# Ensemble 4:
#   musq:               -0.18047272727272728
#   n_meas:             14301
#   tau_int:            11.828933137374559
#   n_independent:      579.9771902666589
#   n_eff (at crossing):14043.750882454371
# Ensemble 5:
#   musq:               -0.18042835623052147
#   n_meas:             171612
#   tau_int:            5.941679524588597
#   n_independent:      13320.439129650751
#   n_eff (at crossing):171482.3144799189
# Ensemble 6:
#   musq:               -0.18036363636363636
#   n_meas:             14301
#   tau_int:            10.975170677623503
#   n_independent:      623.127986579182
#   n_eff (at crossing):13332.239941487696
# Ensemble 7:
#   musq:               -0.18025454545454545
#   n_meas:             14301
#   tau_int:            11.19507770737289
#   n_independent:      611.4110721549232
#   n_eff (at crossing):9048.961268696408
# Ensemble 8:
#   musq:               -0.18014545454545455
#   n_meas:             14301
#   tau_int:            16.601289557145527
#   n_independent:      418.12636269948814
#   n_eff (at crossing):4769.940141704701
# Ensemble 9:
#   musq:               -0.18003636363636363
#   n_meas:             14301
#   tau_int:            6.36953444737323
#   n_independent:      1040.9002319995943
#   n_eff (at crossing):2575.9504574526986
#
# === Crossing result ===
# musqcrit_central:   -0.18043587309879688
# musqcrit_err:       3.014549533603637e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25290155620071064
# phisq_err:          9.044974797690157e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1804356371036582      0.4654800000000000      0.2529013486488231
   -0.1804354255158104      0.4654800000000000      0.2529009575463450
   -0.1804357129050188      0.4654800000000000      0.2529014414320744
   -0.1804359989067205      0.4654800000000000      0.2529001313495136
   -0.1804354828582837      0.4654800000000000      0.2529007953840285
   -0.1804356112624693      0.4654800000000000      0.2529006500989013
   -0.1804358930154772      0.4654800000000000      0.2529019908141651
   -0.1804360826677435      0.4654800000000000      0.2529025102254007
   -0.1804361746084037      0.4654800000000000      0.2529021839097888
   -0.1804361168608075      0.4654800000000000      0.2529019181446636
   -0.1804357405216305      0.4654800000000000      0.2529013987966955
   -0.1804358606010980      0.4654800000000000      0.2529014042500716
   -0.1804358578002367      0.4654800000000000      0.2529017786851137
   -0.1804357522428196      0.4654800000000000      0.2529005486664854
   -0.1804359682002547      0.4654800000000000      0.2529028861648761
   -0.1804355859448752      0.4654800000000000      0.2529008185402695
   -0.1804362235517763      0.4654800000000000      0.2529024318329697
   -0.1804354153430346      0.4654800000000000      0.2529005429590417
   -0.1804357820573714      0.4654800000000000      0.2529007955076918
   -0.1804362827967000      0.4654800000000000      0.2529017782834775
   -0.1804359952952574      0.4654800000000000      0.2529019112478106
   -0.1804361188563431      0.4654800000000000      0.2529021455035901
   -0.1804358460753957      0.4654800000000000      0.2529016484225671
   -0.1804356768459215      0.4654800000000000      0.2529009012345587
   -0.1804362132786232      0.4654800000000000      0.2529017642992239
   -0.1804359380793491      0.4654800000000000      0.2529015864967184
   -0.1804358013804971      0.4654800000000000      0.2529010815606709
   -0.1804362267024348      0.4654800000000000      0.2529027607759484
   -0.1804362462825665      0.4654800000000000      0.2529022191308745
   -0.1804361867127658      0.4654800000000000      0.2529027485445034
   -0.1804362166183029      0.4654800000000000      0.2529026672000672
   -0.1804362507562238      0.4654800000000000      0.2529022133719499
   -0.1804358171024805      0.4654800000000000      0.2529010466663969
   -0.1804357980412395      0.4654800000000000      0.2529013961192560
   -0.1804357020877072      0.4654800000000000      0.2529014816705528
   -0.1804357212575769      0.4654800000000000      0.2529015249768682
   -0.1804355681214380      0.4654800000000000      0.2529003966958875
   -0.1804353686295485      0.4654800000000000      0.2529003583104162
   -0.1804356964681229      0.4654800000000000      0.2529008399653210
   -0.1804359322698640      0.4654800000000000      0.2529021174624380
   -0.1804355939127571      0.4654800000000000      0.2529004455476717
   -0.1804357628346942      0.4654800000000000      0.2529018486465561
   -0.1804357020931741      0.4654800000000000      0.2529008671142629
   -0.1804356739945250      0.4654800000000000      0.2529011116781103
   -0.1804358740440939      0.4654800000000000      0.2529013340007349
   -0.1804355840540242      0.4654800000000000      0.2529012406163340
   -0.1804360586565228      0.4654800000000000      0.2529018304367674
   -0.1804358680004770      0.4654800000000000      0.2529013801804153
   -0.1804356821342492      0.4654800000000000      0.2529004482691323
   -0.1804359310962539      0.4654800000000000      0.2529023472811731
   -0.1804361481388745      0.4654800000000000      0.2529016904809049
   -0.1804355441982034      0.4654800000000000      0.2529011650062532
   -0.1804357878583848      0.4654800000000000      0.2529012444648651
   -0.1804353742017039      0.4654800000000000      0.2529002681404991
   -0.1804360295829672      0.4654800000000000      0.2529017121310990
   -0.1804362279843977      0.4654800000000000      0.2529020762707363
   -0.1804363740675410      0.4654800000000000      0.2529031245864218
   -0.1804357971196086      0.4654800000000000      0.2529012246370463
   -0.1804358798585348      0.4654800000000000      0.2529019758108905
   -0.1804361908952208      0.4654800000000000      0.2529020943479764
   -0.1804363357167550      0.4654800000000000      0.2529030362342054
   -0.1804358630338109      0.4654800000000000      0.2529006441138029
   -0.1804361313312179      0.4654800000000000      0.2529022366387291
   -0.1804356436608059      0.4654800000000000      0.2529002405802742
   -0.1804361377653772      0.4654800000000000      0.2529026560026930
   -0.1804355882259585      0.4654800000000000      0.2529015302013368
   -0.1804354013873944      0.4654800000000000      0.2529003684122883
   -0.1804359473950413      0.4654800000000000      0.2529017827878663
   -0.1804362123782639      0.4654800000000000      0.2529018427993211
   -0.1804361042899619      0.4654800000000000      0.2529024485032477
   -0.1804356991709669      0.4654800000000000      0.2529005246958785
   -0.1804356649644380      0.4654800000000000      0.2529014914721823
   -0.1804361864248115      0.4654800000000000      0.2529025892107932
   -0.1804358160049900      0.4654800000000000      0.2529011186735987
   -0.1804362752601443      0.4654800000000000      0.2529024374050066
   -0.1804357662446706      0.4654800000000000      0.2529000119532644
   -0.1804356910612665      0.4654800000000000      0.2529007811344547
   -0.1804362112416704      0.4654800000000000      0.2529021067882859
   -0.1804359846649037      0.4654800000000000      0.2529014307962793
   -0.1804353574810516      0.4654800000000000      0.2529003914752307
   -0.1804354655840130      0.4654800000000000      0.2529003590373123
   -0.1804363056457316      0.4654800000000000      0.2529025725406030
   -0.1804361317789554      0.4654800000000000      0.2529029051551290
   -0.1804355011964193      0.4654800000000000      0.2529005900560067
   -0.1804356784997418      0.4654800000000000      0.2529007802413005
   -0.1804359850627752      0.4654800000000000      0.2529024542709558
   -0.1804359148214648      0.4654800000000000      0.2529016270202591
   -0.1804354322802267      0.4654800000000000      0.2529005240060994
   -0.1804357049098801      0.4654800000000000      0.2529013071153385
   -0.1804360880501907      0.4654800000000000      0.2529023508648609
   -0.1804365041918182      0.4654800000000000      0.2529033670167087
   -0.1804357203709434      0.4654800000000000      0.2529016138242441
   -0.1804358831068660      0.4654800000000000      0.2529016481464825
   -0.1804360168266277      0.4654800000000000      0.2529015626405495
   -0.1804353565210613      0.4654800000000000      0.2529004482743820
   -0.1804358339079323      0.4654800000000000      0.2529021054281822
   -0.1804359646596544      0.4654800000000000      0.2529024781748902
   -0.1804356039780188      0.4654800000000000      0.2529005474355489
   -0.1804355611406191      0.4654800000000000      0.2529011628013434
   -0.1804359981924335      0.4654800000000000      0.2529009656551175
   -0.1804358296188422      0.4654800000000000      0.2529014380634654
   -0.1804358699106058      0.4654800000000000      0.2529017425322187
   -0.1804359776055581      0.4654800000000000      0.2529013098415448
   -0.1804361212994018      0.4654800000000000      0.2529020122223170
   -0.1804363717315215      0.4654800000000000      0.2529035051598209
   -0.1804356998167463      0.4654800000000000      0.2529000440002914
   -0.1804358821387643      0.4654800000000000      0.2529016726022842
   -0.1804357813301713      0.4654800000000000      0.2529012553432811
   -0.1804362213711362      0.4654800000000000      0.2529027264254816
   -0.1804360896924455      0.4654800000000000      0.2529019125187860
   -0.1804355525047882      0.4654800000000000      0.2529017323446770
   -0.1804360462911841      0.4654800000000000      0.2529020332948086
   -0.1804357483393323      0.4654800000000000      0.2529006547994016
   -0.1804358898707252      0.4654800000000000      0.2529015723024566
   -0.1804355559624619      0.4654800000000000      0.2529002308412602
   -0.1804362845088182      0.4654800000000000      0.2529016523007094
   -0.1804354062680242      0.4654800000000000      0.2529012019003519
   -0.1804361459015863      0.4654800000000000      0.2529024652667082
   -0.1804357139214268      0.4654800000000000      0.2529006253669002
   -0.1804360315935026      0.4654800000000000      0.2529024073858832
   -0.1804361337437496      0.4654800000000000      0.2529025835649875
   -0.1804359245122265      0.4654800000000000      0.2529012092218402
   -0.1804357829611530      0.4654800000000000      0.2529020153219959
   -0.1804354560234825      0.4654800000000000      0.2528998968612112
   -0.1804361692474585      0.4654800000000000      0.2529024124688936
   -0.1804357179682713      0.4654800000000000      0.2529012659980067
   -0.1804355675375120      0.4654800000000000      0.2529004092729986
   -0.1804361061941734      0.4654800000000000      0.2529018157206988


==> anc/lamb=0.25/Nx=216_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      216
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.18058181818181818
#   n_meas:             22981
#   tau_int:            13.088265221043947
#   n_independent:      845.6193497169036
#   n_eff (at crossing):11020.608500573666
# Ensemble 2:
#   musq:               -0.18047272727272728
#   n_meas:             22981
#   tau_int:            12.987011434815999
#   n_independent:      851.9678399869885
#   n_eff (at crossing):21216.044638565294
# Ensemble 3:
#   musq:               -0.1804172165536769
#   n_meas:             74936
#   tau_int:            6.873024390084173
#   n_independent:      5081.768080191072
#   n_eff (at crossing):74934.89317104893
# Ensemble 4:
#   musq:               -0.18036363636363636
#   n_meas:             23129
#   tau_int:            12.189587591944887
#   n_independent:      911.3377338867126
#   n_eff (at crossing):21488.559401529677
# Ensemble 5:
#   musq:               -0.18025454545454545
#   n_meas:             23055
#   tau_int:            10.781705958962238
#   n_independent:      1021.7869568602346
#   n_eff (at crossing):11438.562810015632
#
# === Crossing result ===
# musqcrit_central:   -0.18041796081533862
# musqcrit_err:       3.3419581571255795e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2526741977816459
# phisq_err:          1.0339190695320629e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1804178752714314      0.4654800000000000      0.2526738351040527
   -0.1804176739412902      0.4654800000000000      0.2526736334675838
   -0.1804177275669976      0.4654800000000000      0.2526728631913185
   -0.1804177622885085      0.4654800000000000      0.2526732562645563
   -0.1804180267837747      0.4654800000000000      0.2526729555543972
   -0.1804180477302547      0.4654800000000000      0.2526734895109265
   -0.1804177473123312      0.4654800000000000      0.2526720912150141
   -0.1804176183022836      0.4654800000000000      0.2526715955897869
   -0.1804180971701743      0.4654800000000000      0.2526738252601830
   -0.1804176702473960      0.4654800000000000      0.2526731566884270
   -0.1804165875374672      0.4654800000000000      0.2526726853328496
   -0.1804178602611480      0.4654800000000000      0.2526735177885207
   -0.1804177492138611      0.4654800000000000      0.2526736082208857
   -0.1804179084730865      0.4654800000000000      0.2526733503793422
   -0.1804175449901728      0.4654800000000000      0.2526730682446285
   -0.1804181596866738      0.4654800000000000      0.2526750352036615
   -0.1804182244545381      0.4654800000000000      0.2526748142809994
   -0.1804181032161282      0.4654800000000000      0.2526743892999717
   -0.1804183613036802      0.4654800000000000      0.2526743045763346
   -0.1804180425223899      0.4654800000000000      0.2526730230174075
   -0.1804180664879027      0.4654800000000000      0.2526735591007903
   -0.1804178872697763      0.4654800000000000      0.2526727740752067
   -0.1804186421628452      0.4654800000000000      0.2526756277264551
   -0.1804174877854784      0.4654800000000000      0.2526726972390941
   -0.1804177776936770      0.4654800000000000      0.2526723783788797
   -0.1804177099718305      0.4654800000000000      0.2526728371778036
   -0.1804174666202762      0.4654800000000000      0.2526711945672021
   -0.1804181146114410      0.4654800000000000      0.2526736023251476
   -0.1804175985831883      0.4654800000000000      0.2526719628093783
   -0.1804182864465808      0.4654800000000000      0.2526738992454877
   -0.1804175940234323      0.4654800000000000      0.2526731209026223
   -0.1804176479309320      0.4654800000000000      0.2526720424100278
   -0.1804178744910799      0.4654800000000000      0.2526715463203558
   -0.1804180856949947      0.4654800000000000      0.2526739302604711
   -0.1804177407292661      0.4654800000000000      0.2526728065817188
   -0.1804180810211333      0.4654800000000000      0.2526736117256605
   -0.1804184096870457      0.4654800000000000      0.2526754973344900
   -0.1804188512002428      0.4654800000000000      0.2526755294015047
   -0.1804180236712885      0.4654800000000000      0.2526721495782663
   -0.1804177899749047      0.4654800000000000      0.2526722455636428
   -0.1804183839252209      0.4654800000000000      0.2526748820657592
   -0.1804175799985201      0.4654800000000000      0.2526727429793263
   -0.1804182271464130      0.4654800000000000      0.2526727832899297
   -0.1804179048599200      0.4654800000000000      0.2526727543183068
   -0.1804179379502283      0.4654800000000000      0.2526732438085613
   -0.1804179418176981      0.4654800000000000      0.2526739352362024
   -0.1804176222123955      0.4654800000000000      0.2526717458481353
   -0.1804180749072259      0.4654800000000000      0.2526742434636510
   -0.1804174456031284      0.4654800000000000      0.2526728442241150
   -0.1804179411409695      0.4654800000000000      0.2526736681655158
   -0.1804181105281060      0.4654800000000000      0.2526740861495573
   -0.1804177901142854      0.4654800000000000      0.2526724420563530
   -0.1804179329460180      0.4654800000000000      0.2526732231364437
   -0.1804177687765993      0.4654800000000000      0.2526726698981585
   -0.1804176201786391      0.4654800000000000      0.2526720947489151
   -0.1804177753908777      0.4654800000000000      0.2526741206806442
   -0.1804181379536801      0.4654800000000000      0.2526744409798203
   -0.1804185912512101      0.4654800000000000      0.2526754215698981
   -0.1804179514282097      0.4654800000000000      0.2526731851481270
   -0.1804180827787870      0.4654800000000000      0.2526744972760187
   -0.1804179101566523      0.4654800000000000      0.2526732670818891
   -0.1804183476273072      0.4654800000000000      0.2526750193630082
   -0.1804180704848240      0.4654800000000000      0.2526736381064484
   -0.1804179426001028      0.4654800000000000      0.2526740449825489
   -0.1804181630708371      0.4654800000000000      0.2526744626866217
   -0.1804182616080043      0.4654800000000000      0.2526743971875277
   -0.1804182749970106      0.4654800000000000      0.2526744471526058
   -0.1804178102670038      0.4654800000000000      0.2526734249679475
   -0.1804178813794245      0.4654800000000000      0.2526736891630679
   -0.1804182997538373      0.4654800000000000      0.2526738060963684
   -0.1804180990409963      0.4654800000000000      0.2526741927821032
   -0.1804182396250819      0.4654800000000000      0.2526741586488540
   -0.1804176887296577      0.4654800000000000      0.2526738787159941
   -0.1804181313534642      0.4654800000000000      0.2526739844032693
   -0.1804180338159100      0.4654800000000000      0.2526732890235175
   -0.1804179879176953      0.4654800000000000      0.2526739033752108
   -0.1804180511601045      0.4654800000000000      0.2526741439142927
   -0.1804180725650919      0.4654800000000000      0.2526742785017975
   -0.1804179843098675      0.4654800000000000      0.2526732803035126
   -0.1804182575575752      0.4654800000000000      0.2526728978270495
   -0.1804181717443811      0.4654800000000000      0.2526733874641285
   -0.1804182463119061      0.4654800000000000      0.2526734506832125
   -0.1804174943582737      0.4654800000000000      0.2526723433178922
   -0.1804178892055409      0.4654800000000000      0.2526730043734710
   -0.1804181335540429      0.4654800000000000      0.2526737595411377
   -0.1804176909390357      0.4654800000000000      0.2526721731770555
   -0.1804177702192051      0.4654800000000000      0.2526733600698338
   -0.1804182648030047      0.4654800000000000      0.2526740972807838
   -0.1804176578221843      0.4654800000000000      0.2526724089379012
   -0.1804181451666120      0.4654800000000000      0.2526746631036275
   -0.1804177213828432      0.4654800000000000      0.2526740022426366
   -0.1804180458301208      0.4654800000000000      0.2526739669357456
   -0.1804176854977592      0.4654800000000000      0.2526735724068168
   -0.1804179789989545      0.4654800000000000      0.2526738609324554
   -0.1804177447324229      0.4654800000000000      0.2526722392816198
   -0.1804179106049679      0.4654800000000000      0.2526736719664146
   -0.1804177458867563      0.4654800000000000      0.2526730353621263
   -0.1804183938290481      0.4654800000000000      0.2526736220753629
   -0.1804183441238466      0.4654800000000000      0.2526746208557000
   -0.1804181480980205      0.4654800000000000      0.2526735358534165
   -0.1804178427267758      0.4654800000000000      0.2526733279352265
   -0.1804174212381885      0.4654800000000000      0.2526722455692755
   -0.1804181092718417      0.4654800000000000      0.2526744326011229
   -0.1804186605664894      0.4654800000000000      0.2526755336770905
   -0.1804181774903543      0.4654800000000000      0.2526743520527175
   -0.1804180077456694      0.4654800000000000      0.2526742105314382
   -0.1804179520988091      0.4654800000000000      0.2526738769744506
   -0.1804179265773118      0.4654800000000000      0.2526731712158889
   -0.1804180761660781      0.4654800000000000      0.2526743649770136
   -0.1804179768737806      0.4654800000000000      0.2526733458293509
   -0.1804178612136512      0.4654800000000000      0.2526737903821931
   -0.1804176696027696      0.4654800000000000      0.2526732016210458
   -0.1804181446166302      0.4654800000000000      0.2526743852150360
   -0.1804183596595384      0.4654800000000000      0.2526744639262778
   -0.1804176899664695      0.4654800000000000      0.2526724690838161
   -0.1804180129090413      0.4654800000000000      0.2526740351157876
   -0.1804175945211828      0.4654800000000000      0.2526728373447362
   -0.1804176873305331      0.4654800000000000      0.2526722786377081
   -0.1804183157550668      0.4654800000000000      0.2526741952435387
   -0.1804178762607485      0.4654800000000000      0.2526733970453186
   -0.1804178246384017      0.4654800000000000      0.2526728744706785
   -0.1804178076525443      0.4654800000000000      0.2526725990372771
   -0.1804182827737147      0.4654800000000000      0.2526749416544604
   -0.1804182415063471      0.4654800000000000      0.2526753161099250
   -0.1804182820708532      0.4654800000000000      0.2526745212153805
   -0.1804181863886475      0.4654800000000000      0.2526742863676113
   -0.1804179521523603      0.4654800000000000      0.2526741976756811
   -0.1804176082211371      0.4654800000000000      0.2526724095756456


==> anc/lamb=0.25/Nx=256_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      256
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.18047272727272728
#   n_meas:             14249
#   tau_int:            13.802000956258402
#   n_independent:      498.1470789849441
#   n_eff (at crossing):11932.220734031536
# Ensemble 2:
#   musq:               -0.18042150602114385
#   n_meas:             109716
#   tau_int:            7.50825565020796
#   n_independent:      6850.180912815319
#   n_eff (at crossing):109204.85155015849
# Ensemble 3:
#   musq:               -0.18036363636363636
#   n_meas:             14175
#   tau_int:            13.994913426533227
#   n_independent:      488.9646313462066
#   n_eff (at crossing):12817.29997535785
# Ensemble 4:
#   musq:               -0.18025454545454545
#   n_meas:             14175
#   tau_int:            10.446622201345544
#   n_independent:      647.459999042336
#   n_eff (at crossing):4681.80774856852
#
# === Crossing result ===
# musqcrit_central:   -0.18041141344470416
# musqcrit_err:       2.1248667391418614e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2525357729646486
# phisq_err:          7.2259710049212426e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1804114976107487      0.4654800000000000      0.2525359119406426
   -0.1804113033580110      0.4654800000000000      0.2525353345767752
   -0.1804111808288781      0.4654800000000000      0.2525344982336267
   -0.1804113914676480      0.4654800000000000      0.2525362211354328
   -0.1804112866667500      0.4654800000000000      0.2525359685060324
   -0.1804116694737803      0.4654800000000000      0.2525364165237652
   -0.1804113202793485      0.4654800000000000      0.2525354434732138
   -0.1804115750451139      0.4654800000000000      0.2525367210020092
   -0.1804115284062323      0.4654800000000000      0.2525363874257356
   -0.1804116044693269      0.4654800000000000      0.2525368443789765
   -0.1804109911727352      0.4654800000000000      0.2525350571951788
   -0.1804112189343989      0.4654800000000000      0.2525351427040309
   -0.1804112621210127      0.4654800000000000      0.2525354942734982
   -0.1804115732291983      0.4654800000000000      0.2525359704344531
   -0.1804114216552280      0.4654800000000000      0.2525358097261173
   -0.1804114242018030      0.4654800000000000      0.2525357948109325
   -0.1804115301294575      0.4654800000000000      0.2525362472008197
   -0.1804114162839827      0.4654800000000000      0.2525361487037177
   -0.1804114072690189      0.4654800000000000      0.2525355185441650
   -0.1804112422672857      0.4654800000000000      0.2525351958442412
   -0.1804114093268120      0.4654800000000000      0.2525354711095305
   -0.1804110500611545      0.4654800000000000      0.2525344638361529
   -0.1804112745989354      0.4654800000000000      0.2525359593254377
   -0.1804114404147932      0.4654800000000000      0.2525360442781792
   -0.1804116636426493      0.4654800000000000      0.2525361625982023
   -0.1804116215502920      0.4654800000000000      0.2525371983996847
   -0.1804115386308333      0.4654800000000000      0.2525362641329346
   -0.1804117192222673      0.4654800000000000      0.2525366268597155
   -0.1804114161163431      0.4654800000000000      0.2525353609336754
   -0.1804111996734148      0.4654800000000000      0.2525349594465023
   -0.1804113092629982      0.4654800000000000      0.2525354947642695
   -0.1804114179519552      0.4654800000000000      0.2525355511799174
   -0.1804115470238107      0.4654800000000000      0.2525365031224364
   -0.1804118432633408      0.4654800000000000      0.2525370424024640
   -0.1804115729726702      0.4654800000000000      0.2525366862933867
   -0.1804113873619375      0.4654800000000000      0.2525362817645316
   -0.1804110397979808      0.4654800000000000      0.2525349338946438
   -0.1804111739810007      0.4654800000000000      0.2525354074935576
   -0.1804114592172601      0.4654800000000000      0.2525359020241291
   -0.1804114812736503      0.4654800000000000      0.2525364178182891
   -0.1804116374778741      0.4654800000000000      0.2525372502921850
   -0.1804117290457370      0.4654800000000000      0.2525364810962792
   -0.1804111996265970      0.4654800000000000      0.2525358626426192
   -0.1804116301060232      0.4654800000000000      0.2525370476396511
   -0.1804113700574664      0.4654800000000000      0.2525350282860164
   -0.1804114453572382      0.4654800000000000      0.2525357414219313
   -0.1804112407966241      0.4654800000000000      0.2525360907199876
   -0.1804111890436820      0.4654800000000000      0.2525349741945958
   -0.1804115679955482      0.4654800000000000      0.2525366320048385
   -0.1804113841426609      0.4654800000000000      0.2525365603288411
   -0.1804113727218355      0.4654800000000000      0.2525356830443999
   -0.1804114836214650      0.4654800000000000      0.2525364798921609
   -0.1804117898925773      0.4654800000000000      0.2525368445053242
   -0.1804112626817189      0.4654800000000000      0.2525359429752089
   -0.1804111704093898      0.4654800000000000      0.2525349358727638
   -0.1804115808284184      0.4654800000000000      0.2525362024252173
   -0.1804113652143825      0.4654800000000000      0.2525360801077060
   -0.1804114828017124      0.4654800000000000      0.2525358898110418
   -0.1804114842000399      0.4654800000000000      0.2525361714989347
   -0.1804113204073446      0.4654800000000000      0.2525354654877041
   -0.1804115513395824      0.4654800000000000      0.2525363170159704
   -0.1804112094419931      0.4654800000000000      0.2525352969837548
   -0.1804112160009235      0.4654800000000000      0.2525349197896513
   -0.1804115327613587      0.4654800000000000      0.2525366154279440
   -0.1804116210462563      0.4654800000000000      0.2525365168816204
   -0.1804117857567137      0.4654800000000000      0.2525371624366385
   -0.1804114055833117      0.4654800000000000      0.2525361248546436
   -0.1804117634385788      0.4654800000000000      0.2525373754763259
   -0.1804111594326561      0.4654800000000000      0.2525354938041707
   -0.1804117507763549      0.4654800000000000      0.2525365850614490
   -0.1804113589819517      0.4654800000000000      0.2525349477033109
   -0.1804110860347375      0.4654800000000000      0.2525354133283244
   -0.1804115697399218      0.4654800000000000      0.2525363595449155
   -0.1804112957849963      0.4654800000000000      0.2525363317195679
   -0.1804112269951779      0.4654800000000000      0.2525355314741397
   -0.1804116125406481      0.4654800000000000      0.2525364791716128
   -0.1804116158611836      0.4654800000000000      0.2525369532415681
   -0.1804117801437264      0.4654800000000000      0.2525373217103262
   -0.1804113823933974      0.4654800000000000      0.2525356228843347
   -0.1804111853931281      0.4654800000000000      0.2525355400212012
   -0.1804113789911896      0.4654800000000000      0.2525352395713242
   -0.1804110546091081      0.4654800000000000      0.2525350693421699
   -0.1804115600471734      0.4654800000000000      0.2525367307303287
   -0.1804111468771474      0.4654800000000000      0.2525354362785456
   -0.1804115285567808      0.4654800000000000      0.2525364690249555
   -0.1804113873284226      0.4654800000000000      0.2525360445434895
   -0.1804116192549800      0.4654800000000000      0.2525366440274157
   -0.1804114723709855      0.4654800000000000      0.2525361077883676
   -0.1804116257184442      0.4654800000000000      0.2525362925811655
   -0.1804113811612636      0.4654800000000000      0.2525353107145429
   -0.1804113551048467      0.4654800000000000      0.2525355337963449
   -0.1804113638388847      0.4654800000000000      0.2525360931357906
   -0.1804109957053125      0.4654800000000000      0.2525353541444469
   -0.1804114047089882      0.4654800000000000      0.2525362649915588
   -0.1804113187718541      0.4654800000000000      0.2525352783391217
   -0.1804113343034789      0.4654800000000000      0.2525362199512964
   -0.1804115224465479      0.4654800000000000      0.2525370524442370
   -0.1804115204175100      0.4654800000000000      0.2525356588176033
   -0.1804114249974040      0.4654800000000000      0.2525361474424894
   -0.1804115324931289      0.4654800000000000      0.2525368837395904
   -0.1804114189144196      0.4654800000000000      0.2525363213453771
   -0.1804113668813394      0.4654800000000000      0.2525355303759490
   -0.1804113973551576      0.4654800000000000      0.2525360928662443
   -0.1804112608080878      0.4654800000000000      0.2525361171350176
   -0.1804117375442451      0.4654800000000000      0.2525377300226644
   -0.1804113305805420      0.4654800000000000      0.2525357655219213
   -0.1804112597387578      0.4654800000000000      0.2525357809330990
   -0.1804116491770627      0.4654800000000000      0.2525364389227633
   -0.1804114538638083      0.4654800000000000      0.2525359948233242
   -0.1804114422973178      0.4654800000000000      0.2525361587817160
   -0.1804116239892990      0.4654800000000000      0.2525360587832828
   -0.1804110409456698      0.4654800000000000      0.2525353773515052
   -0.1804112020446270      0.4654800000000000      0.2525355509294063
   -0.1804114200872595      0.4654800000000000      0.2525363281631090
   -0.1804113763566731      0.4654800000000000      0.2525361667465367
   -0.1804110988119611      0.4654800000000000      0.2525347246859060
   -0.1804113609033906      0.4654800000000000      0.2525357210042840
   -0.1804114238648249      0.4654800000000000      0.2525369757716193
   -0.1804114459027816      0.4654800000000000      0.2525355012985559
   -0.1804115956645721      0.4654800000000000      0.2525356893433304
   -0.1804112250232791      0.4654800000000000      0.2525356896569084
   -0.1804110796819965      0.4654800000000000      0.2525354561072157
   -0.1804112468894681      0.4654800000000000      0.2525354246977820
   -0.1804112068065467      0.4654800000000000      0.2525356520304383
   -0.1804114385457475      0.4654800000000000      0.2525362852764979
   -0.1804115023118019      0.4654800000000000      0.2525363974971743
   -0.1804117253554929      0.4654800000000000      0.2525361553915255
   -0.1804114367835564      0.4654800000000000      0.2525357416099014


==> anc/lamb=0.25/Nx=52_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.18146291
#   n_meas:             49401
#   tau_int:            3.9674578368950484
#   n_independent:      5528.983350667104
#   n_eff (at crossing):47174.88513042629
# Ensemble 2:
#   musq:               -0.18073564
#   n_meas:             49401
#   tau_int:            3.7935575163357336
#   n_independent:      5752.921652038387
#   n_eff (at crossing):48078.529338022534
# Ensemble 3:
#   musq:               -0.18000836
#   n_meas:             49401
#   tau_int:            3.4743193257529135
#   n_independent:      6215.026517860545
#   n_eff (at crossing):36713.25594914613
# Ensemble 4:
#   musq:               -0.17928109
#   n_meas:             49401
#   tau_int:            3.171298475738463
#   n_independent:      6728.001050100297
#   n_eff (at crossing):21826.959890925544
# Ensemble 5:
#   musq:               -0.17855382
#   n_meas:             49401
#   tau_int:            2.7450775751665035
#   n_independent:      7611.6824414382845
#   n_eff (at crossing):10037.68949207665
#
# === Crossing result ===
# musqcrit_central:   -0.18105172480577772
# musqcrit_err:       1.8137177742190814e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25806163157536643
# phisq_err:          4.930567965367824e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1810532141246620      0.4654800000000000      0.2580637966782828
   -0.1810509371675214      0.4654800000000000      0.2580624786727824
   -0.1810518518092375      0.4654800000000000      0.2580580399055626
   -0.1810513690160130      0.4654800000000000      0.2580595555884462
   -0.1810531042764452      0.4654800000000000      0.2580627014098821
   -0.1810522884703265      0.4654800000000000      0.2580618967415090
   -0.1810504168377232      0.4654800000000000      0.2580555482330660
   -0.1810517004395741      0.4654800000000000      0.2580641512262232
   -0.1810489482140634      0.4654800000000000      0.2580567376589874
   -0.1810542694604909      0.4654800000000000      0.2580625516932781
   -0.1810475666408578      0.4654800000000000      0.2580552107616789
   -0.1810529054583008      0.4654800000000000      0.2580607865864964
   -0.1810511954361176      0.4654800000000000      0.2580579978132570
   -0.1810512161362201      0.4654800000000000      0.2580608184684371
   -0.1810488486692944      0.4654800000000000      0.2580532876524900
   -0.1810497170600913      0.4654800000000000      0.2580614133983958
   -0.1810493629559090      0.4654800000000000      0.2580539271462968
   -0.1810533467155318      0.4654800000000000      0.2580637598894474
   -0.1810499756356183      0.4654800000000000      0.2580542090139909
   -0.1810513712961858      0.4654800000000000      0.2580561422916250
   -0.1810529038198767      0.4654800000000000      0.2580633228980232
   -0.1810528123208806      0.4654800000000000      0.2580691400709235
   -0.1810507684983970      0.4654800000000000      0.2580606466128516
   -0.1810508640016145      0.4654800000000000      0.2580643993511805
   -0.1810504793089925      0.4654800000000000      0.2580564615659912
   -0.1810524111639303      0.4654800000000000      0.2580655808944280
   -0.1810513385511445      0.4654800000000000      0.2580638770259954
   -0.1810539024588346      0.4654800000000000      0.2580638387655120
   -0.1810542320613671      0.4654800000000000      0.2580674283180205
   -0.1810511465626434      0.4654800000000000      0.2580583365896734
   -0.1810510601191174      0.4654800000000000      0.2580627155267101
   -0.1810498134072963      0.4654800000000000      0.2580536198979311
   -0.1810511676056096      0.4654800000000000      0.2580635666385747
   -0.1810513116256187      0.4654800000000000      0.2580622804160179
   -0.1810474089061373      0.4654800000000000      0.2580482229135399
   -0.1810495793712200      0.4654800000000000      0.2580549904865032
   -0.1810514145030910      0.4654800000000000      0.2580614252878712
   -0.1810520153672568      0.4654800000000000      0.2580624814125433
   -0.1810534691593749      0.4654800000000000      0.2580639881234033
   -0.1810538733148579      0.4654800000000000      0.2580685357046767
   -0.1810518140156550      0.4654800000000000      0.2580542968423588
   -0.1810516552488128      0.4654800000000000      0.2580613692494547
   -0.1810528666612487      0.4654800000000000      0.2580670343192927
   -0.1810533092185493      0.4654800000000000      0.2580660196616595
   -0.1810523383665089      0.4654800000000000      0.2580607091845830
   -0.1810518357856484      0.4654800000000000      0.2580576244424277
   -0.1810530051244056      0.4654800000000000      0.2580671476142020
   -0.1810521139912157      0.4654800000000000      0.2580636928048294
   -0.1810509563587590      0.4654800000000000      0.2580593033820960
   -0.1810545210768290      0.4654800000000000      0.2580702508606240
   -0.1810532457386581      0.4654800000000000      0.2580599564993660
   -0.1810539950320524      0.4654800000000000      0.2580670022516386
   -0.1810533122689642      0.4654800000000000      0.2580620958319536
   -0.1810532147624638      0.4654800000000000      0.2580646737896394
   -0.1810521697441208      0.4654800000000000      0.2580634057044293
   -0.1810533343463279      0.4654800000000000      0.2580653615098933
   -0.1810521292666016      0.4654800000000000      0.2580638198554756
   -0.1810508985568337      0.4654800000000000      0.2580611733391310
   -0.1810491639889578      0.4654800000000000      0.2580555694529671
   -0.1810497258117791      0.4654800000000000      0.2580596768222000
   -0.1810511358322977      0.4654800000000000      0.2580641260298883
   -0.1810530336299628      0.4654800000000000      0.2580645946461383
   -0.1810548047168630      0.4654800000000000      0.2580662189706921
   -0.1810513954983070      0.4654800000000000      0.2580645355583256
   -0.1810528486750397      0.4654800000000000      0.2580592262278587
   -0.1810492210653522      0.4654800000000000      0.2580564631700908
   -0.1810517649747258      0.4654800000000000      0.2580604345818156
   -0.1810542601110718      0.4654800000000000      0.2580602450451737
   -0.1810520031101593      0.4654800000000000      0.2580625519427275
   -0.1810489590903771      0.4654800000000000      0.2580540457371054
   -0.1810495245774180      0.4654800000000000      0.2580571822881487
   -0.1810512058616818      0.4654800000000000      0.2580585019026826
   -0.1810527751977001      0.4654800000000000      0.2580627049193562
   -0.1810529752713350      0.4654800000000000      0.2580680292710221
   -0.1810514002929878      0.4654800000000000      0.2580610919856481
   -0.1810487154608888      0.4654800000000000      0.2580562926421808
   -0.1810531507309914      0.4654800000000000      0.2580650542659741
   -0.1810534124138818      0.4654800000000000      0.2580656985336574
   -0.1810530798679496      0.4654800000000000      0.2580587020379390
   -0.1810508238080644      0.4654800000000000      0.2580614261653663
   -0.1810547585460322      0.4654800000000000      0.2580641204501460
   -0.1810523125577561      0.4654800000000000      0.2580637700063780
   -0.1810521080208166      0.4654800000000000      0.2580580063572561
   -0.1810489280284085      0.4654800000000000      0.2580514515614293
   -0.1810516255548947      0.4654800000000000      0.2580600368957734
   -0.1810518296097818      0.4654800000000000      0.2580632505374617
   -0.1810502849779327      0.4654800000000000      0.2580573109967680
   -0.1810515953895309      0.4654800000000000      0.2580610535707143
   -0.1810529388891525      0.4654800000000000      0.2580663288964943
   -0.1810540816643136      0.4654800000000000      0.2580638484980665
   -0.1810511123152208      0.4654800000000000      0.2580577319641497
   -0.1810536393333799      0.4654800000000000      0.2580672021893084
   -0.1810528779205692      0.4654800000000000      0.2580638633862097
   -0.1810538472886496      0.4654800000000000      0.2580647372377864
   -0.1810520333009151      0.4654800000000000      0.2580581469156105
   -0.1810490701710610      0.4654800000000000      0.2580584242910481
   -0.1810503776964534      0.4654800000000000      0.2580578646406820
   -0.1810490466557709      0.4654800000000000      0.2580542658422024
   -0.1810513973504424      0.4654800000000000      0.2580615373040884
   -0.1810533279811785      0.4654800000000000      0.2580691036676479
   -0.1810510074957070      0.4654800000000000      0.2580627745035595
   -0.1810513467964235      0.4654800000000000      0.2580580815357891
   -0.1810508260449053      0.4654800000000000      0.2580592415409851
   -0.1810512098886245      0.4654800000000000      0.2580552348009831
   -0.1810540904731005      0.4654800000000000      0.2580628354854361
   -0.1810508631091185      0.4654800000000000      0.2580610653522137
   -0.1810513732196720      0.4654800000000000      0.2580627553465370
   -0.1810518303939221      0.4654800000000000      0.2580591887382564
   -0.1810508926326117      0.4654800000000000      0.2580594034081846
   -0.1810509769849351      0.4654800000000000      0.2580577340532142
   -0.1810508095262060      0.4654800000000000      0.2580565687894937
   -0.1810509297743584      0.4654800000000000      0.2580576213287964
   -0.1810511825667028      0.4654800000000000      0.2580606366276826
   -0.1810511887370692      0.4654800000000000      0.2580569622494789
   -0.1810526650704095      0.4654800000000000      0.2580612897496181
   -0.1810514554419985      0.4654800000000000      0.2580610850632201
   -0.1810519250816832      0.4654800000000000      0.2580611674381003
   -0.1810511371364039      0.4654800000000000      0.2580600648661506
   -0.1810519870715677      0.4654800000000000      0.2580605939813571
   -0.1810507726711643      0.4654800000000000      0.2580624249105332
   -0.1810488772118981      0.4654800000000000      0.2580489034063856
   -0.1810527470862801      0.4654800000000000      0.2580595710303041
   -0.1810518847957292      0.4654800000000000      0.2580623301633228
   -0.1810500856552712      0.4654800000000000      0.2580540467146737
   -0.1810567054415567      0.4654800000000000      0.2580708398071501
   -0.1810502679129975      0.4654800000000000      0.2580583444205977
   -0.1810543542281806      0.4654800000000000      0.2580735727231337
   -0.1810525159399001      0.4654800000000000      0.2580633436180433


==> anc/lamb=0.25/Nx=64_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.18146291
#   n_meas:             49401
#   tau_int:            4.499809249006168
#   n_independent:      4940.2884729872085
#   n_eff (at crossing):39780.46374023545
# Ensemble 2:
#   musq:               -0.18073564
#   n_meas:             49401
#   tau_int:            4.670454107019341
#   n_independent:      4777.239965531639
#   n_eff (at crossing):49226.25219230962
# Ensemble 3:
#   musq:               -0.18000836
#   n_meas:             49401
#   tau_int:            3.9238169390477458
#   n_independent:      5583.52670111095
#   n_eff (at crossing):35204.67945818079
# Ensemble 4:
#   musq:               -0.17928109
#   n_meas:             49401
#   tau_int:            3.367729557677793
#   n_independent:      6386.304841549036
#   n_eff (at crossing):14914.487547058992
# Ensemble 5:
#   musq:               -0.17855382
#   n_meas:             49401
#   tau_int:            2.929382010913012
#   n_independent:      7202.609660107224
#   n_eff (at crossing):4621.388101756404
#
# === Crossing result ===
# musqcrit_central:   -0.18081778364289555
# musqcrit_err:       1.6098090532644397e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25634428265868114
# phisq_err:          4.388439810920998e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1808194598163521      0.4654800000000000      0.2563464188852744
   -0.1808204164211973      0.4654800000000000      0.2563491316932168
   -0.1808135402184941      0.4654800000000000      0.2563313080610212
   -0.1808166283137057      0.4654800000000000      0.2563387436778250
   -0.1808165074064955      0.4654800000000000      0.2563376885087142
   -0.1808191884653793      0.4654800000000000      0.2563490971297948
   -0.1808165338645449      0.4654800000000000      0.2563406904872587
   -0.1808188008824305      0.4654800000000000      0.2563481024641465
   -0.1808174302951137      0.4654800000000000      0.2563421096744363
   -0.1808154356956409      0.4654800000000000      0.2563368816736325
   -0.1808191657562141      0.4654800000000000      0.2563428101505136
   -0.1808155434950267      0.4654800000000000      0.2563386271466635
   -0.1808170657272582      0.4654800000000000      0.2563425209524839
   -0.1808204304742377      0.4654800000000000      0.2563497107294992
   -0.1808172517867788      0.4654800000000000      0.2563416649339749
   -0.1808181232846142      0.4654800000000000      0.2563422126754494
   -0.1808173078205773      0.4654800000000000      0.2563426704397896
   -0.1808192012663355      0.4654800000000000      0.2563487913492021
   -0.1808170249651338      0.4654800000000000      0.2563405492963843
   -0.1808164652433521      0.4654800000000000      0.2563397078201235
   -0.1808179251752483      0.4654800000000000      0.2563460330842013
   -0.1808152872236494      0.4654800000000000      0.2563391850218787
   -0.1808190755476999      0.4654800000000000      0.2563428647012996
   -0.1808179108621857      0.4654800000000000      0.2563413913040346
   -0.1808152207129051      0.4654800000000000      0.2563330981733098
   -0.1808189219361103      0.4654800000000000      0.2563480015029597
   -0.1808196778309175      0.4654800000000000      0.2563482307269518
   -0.1808162593004581      0.4654800000000000      0.2563439852231715
   -0.1808177317768584      0.4654800000000000      0.2563431667160997
   -0.1808173803260808      0.4654800000000000      0.2563422676828013
   -0.1808165400726161      0.4654800000000000      0.2563375205791954
   -0.1808194721884912      0.4654800000000000      0.2563493174148324
   -0.1808183495426596      0.4654800000000000      0.2563475914100232
   -0.1808186534077664      0.4654800000000000      0.2563491414938607
   -0.1808170700057685      0.4654800000000000      0.2563424763268088
   -0.1808190785280462      0.4654800000000000      0.2563413815465517
   -0.1808216380975772      0.4654800000000000      0.2563517294209631
   -0.1808162701916286      0.4654800000000000      0.2563419578675967
   -0.1808175127641950      0.4654800000000000      0.2563432910693377
   -0.1808186202908893      0.4654800000000000      0.2563379325775640
   -0.1808177355188675      0.4654800000000000      0.2563435521724792
   -0.1808190139724358      0.4654800000000000      0.2563443530348912
   -0.1808172969559703      0.4654800000000000      0.2563388729927537
   -0.1808197545983965      0.4654800000000000      0.2563471400192093
   -0.1808166013446204      0.4654800000000000      0.2563436924599764
   -0.1808178368616131      0.4654800000000000      0.2563407762819545
   -0.1808170456449257      0.4654800000000000      0.2563424118046491
   -0.1808192831894079      0.4654800000000000      0.2563449082686873
   -0.1808160422545028      0.4654800000000000      0.2563390350937442
   -0.1808166362429101      0.4654800000000000      0.2563462449824061
   -0.1808192115564468      0.4654800000000000      0.2563466112388893
   -0.1808177288364320      0.4654800000000000      0.2563432918756371
   -0.1808172068591226      0.4654800000000000      0.2563424037414860
   -0.1808182349513950      0.4654800000000000      0.2563454555464383
   -0.1808201675196426      0.4654800000000000      0.2563480672769935
   -0.1808160964427339      0.4654800000000000      0.2563393877781130
   -0.1808186478659594      0.4654800000000000      0.2563432842394145
   -0.1808174833324407      0.4654800000000000      0.2563437159484702
   -0.1808179773119595      0.4654800000000000      0.2563372837865303
   -0.1808196787634408      0.4654800000000000      0.2563477697371164
   -0.1808164119074856      0.4654800000000000      0.2563433454695250
   -0.1808175181199366      0.4654800000000000      0.2563461131185907
   -0.1808195624211812      0.4654800000000000      0.2563420099685579
   -0.1808163839945847      0.4654800000000000      0.2563411926802491
   -0.1808181851485578      0.4654800000000000      0.2563446993915942
   -0.1808177536041108      0.4654800000000000      0.2563465297535784
   -0.1808194559119345      0.4654800000000000      0.2563453659210923
   -0.1808170707160764      0.4654800000000000      0.2563424481103170
   -0.1808178610640892      0.4654800000000000      0.2563446998852138
   -0.1808175216296963      0.4654800000000000      0.2563408487265665
   -0.1808172856494324      0.4654800000000000      0.2563443341998332
   -0.1808181086949783      0.4654800000000000      0.2563460585724796
   -0.1808168913574487      0.4654800000000000      0.2563429556145456
   -0.1808195770888532      0.4654800000000000      0.2563501076170495
   -0.1808192170075990      0.4654800000000000      0.2563484550295487
   -0.1808171263598907      0.4654800000000000      0.2563415376272036
   -0.1808182822376723      0.4654800000000000      0.2563482029939229
   -0.1808157732714066      0.4654800000000000      0.2563410046815812
   -0.1808206075684626      0.4654800000000000      0.2563491116060327
   -0.1808178474642732      0.4654800000000000      0.2563421034499580
   -0.1808188533867576      0.4654800000000000      0.2563478787763780
   -0.1808152130275879      0.4654800000000000      0.2563390455386952
   -0.1808192172029729      0.4654800000000000      0.2563480079031965
   -0.1808190894781904      0.4654800000000000      0.2563418243492243
   -0.1808171029668811      0.4654800000000000      0.2563399610259859
   -0.1808177496834030      0.4654800000000000      0.2563416502703641
   -0.1808181071267964      0.4654800000000000      0.2563456296917441
   -0.1808196472875439      0.4654800000000000      0.2563495006904184
   -0.1808156987689299      0.4654800000000000      0.2563434335850212
   -0.1808178457026921      0.4654800000000000      0.2563412427238247
   -0.1808184033725503      0.4654800000000000      0.2563499091913857
   -0.1808165457240024      0.4654800000000000      0.2563422420039625
   -0.1808200085981253      0.4654800000000000      0.2563502859470048
   -0.1808164018348142      0.4654800000000000      0.2563388263287034
   -0.1808178116196725      0.4654800000000000      0.2563450937817047
   -0.1808167462315713      0.4654800000000000      0.2563379063884494
   -0.1808187097417048      0.4654800000000000      0.2563436837099501
   -0.1808174406263067      0.4654800000000000      0.2563457958696141
   -0.1808191873587305      0.4654800000000000      0.2563472432376069
   -0.1808167743080424      0.4654800000000000      0.2563432955827438
   -0.1808155794693579      0.4654800000000000      0.2563390748070818
   -0.1808181346904411      0.4654800000000000      0.2563447398709515
   -0.1808197278778770      0.4654800000000000      0.2563502055191944
   -0.1808156682515078      0.4654800000000000      0.2563427542831094
   -0.1808181649459792      0.4654800000000000      0.2563453847762776
   -0.1808164652253197      0.4654800000000000      0.2563405688191652
   -0.1808210988561808      0.4654800000000000      0.2563519440635101
   -0.1808191114327987      0.4654800000000000      0.2563438209881183
   -0.1808150672889928      0.4654800000000000      0.2563377026955039
   -0.1808187996741147      0.4654800000000000      0.2563421123700081
   -0.1808152959715309      0.4654800000000000      0.2563357532621830
   -0.1808181496607870      0.4654800000000000      0.2563463973638295
   -0.1808171459913827      0.4654800000000000      0.2563424713464423
   -0.1808163109201922      0.4654800000000000      0.2563358843438863
   -0.1808166019144579      0.4654800000000000      0.2563441263393007
   -0.1808179895658031      0.4654800000000000      0.2563420569745510
   -0.1808176062748225      0.4654800000000000      0.2563448423803233
   -0.1808196682750090      0.4654800000000000      0.2563503724705950
   -0.1808172409488208      0.4654800000000000      0.2563394571307980
   -0.1808175601975861      0.4654800000000000      0.2563419617243825
   -0.1808168046053864      0.4654800000000000      0.2563405731669084
   -0.1808181205703533      0.4654800000000000      0.2563435909229744
   -0.1808184814864107      0.4654800000000000      0.2563428852702322
   -0.1808160802489992      0.4654800000000000      0.2563420152605179
   -0.1808193199584591      0.4654800000000000      0.2563472265986165
   -0.1808180838803454      0.4654800000000000      0.2563434650877685
   -0.1808167133111781      0.4654800000000000      0.2563424548768800
   -0.1808165225277345      0.4654800000000000      0.2563420283608416


==> anc/lamb=0.25/Nx=80_lamb=0.25/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.25
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.18146291
#   n_meas:             48685
#   tau_int:            5.229331788900991
#   n_independent:      4248.7502726158955
#   n_eff (at crossing):23989.373720652322
# Ensemble 2:
#   musq:               -0.181
#   n_meas:             4401
#   tau_int:            6.409954220434471
#   n_independent:      318.45362932978173
#   n_eff (at crossing):3877.162931758366
# Ensemble 3:
#   musq:               -0.18083636363636363
#   n_meas:             4401
#   tau_int:            5.787275960534562
#   n_independent:      349.99259040204544
#   n_eff (at crossing):4241.279550005122
# Ensemble 4:
#   musq:               -0.1808
#   n_meas:             24401
#   tau_int:            6.026723378104722
#   n_independent:      1869.314707120753
#   n_eff (at crossing):23820.76943764552
# Ensemble 5:
#   musq:               -0.18073564
#   n_meas:             48833
#   tau_int:            5.537800382793982
#   n_independent:      4043.93958925507
#   n_eff (at crossing):48435.96013134979
# Ensemble 6:
#   musq:               -0.1806909090909091
#   n_meas:             24401
#   tau_int:            5.407860866872144
#   n_independent:      2065.129879481984
#   n_eff (at crossing):24354.18512699944
# Ensemble 7:
#   musq:               -0.18067272727272726
#   n_meas:             4401
#   tau_int:            5.603589734942062
#   n_independent:      360.52554243652617
#   n_eff (at crossing):4398.01930766471
# Ensemble 8:
#   musq:               -0.18058181818181818
#   n_meas:             24401
#   tau_int:            5.6320094050050065
#   n_independent:      1989.6414363033807
#   n_eff (at crossing):24284.829833475076
# Ensemble 9:
#   musq:               -0.1805090909090909
#   n_meas:             4401
#   tau_int:            5.49646955700806
#   n_independent:      366.965925379923
#   n_eff (at crossing):4312.4239727196045
# Ensemble 10:
#   musq:               -0.18047272727272728
#   n_meas:             24401
#   tau_int:            5.2117929364649696
#   n_independent:      2136.0193087725784
#   n_eff (at crossing):23618.399986691482
# Ensemble 11:
#   musq:               -0.18036363636363636
#   n_meas:             24401
#   tau_int:            5.436924252070468
#   n_independent:      2055.0203239910206
#   n_eff (at crossing):22408.765444406134
# Ensemble 12:
#   musq:               -0.18034545454545456
#   n_meas:             4401
#   tau_int:            5.474234196117649
#   n_independent:      368.3317271743369
#   n_eff (at crossing):3983.2887185060754
# Ensemble 13:
#   musq:               -0.18025454545454545
#   n_meas:             24401
#   tau_int:            4.908663092772766
#   n_independent:      2255.7330324942423
#   n_eff (at crossing):20841.069279295993
# Ensemble 14:
#   musq:               -0.1801818181818182
#   n_meas:             4401
#   tau_int:            4.755308951907624
#   n_independent:      418.71943593368394
#   n_eff (at crossing):3504.140453035442
# Ensemble 15:
#   musq:               -0.18014545454545455
#   n_meas:             24401
#   tau_int:            4.941853543924157
#   n_independent:      2241.9750736625183
#   n_eff (at crossing):18401.7362394546
# Ensemble 16:
#   musq:               -0.18003636363636363
#   n_meas:             24401
#   tau_int:            4.629608235522878
#   n_independent:      2378.446742874188
#   n_eff (at crossing):16439.294504011177
# Ensemble 17:
#   musq:               -0.18001818181818183
#   n_meas:             4401
#   tau_int:            4.447982348623695
#   n_independent:      444.72672797874463
#   n_eff (at crossing):2843.9284728120065
# Ensemble 18:
#   musq:               -0.18000836
#   n_meas:             48833
#   tau_int:            4.650769879455632
#   n_independent:      4740.3593193684865
#   n_eff (at crossing):31490.129597345753
#
# === Crossing result ===
# musqcrit_central:   -0.18064831225071423
# musqcrit_err:       8.170456922154862e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2550509824379811
# phisq_err:          4.0272875811766185e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.1806492626011326      0.4654800000000000      0.2550523028492493
   -0.1806485864658930      0.4654800000000000      0.2550512181505779
   -0.1806477235655850      0.4654800000000000      0.2550495441584024
   -0.1806479792467309      0.4654800000000000      0.2550480551945438
   -0.1806492214686576      0.4654800000000000      0.2550531550199143
   -0.1806496940223545      0.4654800000000000      0.2550538266118906
   -0.1806483284634258      0.4654800000000000      0.2550523531843321
   -0.1806489728456596      0.4654800000000000      0.2550527247330075
   -0.1806486650322100      0.4654800000000000      0.2550517908430551
   -0.1806476020272950      0.4654800000000000      0.2550480951887985
   -0.1806490939195341      0.4654800000000000      0.2550545411519344
   -0.1806476225146987      0.4654800000000000      0.2550490786813783
   -0.1806482368709663      0.4654800000000000      0.2550480862026057
   -0.1806478501333464      0.4654800000000000      0.2550499510769718
   -0.1806478888648076      0.4654800000000000      0.2550501972445496
   -0.1806483817084263      0.4654800000000000      0.2550513228893456
   -0.1806471336090729      0.4654800000000000      0.2550444880525182
   -0.1806478334013026      0.4654800000000000      0.2550493420970424
   -0.1806485359564662      0.4654800000000000      0.2550519648797606
   -0.1806489340064913      0.4654800000000000      0.2550516016411858
   -0.1806474621049536      0.4654800000000000      0.2550492862828496
   -0.1806483582242647      0.4654800000000000      0.2550503672309885
   -0.1806483468660199      0.4654800000000000      0.2550510401738081
   -0.1806494435663475      0.4654800000000000      0.2550528328435758
   -0.1806482087864150      0.4654800000000000      0.2550505455849221
   -0.1806464080299835      0.4654800000000000      0.2550411542978699
   -0.1806479228317351      0.4654800000000000      0.2550516533401334
   -0.1806482220022335      0.4654800000000000      0.2550517810924554
   -0.1806484985327626      0.4654800000000000      0.2550504883812434
   -0.1806481161626476      0.4654800000000000      0.2550486831941031
   -0.1806492627388446      0.4654800000000000      0.2550522493053167
   -0.1806486105778618      0.4654800000000000      0.2550521577091144
   -0.1806475105268065      0.4654800000000000      0.2550494345470773
   -0.1806486406419744      0.4654800000000000      0.2550492688161923
   -0.1806495503468040      0.4654800000000000      0.2550523753905296
   -0.1806482486192597      0.4654800000000000      0.2550524571903701
   -0.1806482296493120      0.4654800000000000      0.2550509864221031
   -0.1806478115920745      0.4654800000000000      0.2550489679972793
   -0.1806490020363029      0.4654800000000000      0.2550510737246208
   -0.1806476337161722      0.4654800000000000      0.2550499312225168
   -0.1806477097532708      0.4654800000000000      0.2550479605314949
   -0.1806494722345683      0.4654800000000000      0.2550522905012890
   -0.1806485191301497      0.4654800000000000      0.2550518169046186
   -0.1806477796443919      0.4654800000000000      0.2550499030461504
   -0.1806480667103433      0.4654800000000000      0.2550509918114410
   -0.1806480028505554      0.4654800000000000      0.2550492107409514
   -0.1806483727030582      0.4654800000000000      0.2550506627393115
   -0.1806492699626114      0.4654800000000000      0.2550533288907588
   -0.1806478040301865      0.4654800000000000      0.2550518613620520
   -0.1806459714361429      0.4654800000000000      0.2550453373177410
   -0.1806475691677577      0.4654800000000000      0.2550506260423208
   -0.1806484150943918      0.4654800000000000      0.2550508529628885
   -0.1806483111316668      0.4654800000000000      0.2550513688389812
   -0.1806492831258533      0.4654800000000000      0.2550536995576297
   -0.1806484762563227      0.4654800000000000      0.2550515668345458
   -0.1806474002285137      0.4654800000000000      0.2550461186055916
   -0.1806489243558508      0.4654800000000000      0.2550512220405186
   -0.1806476297211169      0.4654800000000000      0.2550493804146260
   -0.1806482517123912      0.4654800000000000      0.2550508467474087
   -0.1806498536477598      0.4654800000000000      0.2550553430217218
   -0.1806473655746462      0.4654800000000000      0.2550499028812093
   -0.1806500355442239      0.4654800000000000      0.2550546186822085
   -0.1806481032822639      0.4654800000000000      0.2550501306633111
   -0.1806487961135059      0.4654800000000000      0.2550511856633119
   -0.1806477098996584      0.4654800000000000      0.2550501733858022
   -0.1806482849503602      0.4654800000000000      0.2550499799135958
   -0.1806490542569224      0.4654800000000000      0.2550535057584939
   -0.1806488258277054      0.4654800000000000      0.2550526388379754
   -0.1806486640234411      0.4654800000000000      0.2550529194246310
   -0.1806486918026768      0.4654800000000000      0.2550499590491433
   -0.1806483212003768      0.4654800000000000      0.2550506429679265
   -0.1806478529419401      0.4654800000000000      0.2550497867538924
   -0.1806486664015420      0.4654800000000000      0.2550517214155831
   -0.1806483044115721      0.4654800000000000      0.2550500552702552
   -0.1806493922254783      0.4654800000000000      0.2550728144198736
   -0.1806487620972774      0.4654800000000000      0.2550517060866483
   -0.1806481916202144      0.4654800000000000      0.2550524395481569
   -0.1806476739341171      0.4654800000000000      0.2550480735314071
   -0.1806483968795446      0.4654800000000000      0.2550513192748043
   -0.1806472206669570      0.4654800000000000      0.2550488723750224
   -0.1806473984393663      0.4654800000000000      0.2550496845805418
   -0.1806471155130706      0.4654800000000000      0.2550479910796740
   -0.1806488016048056      0.4654800000000000      0.2550543704919416
   -0.1806479584914304      0.4654800000000000      0.2550484247769002
   -0.1806490146225305      0.4654800000000000      0.2550533981989320
   -0.1806478446197902      0.4654800000000000      0.2550473756254526
   -0.1806465326574746      0.4654800000000000      0.2550450252747119
   -0.1806491234822640      0.4654800000000000      0.2550545559987457
   -0.1806478236128360      0.4654800000000000      0.2550496535187156
   -0.1806484714465987      0.4654800000000000      0.2550502218140083
   -0.1806476672914031      0.4654800000000000      0.2550485707314473
   -0.1806489686350523      0.4654800000000000      0.2550510250615030
   -0.1806480232970700      0.4654800000000000      0.2550485467455528
   -0.1806484161074421      0.4654800000000000      0.2550512594792506
   -0.1806476883861538      0.4654800000000000      0.2550499975930494
   -0.1806482962105960      0.4654800000000000      0.2550487119640150
   -0.1806474773502451      0.4654800000000000      0.2550482518860563
   -0.1806483477062507      0.4654800000000000      0.2550520025483361
   -0.1806495224959394      0.4654800000000000      0.2550736637419476
   -0.1806493128009377      0.4654800000000000      0.2550532113329317
   -0.1806474515564874      0.4654800000000000      0.2550498585793887
   -0.1806489030265061      0.4654800000000000      0.2550512404508401
   -0.1806476113532862      0.4654800000000000      0.2550497661359775
   -0.1806487235171833      0.4654800000000000      0.2550500175635930
   -0.1806480341086623      0.4654800000000000      0.2550502188802486
   -0.1806489032983940      0.4654800000000000      0.2550519939299793
   -0.1806484611811272      0.4654800000000000      0.2550513680591975
   -0.1806484491190115      0.4654800000000000      0.2550528732946195
   -0.1806490390797206      0.4654800000000000      0.2550517935704947
   -0.1806486212020482      0.4654800000000000      0.2550527838449493
   -0.1806474468634482      0.4654800000000000      0.2550485353320837
   -0.1806494117031482      0.4654800000000000      0.2550517820999406
   -0.1806478995342063      0.4654800000000000      0.2550497758460673
   -0.1806485857167572      0.4654800000000000      0.2550522128623964
   -0.1806482770119065      0.4654800000000000      0.2550507605175246
   -0.1806487289333359      0.4654800000000000      0.2550552619760504
   -0.1806490143331626      0.4654800000000000      0.2550517359691261
   -0.1806485451459873      0.4654800000000000      0.2550499532629372
   -0.1806483829185646      0.4654800000000000      0.2550504889013853
   -0.1806491654033557      0.4654800000000000      0.2550552247329076
   -0.1806483742839864      0.4654800000000000      0.2550513726696808
   -0.1806472759806264      0.4654800000000000      0.2550494221870305
   -0.1806491346741783      0.4654800000000000      0.2550521401327051
   -0.1806476655269002      0.4654800000000000      0.2550494848743898
   -0.1806468051335492      0.4654800000000000      0.2550451541571260
   -0.1806472591700043      0.4654800000000000      0.2550473068476334
   -0.1806492180190291      0.4654800000000000      0.2550524330741347
   -0.1806483446974264      0.4654800000000000      0.2550521589021776


==> anc/lamb=0.3/Nx=112_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2151
#   n_meas:             49401
#   tau_int:            6.8980268198094326
#   n_independent:      3338.7956818242874
#   n_eff (at crossing):49263.92513529661
# Ensemble 2:
#   musq:               -0.21506363636363637
#   n_meas:             49401
#   tau_int:            6.090594784794797
#   n_independent:      3747.840795338636
#   n_eff (at crossing):49398.140433864195
# Ensemble 3:
#   musq:               -0.21502727272727273
#   n_meas:             49401
#   tau_int:            6.463897759900289
#   n_independent:      3546.936048118212
#   n_eff (at crossing):49169.25541091031
# Ensemble 4:
#   musq:               -0.2149909090909091
#   n_meas:             49401
#   tau_int:            6.190963495797384
#   n_independent:      3691.6207980381996
#   n_eff (at crossing):48607.017423610996
# Ensemble 5:
#   musq:               -0.21495454545454545
#   n_meas:             49401
#   tau_int:            6.22783888723189
#   n_independent:      3671.3869660102405
#   n_eff (at crossing):47624.80110082044
# Ensemble 6:
#   musq:               -0.2149181818181818
#   n_meas:             49401
#   tau_int:            6.252330628901772
#   n_independent:      3658.0702808412975
#   n_eff (at crossing):46434.38536115533
# Ensemble 7:
#   musq:               -0.21488181818181817
#   n_meas:             49401
#   tau_int:            6.0331743109847
#   n_independent:      3780.7808003024284
#   n_eff (at crossing):44849.61413668707
# Ensemble 8:
#   musq:               -0.21484545454545453
#   n_meas:             49401
#   tau_int:            5.927559941094918
#   n_independent:      3842.904652211199
#   n_eff (at crossing):43204.84092257964
# Ensemble 9:
#   musq:               -0.21480909090909092
#   n_meas:             49401
#   tau_int:            6.151266779625103
#   n_independent:      3713.65347660769
#   n_eff (at crossing):40863.420023429644
# Ensemble 10:
#   musq:               -0.21477272727272728
#   n_meas:             49401
#   tau_int:            5.955685539521275
#   n_independent:      3826.16220210622
#   n_eff (at crossing):38791.54121436222
# Ensemble 11:
#   musq:               -0.21473636363636364
#   n_meas:             49401
#   tau_int:            5.44857782046449
#   n_independent:      4152.337036766088
#   n_eff (at crossing):36412.14587395774
# Ensemble 12:
#   musq:               -0.2147
#   n_meas:             49401
#   tau_int:            5.879967616115879
#   n_independent:      3871.571375629905
#   n_eff (at crossing):34157.8741179588
#
# === Crossing result ===
# musqcrit_central:   -0.2150682266738082
# musqcrit_err:       3.7030956724658462e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2535410309806846
# phisq_err:          1.0578573707827182e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2150681554010836      0.4654800000000000      0.2535418231413146
   -0.2150676002045519      0.4654800000000000      0.2535385518898219
   -0.2150676887314880      0.4654800000000000      0.2535414672878620
   -0.2150685254914214      0.4654800000000000      0.2535431918976275
   -0.2150681690762699      0.4654800000000000      0.2535420395262486
   -0.2150685549011893      0.4654800000000000      0.2535424787663293
   -0.2150684290033051      0.4654800000000000      0.2535422916940773
   -0.2150676902242693      0.4654800000000000      0.2535399056235473
   -0.2150684233580352      0.4654800000000000      0.2535416128586396
   -0.2150675385917854      0.4654800000000000      0.2535410897811608
   -0.2150685935042872      0.4654800000000000      0.2535424886062515
   -0.2150686594266246      0.4654800000000000      0.2535412107503048
   -0.2150681707670011      0.4654800000000000      0.2535400017250202
   -0.2150684284652563      0.4654800000000000      0.2535427393802249
   -0.2150684267849921      0.4654800000000000      0.2535420577185254
   -0.2150677750252031      0.4654800000000000      0.2535408000537858
   -0.2150687014898958      0.4654800000000000      0.2535426097714724
   -0.2150675351919699      0.4654800000000000      0.2535406439332800
   -0.2150684918901442      0.4654800000000000      0.2535414913661890
   -0.2150682346440597      0.4654800000000000      0.2535404006110007
   -0.2150681895543971      0.4654800000000000      0.2535426673813057
   -0.2150684470289322      0.4654800000000000      0.2535430037090026
   -0.2150680127277688      0.4654800000000000      0.2535418132026445
   -0.2150678294586354      0.4654800000000000      0.2535415668352071
   -0.2150687636838931      0.4654800000000000      0.2535414065040671
   -0.2150681484036046      0.4654800000000000      0.2535417042380160
   -0.2150682037804148      0.4654800000000000      0.2535424277993297
   -0.2150683151704755      0.4654800000000000      0.2535427532366206
   -0.2150684066909572      0.4654800000000000      0.2535430971223203
   -0.2150687179213369      0.4654800000000000      0.2535429155789390
   -0.2150684253314781      0.4654800000000000      0.2535410215495477
   -0.2150685255570690      0.4654800000000000      0.2535419152703109
   -0.2150680210520253      0.4654800000000000      0.2535400809248631
   -0.2150678806748577      0.4654800000000000      0.2535402971412066
   -0.2150677824436880      0.4654800000000000      0.2535407733697324
   -0.2150680210620507      0.4654800000000000      0.2535400415543043
   -0.2150678445882009      0.4654800000000000      0.2535406209217018
   -0.2150682812210208      0.4654800000000000      0.2535422432168524
   -0.2150682183540733      0.4654800000000000      0.2535416759795401
   -0.2150683449394188      0.4654800000000000      0.2535409139191418
   -0.2150679929855257      0.4654800000000000      0.2535407633171495
   -0.2150685617934277      0.4654800000000000      0.2535410899703649
   -0.2150679367318926      0.4654800000000000      0.2535417963054180
   -0.2150684994862571      0.4654800000000000      0.2535412838949698
   -0.2150680598284173      0.4654800000000000      0.2535412223002118
   -0.2150677876326887      0.4654800000000000      0.2535416144676982
   -0.2150682325087568      0.4654800000000000      0.2535419885137716
   -0.2150682090891329      0.4654800000000000      0.2535427019973319
   -0.2150681371323175      0.4654800000000000      0.2535415910146840
   -0.2150681049358225      0.4654800000000000      0.2535423484446619
   -0.2150684493193924      0.4654800000000000      0.2535420550278016
   -0.2150678372254999      0.4654800000000000      0.2535403524762749
   -0.2150684521652523      0.4654800000000000      0.2535423024473497
   -0.2150677694616681      0.4654800000000000      0.2535409981681336
   -0.2150677486954352      0.4654800000000000      0.2535412992555305
   -0.2150683589572480      0.4654800000000000      0.2535418563790804
   -0.2150684237830446      0.4654800000000000      0.2535419862790501
   -0.2150677748481278      0.4654800000000000      0.2535396151597532
   -0.2150680192332747      0.4654800000000000      0.2535417575275366
   -0.2150684490143347      0.4654800000000000      0.2535419282764025
   -0.2150687422891666      0.4654800000000000      0.2535426223727389
   -0.2150674258472585      0.4654800000000000      0.2535404667293248
   -0.2150678312114768      0.4654800000000000      0.2535400446925103
   -0.2150683060966326      0.4654800000000000      0.2535412716594822
   -0.2150684148614632      0.4654800000000000      0.2535426642814636
   -0.2150677869443696      0.4654800000000000      0.2535407103888674
   -0.2150684460232636      0.4654800000000000      0.2535424907662588
   -0.2150682848615193      0.4654800000000000      0.2535427939735063
   -0.2150679022276538      0.4654800000000000      0.2535399190478900
   -0.2150684335563075      0.4654800000000000      0.2535416855325571
   -0.2150676316393141      0.4654800000000000      0.2535404637235715
   -0.2150681017500965      0.4654800000000000      0.2535417908308651
   -0.2150683634546990      0.4654800000000000      0.2535408920707806
   -0.2150682246644968      0.4654800000000000      0.2535406522685475
   -0.2150679306205339      0.4654800000000000      0.2535407203301759
   -0.2150680459027202      0.4654800000000000      0.2535419986395212
   -0.2150683352313623      0.4654800000000000      0.2535427746480183
   -0.2150686322841594      0.4654800000000000      0.2535421156548527
   -0.2150680358827267      0.4654800000000000      0.2535409908333009
   -0.2150682528817239      0.4654800000000000      0.2535428914172020
   -0.2150686754485924      0.4654800000000000      0.2535424691707922
   -0.2150684066162526      0.4654800000000000      0.2535422435012471
   -0.2150683760086954      0.4654800000000000      0.2535422433955574
   -0.2150680786488255      0.4654800000000000      0.2535418570602301
   -0.2150671730705904      0.4654800000000000      0.2535399658570722
   -0.2150676210671343      0.4654800000000000      0.2535402708764407
   -0.2150685580365151      0.4654800000000000      0.2535428367606479
   -0.2150686928851389      0.4654800000000000      0.2535429817206618
   -0.2150688978744449      0.4654800000000000      0.2535435570143546
   -0.2150688397093007      0.4654800000000000      0.2535423149893672
   -0.2150684067112723      0.4654800000000000      0.2535433180520218
   -0.2150681043889232      0.4654800000000000      0.2535416073861039
   -0.2150679295104548      0.4654800000000000      0.2535408635084663
   -0.2150679513420351      0.4654800000000000      0.2535407964229073
   -0.2150679575895448      0.4654800000000000      0.2535408641158813
   -0.2150685583846466      0.4654800000000000      0.2535433312409680
   -0.2150683758332068      0.4654800000000000      0.2535407524422830
   -0.2150678431765927      0.4654800000000000      0.2535407385834924
   -0.2150682435322900      0.4654800000000000      0.2535413601735207
   -0.2150685871796213      0.4654800000000000      0.2535408586203949
   -0.2150686327499589      0.4654800000000000      0.2535420584235630
   -0.2150679233983320      0.4654800000000000      0.2535411234243392
   -0.2150686913650701      0.4654800000000000      0.2535419051609014
   -0.2150682594583363      0.4654800000000000      0.2535415058255562
   -0.2150683909879015      0.4654800000000000      0.2535425430755768
   -0.2150685349100461      0.4654800000000000      0.2535422999497219
   -0.2150683792092635      0.4654800000000000      0.2535431659514991
   -0.2150684787511151      0.4654800000000000      0.2535424122314572
   -0.2150683974682324      0.4654800000000000      0.2535420820849790
   -0.2150682721557509      0.4654800000000000      0.2535408918063574
   -0.2150684829311288      0.4654800000000000      0.2535416321478218
   -0.2150680885770431      0.4654800000000000      0.2535402986761950
   -0.2150679688237688      0.4654800000000000      0.2535408957230212
   -0.2150685018174105      0.4654800000000000      0.2535424863464146
   -0.2150680421194519      0.4654800000000000      0.2535420621895446
   -0.2150682113590014      0.4654800000000000      0.2535411312485970
   -0.2150682108240555      0.4654800000000000      0.2535423616365746
   -0.2150684134951422      0.4654800000000000      0.2535424629841919
   -0.2150681771217976      0.4654800000000000      0.2535421646632834
   -0.2150682011347795      0.4654800000000000      0.2535421057499184
   -0.2150682662246015      0.4654800000000000      0.2535421484736108
   -0.2150681516453430      0.4654800000000000      0.2535410957979076
   -0.2150684888176391      0.4654800000000000      0.2535424706600930
   -0.2150680327931326      0.4654800000000000      0.2535409461967687
   -0.2150686020104177      0.4654800000000000      0.2535421722848353
   -0.2150684485353362      0.4654800000000000      0.2535411963418352
   -0.2150687226283367      0.4654800000000000      0.2535428517360492
   -0.2150686610453849      0.4654800000000000      0.2535426725790930


==> anc/lamb=0.3/Nx=136_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2151
#   n_meas:             24401
#   tau_int:            6.753809772911356
#   n_independent:      1681.943748450859
#   n_eff (at crossing):23664.348445219955
# Ensemble 2:
#   musq:               -0.21506363636363637
#   n_meas:             24401
#   tau_int:            8.782628035235103
#   n_independent:      1314.3368401372118
#   n_eff (at crossing):24198.669027526772
# Ensemble 3:
#   musq:               -0.21502727272727273
#   n_meas:             24401
#   tau_int:            7.5302689838539525
#   n_independent:      1519.3139886759604
#   n_eff (at crossing):24398.361534208674
# Ensemble 4:
#   musq:               -0.2149909090909091
#   n_meas:             24401
#   tau_int:            7.228330872099919
#   n_independent:      1578.6720576424955
#   n_eff (at crossing):24273.7083227539
# Ensemble 5:
#   musq:               -0.21495454545454545
#   n_meas:             24401
#   tau_int:            6.8695702022837395
#   n_independent:      1655.523953923285
#   n_eff (at crossing):23840.525773260397
# Ensemble 6:
#   musq:               -0.2149181818181818
#   n_meas:             24401
#   tau_int:            7.811017490415592
#   n_independent:      1467.991135149195
#   n_eff (at crossing):23058.74385551105
# Ensemble 7:
#   musq:               -0.21488181818181817
#   n_meas:             24401
#   tau_int:            6.539705124684178
#   n_independent:      1733.0981602084291
#   n_eff (at crossing):22117.469732709495
# Ensemble 8:
#   musq:               -0.21484545454545453
#   n_meas:             24401
#   tau_int:            6.416349789292577
#   n_independent:      1764.0085264177912
#   n_eff (at crossing):20782.988121930124
# Ensemble 9:
#   musq:               -0.21480909090909092
#   n_meas:             24401
#   tau_int:            6.578704702842294
#   n_independent:      1723.5497894270352
#   n_eff (at crossing):19097.695014065
# Ensemble 10:
#   musq:               -0.21477272727272728
#   n_meas:             24401
#   tau_int:            6.445431685938862
#   n_independent:      1756.622273702599
#   n_eff (at crossing):17797.74796777304
# Ensemble 11:
#   musq:               -0.21473636363636364
#   n_meas:             24401
#   tau_int:            6.527023939288882
#   n_independent:      1736.225762913035
#   n_eff (at crossing):16406.23872281206
# Ensemble 12:
#   musq:               -0.2147
#   n_meas:             24401
#   tau_int:            5.926004061022929
#   n_independent:      1898.6138016940272
#   n_eff (at crossing):14041.800234057495
#
# === Crossing result ===
# musqcrit_central:   -0.21502264857557513
# musqcrit_err:       4.397489308504956e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2530953041198513
# phisq_err:          1.2411216763715745e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2150223731713541      0.4654800000000000      0.2530957253628539
   -0.2150223384057985      0.4654800000000000      0.2530947542640137
   -0.2150227841523408      0.4654800000000000      0.2530967897872700
   -0.2150224106054311      0.4654800000000000      0.2530945535743753
   -0.2150218145154936      0.4654800000000000      0.2530936982668348
   -0.2150233353403948      0.4654800000000000      0.2530970446524665
   -0.2150222269340420      0.4654800000000000      0.2530946906083830
   -0.2150225387920266      0.4654800000000000      0.2530938635602869
   -0.2150229419051846      0.4654800000000000      0.2530971017140414
   -0.2150230375194639      0.4654800000000000      0.2530966346123268
   -0.2150231089205494      0.4654800000000000      0.2530960414483189
   -0.2150229980040335      0.4654800000000000      0.2530966991885289
   -0.2150224472122082      0.4654800000000000      0.2530956185189866
   -0.2150225521983735      0.4654800000000000      0.2530958360365150
   -0.2150226601117338      0.4654800000000000      0.2530960975132833
   -0.2150225383783727      0.4654800000000000      0.2530964689532270
   -0.2150225461684940      0.4654800000000000      0.2530963156492659
   -0.2150232612579614      0.4654800000000000      0.2530947417085851
   -0.2150228545561879      0.4654800000000000      0.2530958768037674
   -0.2150226661457299      0.4654800000000000      0.2530952914780405
   -0.2150225877033502      0.4654800000000000      0.2530939658159848
   -0.2150225345825856      0.4654800000000000      0.2530963305494532
   -0.2150221446451789      0.4654800000000000      0.2530933783194358
   -0.2150228668368679      0.4654800000000000      0.2530957060883168
   -0.2150221550156310      0.4654800000000000      0.2530943131882711
   -0.2150223052716201      0.4654800000000000      0.2530950801445404
   -0.2150223665126612      0.4654800000000000      0.2530954454799096
   -0.2150230395759616      0.4654800000000000      0.2530957676587604
   -0.2150231026393613      0.4654800000000000      0.2530972917996460
   -0.2150229160215085      0.4654800000000000      0.2530956771766233
   -0.2150222745439734      0.4654800000000000      0.2530942027673833
   -0.2150225740824080      0.4654800000000000      0.2530957712022867
   -0.2150223769699528      0.4654800000000000      0.2530951083551426
   -0.2150229853653412      0.4654800000000000      0.2530962177494943
   -0.2150231553190518      0.4654800000000000      0.2530970670892318
   -0.2150227777046531      0.4654800000000000      0.2530959941894630
   -0.2150224166207403      0.4654800000000000      0.2530963398146105
   -0.2150223601419803      0.4654800000000000      0.2530950952334586
   -0.2150228193332607      0.4654800000000000      0.2530957125758226
   -0.2150220444800649      0.4654800000000000      0.2530927219976276
   -0.2150224430084153      0.4654800000000000      0.2530959482664127
   -0.2150233656646428      0.4654800000000000      0.2530975721257286
   -0.2150230217638958      0.4654800000000000      0.2530955835375439
   -0.2150225385729986      0.4654800000000000      0.2530963043494668
   -0.2150231339823265      0.4654800000000000      0.2530963621814141
   -0.2150227150301620      0.4654800000000000      0.2530964991598446
   -0.2150219779965622      0.4654800000000000      0.2530947245011342
   -0.2150222704861291      0.4654800000000000      0.2530947181432984
   -0.2150228483540558      0.4654800000000000      0.2530964308382413
   -0.2150229530837446      0.4654800000000000      0.2530955466088542
   -0.2150224758478875      0.4654800000000000      0.2530954673810427
   -0.2150223879497548      0.4654800000000000      0.2530962426154865
   -0.2150222858037617      0.4654800000000000      0.2530948183937296
   -0.2150224821202162      0.4654800000000000      0.2530951366756141
   -0.2150227828185945      0.4654800000000000      0.2530956438958864
   -0.2150219731169640      0.4654800000000000      0.2530949813047892
   -0.2150229122579417      0.4654800000000000      0.2530959635251596
   -0.2150223236077593      0.4654800000000000      0.2530947220445867
   -0.2150216796825212      0.4654800000000000      0.2530929675551889
   -0.2150226602190997      0.4654800000000000      0.2530972778148021
   -0.2150225003565743      0.4654800000000000      0.2530965400428137
   -0.2150230534900283      0.4654800000000000      0.2530969867541495
   -0.2150225287135644      0.4654800000000000      0.2530953554533967
   -0.2150234922460272      0.4654800000000000      0.2530982244711972
   -0.2150225198742333      0.4654800000000000      0.2530949593884393
   -0.2150230021238901      0.4654800000000000      0.2530968714823133
   -0.2150229571042527      0.4654800000000000      0.2530960294622424
   -0.2150223996062667      0.4654800000000000      0.2530967632799042
   -0.2150228880518494      0.4654800000000000      0.2530972140382363
   -0.2150222036262153      0.4654800000000000      0.2530950007089427
   -0.2150235288637024      0.4654800000000000      0.2530966612467734
   -0.2150221889848667      0.4654800000000000      0.2530943652070269
   -0.2150223454231084      0.4654800000000000      0.2530951216182050
   -0.2150227211921468      0.4654800000000000      0.2530955249025910
   -0.2150225475910949      0.4654800000000000      0.2530953041808619
   -0.2150221988783739      0.4654800000000000      0.2530957993626307
   -0.2150226522962012      0.4654800000000000      0.2530960950949206
   -0.2150230565545832      0.4654800000000000      0.2530963402809378
   -0.2150231671926413      0.4654800000000000      0.2530963547670106
   -0.2150225748218128      0.4654800000000000      0.2530947907576980
   -0.2150224794511367      0.4654800000000000      0.2530951656530431
   -0.2150224091363969      0.4654800000000000      0.2530947135884336
   -0.2150219387517084      0.4654800000000000      0.2530941483672752
   -0.2150223288749111      0.4654800000000000      0.2530941175909321
   -0.2150232162437940      0.4654800000000000      0.2530960090335809
   -0.2150226834628843      0.4654800000000000      0.2530964262570474
   -0.2150232683050923      0.4654800000000000      0.2530964558225428
   -0.2150228820964268      0.4654800000000000      0.2530947499344571
   -0.2150220976543875      0.4654800000000000      0.2530946967325788
   -0.2150232053928923      0.4654800000000000      0.2530965127769871
   -0.2150227026205352      0.4654800000000000      0.2530957138315468
   -0.2150230508540595      0.4654800000000000      0.2530951029457664
   -0.2150219494178101      0.4654800000000000      0.2530932319412003
   -0.2150225015463895      0.4654800000000000      0.2530948818268223
   -0.2150226897303832      0.4654800000000000      0.2530966874885766
   -0.2150221797631048      0.4654800000000000      0.2530937759357464
   -0.2150219038922468      0.4654800000000000      0.2530929306801819
   -0.2150226941025286      0.4654800000000000      0.2530946062925228
   -0.2150236423852297      0.4654800000000000      0.2530978614945301
   -0.2150229509849180      0.4654800000000000      0.2530955828965334
   -0.2150226888177389      0.4654800000000000      0.2530950783461322
   -0.2150227247901491      0.4654800000000000      0.2530938673947138
   -0.2150233102322327      0.4654800000000000      0.2530974271127357
   -0.2150229646453802      0.4654800000000000      0.2530958442288183
   -0.2150226632005091      0.4654800000000000      0.2530953405187506
   -0.2150225834599798      0.4654800000000000      0.2530959875113828
   -0.2150230803067111      0.4654800000000000      0.2530948409075954
   -0.2150222107919885      0.4654800000000000      0.2530962545459083
   -0.2150225514214721      0.4654800000000000      0.2530931408119121
   -0.2150222748192928      0.4654800000000000      0.2530949260471404
   -0.2150226741456484      0.4654800000000000      0.2530964284510451
   -0.2150220799570686      0.4654800000000000      0.2530944058692305
   -0.2150224136695053      0.4654800000000000      0.2530945462244584
   -0.2150229522478335      0.4654800000000000      0.2530955742714733
   -0.2150228169356511      0.4654800000000000      0.2530945729601480
   -0.2150223700614959      0.4654800000000000      0.2530951723962562
   -0.2150228320670083      0.4654800000000000      0.2530965631087200
   -0.2150225083786861      0.4654800000000000      0.2530947755212579
   -0.2150229394303860      0.4654800000000000      0.2530956883045934
   -0.2150228674884373      0.4654800000000000      0.2530960413742727
   -0.2150217738677942      0.4654800000000000      0.2530929648986275
   -0.2150227169076303      0.4654800000000000      0.2530958917910623
   -0.2150228414790888      0.4654800000000000      0.2530943267977935
   -0.2150226247730024      0.4654800000000000      0.2530952469826240
   -0.2150230682879861      0.4654800000000000      0.2530950611848298
   -0.2150232214519489      0.4654800000000000      0.2530975955222695
   -0.2150226989621923      0.4654800000000000      0.2530951144415585
   -0.2150227943897683      0.4654800000000000      0.2530958961655342


==> anc/lamb=0.3/Nx=156_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2151
#   n_meas:             19401
#   tau_int:            8.809671127608864
#   n_independent:      1041.980953680747
#   n_eff (at crossing):17576.56241588864
# Ensemble 2:
#   musq:               -0.21506363636363637
#   n_meas:             19401
#   tau_int:            8.969491188666332
#   n_independent:      1024.3950605931345
#   n_eff (at crossing):18557.52010309263
# Ensemble 3:
#   musq:               -0.21502727272727273
#   n_meas:             19401
#   tau_int:            7.591590333755556
#   n_independent:      1198.8372618831904
#   n_eff (at crossing):19193.73292707239
# Ensemble 4:
#   musq:               -0.2149909090909091
#   n_meas:             19401
#   tau_int:            8.511023061217124
#   n_independent:      1076.514834564162
#   n_eff (at crossing):19400.893891183718
# Ensemble 5:
#   musq:               -0.21495454545454545
#   n_meas:             19401
#   tau_int:            7.58960882091623
#   n_independent:      1199.130911610794
#   n_eff (at crossing):19210.477497975688
# Ensemble 6:
#   musq:               -0.2149181818181818
#   n_meas:             19401
#   tau_int:            8.767506037024322
#   n_independent:      1046.7217351945428
#   n_eff (at crossing):18595.71176299387
# Ensemble 7:
#   musq:               -0.21488181818181817
#   n_meas:             19401
#   tau_int:            8.022233835150482
#   n_independent:      1138.2579013485508
#   n_eff (at crossing):17565.933911973636
# Ensemble 8:
#   musq:               -0.21484545454545453
#   n_meas:             19401
#   tau_int:            7.627393143326743
#   n_independent:      1193.556141425853
#   n_eff (at crossing):16378.671520504711
# Ensemble 9:
#   musq:               -0.21480909090909092
#   n_meas:             19401
#   tau_int:            6.886522170304105
#   n_independent:      1313.2702747442816
#   n_eff (at crossing):15093.714307759301
# Ensemble 10:
#   musq:               -0.21477272727272728
#   n_meas:             19401
#   tau_int:            6.679026933983124
#   n_independent:      1351.227692722681
#   n_eff (at crossing):13387.175760952876
#
# === Crossing result ===
# musqcrit_central:   -0.2149900563594984
# musqcrit_err:       5.030671979716895e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2528559509184085
# phisq_err:          1.381456860063182e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2149899495259363      0.4654800000000000      0.2528569593973353
   -0.2149896580353443      0.4654800000000000      0.2528558896406196
   -0.2149909828441432      0.4654800000000000      0.2528581188458949
   -0.2149895112393456      0.4654800000000000      0.2528552067431745
   -0.2149900993159550      0.4654800000000000      0.2528573981123906
   -0.2149895434666060      0.4654800000000000      0.2528546028048275
   -0.2149904106719844      0.4654800000000000      0.2528552771873409
   -0.2149901788538623      0.4654800000000000      0.2528569854335251
   -0.2149904087995167      0.4654800000000000      0.2528577012296981
   -0.2149900129286088      0.4654800000000000      0.2528552475626196
   -0.2149896476357319      0.4654800000000000      0.2528558736618710
   -0.2149895065426369      0.4654800000000000      0.2528559984370092
   -0.2149903930204815      0.4654800000000000      0.2528573072074850
   -0.2149898752071655      0.4654800000000000      0.2528566605816035
   -0.2149894861149891      0.4654800000000000      0.2528542136547590
   -0.2149899338825315      0.4654800000000000      0.2528560487973655
   -0.2149903071667736      0.4654800000000000      0.2528556365440787
   -0.2149903987579210      0.4654800000000000      0.2528578475044566
   -0.2149902686116957      0.4654800000000000      0.2528566124430833
   -0.2149901198093163      0.4654800000000000      0.2528550457419891
   -0.2149895041022410      0.4654800000000000      0.2528526299009720
   -0.2149892486271531      0.4654800000000000      0.2528538754218015
   -0.2149906233138849      0.4654800000000000      0.2528574273133685
   -0.2149906682647940      0.4654800000000000      0.2528575836033143
   -0.2149894458944854      0.4654800000000000      0.2528549960436844
   -0.2149903166327460      0.4654800000000000      0.2528567088701028
   -0.2149900585937446      0.4654800000000000      0.2528542047061998
   -0.2149898953815584      0.4654800000000000      0.2528563331283347
   -0.2149892585863126      0.4654800000000000      0.2528541246484115
   -0.2149900724745295      0.4654800000000000      0.2528560783305811
   -0.2149892520023556      0.4654800000000000      0.2528549286296125
   -0.2149899406093268      0.4654800000000000      0.2528554312081048
   -0.2149891599704769      0.4654800000000000      0.2528541847041542
   -0.2149899612064538      0.4654800000000000      0.2528563394803194
   -0.2149907727947104      0.4654800000000000      0.2528580472619777
   -0.2149904129145965      0.4654800000000000      0.2528571601321789
   -0.2149897937486429      0.4654800000000000      0.2528547549589772
   -0.2149899503337933      0.4654800000000000      0.2528563618934940
   -0.2149898187387967      0.4654800000000000      0.2528558526021913
   -0.2149904299099729      0.4654800000000000      0.2528578400641777
   -0.2149904034684683      0.4654800000000000      0.2528551535826554
   -0.2149899423252345      0.4654800000000000      0.2528577005298830
   -0.2149895659025811      0.4654800000000000      0.2528555105079173
   -0.2149902095779540      0.4654800000000000      0.2528573306740367
   -0.2149904053341592      0.4654800000000000      0.2528570960154030
   -0.2149898556498012      0.4654800000000000      0.2528564364232960
   -0.2149896320173755      0.4654800000000000      0.2528558848526274
   -0.2149900849191745      0.4654800000000000      0.2528562746733262
   -0.2149899391327867      0.4654800000000000      0.2528568194524493
   -0.2149900312965233      0.4654800000000000      0.2528553013691798
   -0.2149896480240923      0.4654800000000000      0.2528549188002592
   -0.2149897659258945      0.4654800000000000      0.2528551979065504
   -0.2149897847515036      0.4654800000000000      0.2528566101184052
   -0.2149904093645205      0.4654800000000000      0.2528570823727207
   -0.2149900512866654      0.4654800000000000      0.2528560625426169
   -0.2149901417110936      0.4654800000000000      0.2528575737476563
   -0.2149906179484451      0.4654800000000000      0.2528591082987310
   -0.2149904987102283      0.4654800000000000      0.2528571342598949
   -0.2149906956843153      0.4654800000000000      0.2528575658834774
   -0.2149906488478612      0.4654800000000000      0.2528590594998156
   -0.2149901012623582      0.4654800000000000      0.2528563649306668
   -0.2149901235182658      0.4654800000000000      0.2528568524940378
   -0.2149896548603235      0.4654800000000000      0.2528561121745770
   -0.2149904150461115      0.4654800000000000      0.2528568359569833
   -0.2149905896031239      0.4654800000000000      0.2528577743390379
   -0.2149905188635491      0.4654800000000000      0.2528576854146807
   -0.2149906639198872      0.4654800000000000      0.2528576520955807
   -0.2149905168166594      0.4654800000000000      0.2528577611511606
   -0.2149893650313959      0.4654800000000000      0.2528539957564053
   -0.2149902819205181      0.4654800000000000      0.2528559932236926
   -0.2149905431852134      0.4654800000000000      0.2528571695986220
   -0.2149903946080196      0.4654800000000000      0.2528570977781200
   -0.2149902731242742      0.4654800000000000      0.2528561600117412
   -0.2149903862748015      0.4654800000000000      0.2528568951025000
   -0.2149909860829248      0.4654800000000000      0.2528579330374904
   -0.2149902387859486      0.4654800000000000      0.2528566077244519
   -0.2149901094991915      0.4654800000000000      0.2528564903224141
   -0.2149901236385590      0.4654800000000000      0.2528572252883521
   -0.2149904569675178      0.4654800000000000      0.2528572999077143
   -0.2149904305566387      0.4654800000000000      0.2528559620842313
   -0.2149902312509086      0.4654800000000000      0.2528570099860071
   -0.2149899130788815      0.4654800000000000      0.2528562565446111
   -0.2149902779758917      0.4654800000000000      0.2528548759182940
   -0.2149903265576623      0.4654800000000000      0.2528568554058985
   -0.2149904803245832      0.4654800000000000      0.2528565405069845
   -0.2149901851248066      0.4654800000000000      0.2528566130300715
   -0.2149886589197365      0.4654800000000000      0.2528536585613174
   -0.2149890795665904      0.4654800000000000      0.2528542344189200
   -0.2149902948783828      0.4654800000000000      0.2528563657966811
   -0.2149902240338055      0.4654800000000000      0.2528575594848871
   -0.2149902258945159      0.4654800000000000      0.2528560506329026
   -0.2149902009720769      0.4654800000000000      0.2528563526235894
   -0.2149900702665391      0.4654800000000000      0.2528568743733646
   -0.2149902243060936      0.4654800000000000      0.2528564846548863
   -0.2149896458506917      0.4654800000000000      0.2528553803384717
   -0.2149894772743804      0.4654800000000000      0.2528559689745860
   -0.2149899431744238      0.4654800000000000      0.2528565739882616
   -0.2149897140440533      0.4654800000000000      0.2528571666072788
   -0.2149902792442798      0.4654800000000000      0.2528570215541861
   -0.2149897660606899      0.4654800000000000      0.2528569906822180
   -0.2149896309484741      0.4654800000000000      0.2528555424995028
   -0.2149895980781662      0.4654800000000000      0.2528546464225649
   -0.2149904832807318      0.4654800000000000      0.2528575233278793
   -0.2149906811165966      0.4654800000000000      0.2528574886359648
   -0.2149899200262402      0.4654800000000000      0.2528564155253513
   -0.2149897617027712      0.4654800000000000      0.2528560505210751
   -0.2149894453441563      0.4654800000000000      0.2528553586276479
   -0.2149903226347311      0.4654800000000000      0.2528580165004877
   -0.2149903694772163      0.4654800000000000      0.2528573151132611
   -0.2149897658730310      0.4654800000000000      0.2528549584323571
   -0.2149899287387945      0.4654800000000000      0.2528573358302716
   -0.2149902509985837      0.4654800000000000      0.2528570244922329
   -0.2149900727808740      0.4654800000000000      0.2528566040730256
   -0.2149904825938646      0.4654800000000000      0.2528560942363818
   -0.2149898305274755      0.4654800000000000      0.2528556078718422
   -0.2149896269322273      0.4654800000000000      0.2528555529720102
   -0.2149910861693165      0.4654800000000000      0.2528578351677850
   -0.2149888904040969      0.4654800000000000      0.2528542288226536
   -0.2149896840369755      0.4654800000000000      0.2528550443252258
   -0.2149897361880413      0.4654800000000000      0.2528553987293977
   -0.2149903650767339      0.4654800000000000      0.2528581378252097
   -0.2149902513994738      0.4654800000000000      0.2528566233961116
   -0.2149909289680172      0.4654800000000000      0.2528579351611127
   -0.2149895227029174      0.4654800000000000      0.2528531593925842
   -0.2149891224012090      0.4654800000000000      0.2528538364209529
   -0.2149902013514622      0.4654800000000000      0.2528570287249039
   -0.2149903511397189      0.4654800000000000      0.2528575748651763
   -0.2149899023498210      0.4654800000000000      0.2528560794062686


==> anc/lamb=0.3/Nx=176_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2151
#   n_meas:             14401
#   tau_int:            9.367954423964528
#   n_independent:      729.685169857842
#   n_eff (at crossing):12138.049759606336
# Ensemble 2:
#   musq:               -0.21506363636363637
#   n_meas:             14401
#   tau_int:            14.600561921265895
#   n_independent:      476.8365599600399
#   n_eff (at crossing):13251.738905802918
# Ensemble 3:
#   musq:               -0.21502727272727273
#   n_meas:             14401
#   tau_int:            10.024100101202915
#   n_independent:      684.1915157360557
#   n_eff (at crossing):14024.378699907173
# Ensemble 4:
#   musq:               -0.2149909090909091
#   n_meas:             14401
#   tau_int:            9.75019162834885
#   n_independent:      702.4746717988814
#   n_eff (at crossing):14376.899942599162
# Ensemble 5:
#   musq:               -0.21495454545454545
#   n_meas:             14401
#   tau_int:            9.09497834891539
#   n_independent:      750.4446324064858
#   n_eff (at crossing):14303.112914205023
# Ensemble 6:
#   musq:               -0.2149181818181818
#   n_meas:             14401
#   tau_int:            10.031544083879934
#   n_independent:      683.7079105068188
#   n_eff (at crossing):13801.345609706355
# Ensemble 7:
#   musq:               -0.21488181818181817
#   n_meas:             14401
#   tau_int:            8.863378656814726
#   n_independent:      769.0066015603705
#   n_eff (at crossing):12906.302644490132
# Ensemble 8:
#   musq:               -0.21484545454545453
#   n_meas:             14401
#   tau_int:            7.686234392296391
#   n_independent:      879.5863464129477
#   n_eff (at crossing):11673.39576671761
# Ensemble 9:
#   musq:               -0.21480909090909092
#   n_meas:             14401
#   tau_int:            7.9080739834803
#   n_independent:      856.3792390679636
#   n_eff (at crossing):10458.217690435482
# Ensemble 10:
#   musq:               -0.21477272727272728
#   n_meas:             14401
#   tau_int:            7.688618520290749
#   n_independent:      879.3302535901179
#   n_eff (at crossing):9048.065406696813
#
# === Crossing result ===
# musqcrit_central:   -0.21497886006917202
# musqcrit_err:       5.110290976692276e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2526811087109463
# phisq_err:          1.4503978279747493e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2149784960342020      0.4654800000000000      0.2526786310923806
   -0.2149786728113514      0.4654800000000000      0.2526795401518373
   -0.2149788271563117      0.4654800000000000      0.2526803505183530
   -0.2149782408123830      0.4654800000000000      0.2526803925173818
   -0.2149792344318915      0.4654800000000000      0.2526822513937805
   -0.2149791366404137      0.4654800000000000      0.2526811545100957
   -0.2149795187118899      0.4654800000000000      0.2526825254724541
   -0.2149790974628324      0.4654800000000000      0.2526821478590946
   -0.2149794406184573      0.4654800000000000      0.2526812579914361
   -0.2149779661978206      0.4654800000000000      0.2526795505743027
   -0.2149786851921080      0.4654800000000000      0.2526804922764788
   -0.2149788663857308      0.4654800000000000      0.2526800022851647
   -0.2149798962243401      0.4654800000000000      0.2526823445559458
   -0.2149790985804991      0.4654800000000000      0.2526829273967450
   -0.2149792965327435      0.4654800000000000      0.2526817496786667
   -0.2149787411523270      0.4654800000000000      0.2526810330864607
   -0.2149785600452377      0.4654800000000000      0.2526813774537897
   -0.2149799689436713      0.4654800000000000      0.2526826851546419
   -0.2149781851522733      0.4654800000000000      0.2526786381508390
   -0.2149790238601494      0.4654800000000000      0.2526817589851869
   -0.2149792930076283      0.4654800000000000      0.2526807521121670
   -0.2149790671350039      0.4654800000000000      0.2526830060993235
   -0.2149781124708177      0.4654800000000000      0.2526771814886519
   -0.2149792849410332      0.4654800000000000      0.2526814831654008
   -0.2149792265261640      0.4654800000000000      0.2526811299343740
   -0.2149795248207674      0.4654800000000000      0.2526836078826812
   -0.2149782158427531      0.4654800000000000      0.2526790696934642
   -0.2149783325959417      0.4654800000000000      0.2526801207376988
   -0.2149785208514676      0.4654800000000000      0.2526797874329884
   -0.2149789222863249      0.4654800000000000      0.2526818816916038
   -0.2149786352978320      0.4654800000000000      0.2526798029281986
   -0.2149793306016927      0.4654800000000000      0.2526807294997617
   -0.2149787864741797      0.4654800000000000      0.2526804189619336
   -0.2149787800932373      0.4654800000000000      0.2526805071931265
   -0.2149786847799272      0.4654800000000000      0.2526809283259640
   -0.2149786079319674      0.4654800000000000      0.2526811020553692
   -0.2149789090066764      0.4654800000000000      0.2526811407375064
   -0.2149785314274989      0.4654800000000000      0.2526810473272396
   -0.2149784006154243      0.4654800000000000      0.2526811669623497
   -0.2149789290474327      0.4654800000000000      0.2526798425020410
   -0.2149789836319694      0.4654800000000000      0.2526819869002616
   -0.2149793294718003      0.4654800000000000      0.2526814059984842
   -0.2149780652011047      0.4654800000000000      0.2526801735861167
   -0.2149788032627280      0.4654800000000000      0.2526804934721134
   -0.2149783507277956      0.4654800000000000      0.2526805594611636
   -0.2149782476165366      0.4654800000000000      0.2526803451914308
   -0.2149794126507359      0.4654800000000000      0.2526827457900146
   -0.2149796135615546      0.4654800000000000      0.2526829484669193
   -0.2149791918501310      0.4654800000000000      0.2526818318703472
   -0.2149791189568986      0.4654800000000000      0.2526815017231214
   -0.2149786647224335      0.4654800000000000      0.2526809778526249
   -0.2149782139214773      0.4654800000000000      0.2526774708136176
   -0.2149789667229168      0.4654800000000000      0.2526815534014215
   -0.2149786450379973      0.4654800000000000      0.2526801610851777
   -0.2149778019823263      0.4654800000000000      0.2526783748147787
   -0.2149791342535981      0.4654800000000000      0.2526824150944027
   -0.2149786546759593      0.4654800000000000      0.2526793931420760
   -0.2149796072571026      0.4654800000000000      0.2526818527063976
   -0.2149791022169641      0.4654800000000000      0.2526817304203442
   -0.2149785490031468      0.4654800000000000      0.2526803047123026
   -0.2149794265984237      0.4654800000000000      0.2526820587925402
   -0.2149785422038230      0.4654800000000000      0.2526788488654155
   -0.2149792334161167      0.4654800000000000      0.2526809996279367
   -0.2149794498934705      0.4654800000000000      0.2526817945735306
   -0.2149796982169863      0.4654800000000000      0.2526815770102916
   -0.2149791069047469      0.4654800000000000      0.2526814175914958
   -0.2149782217323616      0.4654800000000000      0.2526796899226706
   -0.2149789616493262      0.4654800000000000      0.2526802137954741
   -0.2149793298922773      0.4654800000000000      0.2526826281991122
   -0.2149786520162747      0.4654800000000000      0.2526820194609257
   -0.2149779912528783      0.4654800000000000      0.2526775829983332
   -0.2149785421494408      0.4654800000000000      0.2526799705475791
   -0.2149782619547249      0.4654800000000000      0.2526799449357046
   -0.2149789412590384      0.4654800000000000      0.2526814763294759
   -0.2149793323517762      0.4654800000000000      0.2526805501763247
   -0.2149789552159407      0.4654800000000000      0.2526804669745495
   -0.2149794440634622      0.4654800000000000      0.2526817788709328
   -0.2149788232616514      0.4654800000000000      0.2526810214881211
   -0.2149785264717881      0.4654800000000000      0.2526809004537580
   -0.2149786484587218      0.4654800000000000      0.2526811899379018
   -0.2149787604766905      0.4654800000000000      0.2526791377759519
   -0.2149784630942003      0.4654800000000000      0.2526803618722174
   -0.2149788308080438      0.4654800000000000      0.2526813165217653
   -0.2149791830923483      0.4654800000000000      0.2526819599444399
   -0.2149796258023277      0.4654800000000000      0.2526834819331544
   -0.2149784820991580      0.4654800000000000      0.2526809518607370
   -0.2149789470663863      0.4654800000000000      0.2526811316694411
   -0.2149789421188125      0.4654800000000000      0.2526815841824300
   -0.2149784668934938      0.4654800000000000      0.2526805687626900
   -0.2149780574825227      0.4654800000000000      0.2526795633972562
   -0.2149786602286824      0.4654800000000000      0.2526809464882102
   -0.2149792481967349      0.4654800000000000      0.2526829177164409
   -0.2149791158778556      0.4654800000000000      0.2526817291200305
   -0.2149780527633605      0.4654800000000000      0.2526801683102028
   -0.2149785386850847      0.4654800000000000      0.2526806770159634
   -0.2149791237152376      0.4654800000000000      0.2526808974815186
   -0.2149791205111501      0.4654800000000000      0.2526824686725003
   -0.2149784542917237      0.4654800000000000      0.2526808355542635
   -0.2149789444407730      0.4654800000000000      0.2526812896466811
   -0.2149782906391274      0.4654800000000000      0.2526809759899450
   -0.2149782787269206      0.4654800000000000      0.2526798906210528
   -0.2149793304853570      0.4654800000000000      0.2526823105814021
   -0.2149792420905642      0.4654800000000000      0.2526823400885262
   -0.2149795539328829      0.4654800000000000      0.2526816697067132
   -0.2149791410618142      0.4654800000000000      0.2526813110826292
   -0.2149793088744866      0.4654800000000000      0.2526813721510852
   -0.2149792148639351      0.4654800000000000      0.2526810131439511
   -0.2149787403463618      0.4654800000000000      0.2526798216343217
   -0.2149785552479052      0.4654800000000000      0.2526794287493269
   -0.2149788162024696      0.4654800000000000      0.2526786275706977
   -0.2149793348386784      0.4654800000000000      0.2526828048854618
   -0.2149788969548751      0.4654800000000000      0.2526816291301923
   -0.2149789644718788      0.4654800000000000      0.2526815583381640
   -0.2149784715014168      0.4654800000000000      0.2526776037218980
   -0.2149793240837491      0.4654800000000000      0.2526823441675691
   -0.2149792721962270      0.4654800000000000      0.2526816662223614
   -0.2149788602946597      0.4654800000000000      0.2526819761178456
   -0.2149787330891639      0.4654800000000000      0.2526815075973000
   -0.2149784684104571      0.4654800000000000      0.2526797477335915
   -0.2149792326724227      0.4654800000000000      0.2526815611366637
   -0.2149787370023397      0.4654800000000000      0.2526811087175116
   -0.2149779908275586      0.4654800000000000      0.2526776876971130
   -0.2149788820139234      0.4654800000000000      0.2526803159464188
   -0.2149788917250393      0.4654800000000000      0.2526811297190373
   -0.2149788263649436      0.4654800000000000      0.2526811995629755
   -0.2149794429824864      0.4654800000000000      0.2526819263846068
   -0.2149778537123977      0.4654800000000000      0.2526778837079351
   -0.2149788212065732      0.4654800000000000      0.2526818180259461


==> anc/lamb=0.3/Nx=216_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      216
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.21502727272727273
#   n_meas:             13001
#   tau_int:            13.201511532373495
#   n_independent:      474.4367060992377
#   n_eff (at crossing):11925.370915983633
# Ensemble 2:
#   musq:               -0.2149909090909091
#   n_meas:             13001
#   tau_int:            13.308598499040015
#   n_independent:      470.7574052827968
#   n_eff (at crossing):12808.005955216982
# Ensemble 3:
#   musq:               -0.21495454545454545
#   n_meas:             13001
#   tau_int:            10.955056480042817
#   n_independent:      567.4786511376243
#   n_eff (at crossing):12962.280363467571
# Ensemble 4:
#   musq:               -0.2149181818181818
#   n_meas:             13001
#   tau_int:            9.912327955006218
#   n_independent:      624.3080344846974
#   n_eff (at crossing):12370.090366530765
#
# === Crossing result ===
# musqcrit_central:   -0.21496620267180125
# musqcrit_err:       6.353164620559655e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25247710551006314
# phisq_err:          1.7386898800986118e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2149643980915446      0.4654800000000000      0.2524752188287542
   -0.2149659552159601      0.4654800000000000      0.2524774501056713
   -0.2149663040348745      0.4654800000000000      0.2524796707626897
   -0.2149660278969330      0.4654800000000000      0.2524786495315453
   -0.2149659701014593      0.4654800000000000      0.2524781360949817
   -0.2149659655737753      0.4654800000000000      0.2524767824674001
   -0.2149651555554103      0.4654800000000000      0.2524769071821757
   -0.2149661947757708      0.4654800000000000      0.2524799290539458
   -0.2149651970587862      0.4654800000000000      0.2524743824131999
   -0.2149665834461190      0.4654800000000000      0.2524805065232408
   -0.2149671219616833      0.4654800000000000      0.2524820591495291
   -0.2149658114772303      0.4654800000000000      0.2524764032849565
   -0.2149657955447788      0.4654800000000000      0.2524787872179716
   -0.2149661337702000      0.4654800000000000      0.2524780142804851
   -0.2149668666261950      0.4654800000000000      0.2524804283159974
   -0.2149664028908267      0.4654800000000000      0.2524796976123363
   -0.2149668705455241      0.4654800000000000      0.2524815719531993
   -0.2149670246742503      0.4654800000000000      0.2524803115236505
   -0.2149662995679193      0.4654800000000000      0.2524780002995582
   -0.2149653448368818      0.4654800000000000      0.2524775415531451
   -0.2149661080740725      0.4654800000000000      0.2524791046111834
   -0.2149660596155332      0.4654800000000000      0.2524792249944674
   -0.2149659728070518      0.4654800000000000      0.2524789721634432
   -0.2149660392916402      0.4654800000000000      0.2524791123554728
   -0.2149662709017733      0.4654800000000000      0.2524809310633521
   -0.2149658929452098      0.4654800000000000      0.2524781796090664
   -0.2149656422278202      0.4654800000000000      0.2524776491948669
   -0.2149673138913649      0.4654800000000000      0.2524812271188969
   -0.2149657368495552      0.4654800000000000      0.2524776857398668
   -0.2149661727856281      0.4654800000000000      0.2524789231525415
   -0.2149670820709598      0.4654800000000000      0.2524810577417099
   -0.2149669217682755      0.4654800000000000      0.2524801450972574
   -0.2149663564484739      0.4654800000000000      0.2524799854016135
   -0.2149664972263140      0.4654800000000000      0.2524801246457420
   -0.2149652529168840      0.4654800000000000      0.2524765980032891
   -0.2149670640959018      0.4654800000000000      0.2524807994868758
   -0.2149666844744804      0.4654800000000000      0.2524805630004759
   -0.2149667538414476      0.4654800000000000      0.2524806906787271
   -0.2149666928863880      0.4654800000000000      0.2524795170542879
   -0.2149659977522489      0.4654800000000000      0.2524791890871809
   -0.2149665941776910      0.4654800000000000      0.2524806663785791
   -0.2149659264672368      0.4654800000000000      0.2524786894469517
   -0.2149668768303727      0.4654800000000000      0.2524814103034891
   -0.2149670828470352      0.4654800000000000      0.2524798084759345
   -0.2149665675270025      0.4654800000000000      0.2524787415116805
   -0.2149658975346297      0.4654800000000000      0.2524773113446793
   -0.2149670030903692      0.4654800000000000      0.2524801897340748
   -0.2149664213735717      0.4654800000000000      0.2524808169084097
   -0.2149665426490565      0.4654800000000000      0.2524790686388251
   -0.2149660985273541      0.4654800000000000      0.2524760523031537
   -0.2149655958549730      0.4654800000000000      0.2524766503296209
   -0.2149668450553418      0.4654800000000000      0.2524801151254822
   -0.2149654921117043      0.4654800000000000      0.2524767999634399
   -0.2149665333971912      0.4654800000000000      0.2524781472468561
   -0.2149653612770779      0.4654800000000000      0.2524762985169616
   -0.2149654690091808      0.4654800000000000      0.2524765402368025
   -0.2149664275929590      0.4654800000000000      0.2524800494350274
   -0.2149662932720388      0.4654800000000000      0.2524785400309446
   -0.2149662215497183      0.4654800000000000      0.2524787846511463
   -0.2149664797314133      0.4654800000000000      0.2524795304734522
   -0.2149668969460008      0.4654800000000000      0.2524793969661309
   -0.2149660437046063      0.4654800000000000      0.2524789053714943
   -0.2149652430374191      0.4654800000000000      0.2524776561431097
   -0.2149666131419002      0.4654800000000000      0.2524808868582976
   -0.2149669408443549      0.4654800000000000      0.2524807361821897
   -0.2149659689271371      0.4654800000000000      0.2524795223340970
   -0.2149665382889863      0.4654800000000000      0.2524800250372167
   -0.2149659799520384      0.4654800000000000      0.2524783842287395
   -0.2149666278418599      0.4654800000000000      0.2524802172970330
   -0.2149669420591994      0.4654800000000000      0.2524795943736249
   -0.2149659052590287      0.4654800000000000      0.2524792501126704
   -0.2149657187205485      0.4654800000000000      0.2524781752917849
   -0.2149658014858101      0.4654800000000000      0.2524783760563447
   -0.2149658394272377      0.4654800000000000      0.2524779496463367
   -0.2149663844590467      0.4654800000000000      0.2524799869984592
   -0.2149664353770923      0.4654800000000000      0.2524807832275481
   -0.2149656986467176      0.4654800000000000      0.2524775246756365
   -0.2149661544469112      0.4654800000000000      0.2524788283915129
   -0.2149665317710849      0.4654800000000000      0.2524791289710293
   -0.2149660673382426      0.4654800000000000      0.2524781279282864
   -0.2149656341144074      0.4654800000000000      0.2524782174010449
   -0.2149659921567968      0.4654800000000000      0.2524785657834354
   -0.2149661726932286      0.4654800000000000      0.2524782139539659
   -0.2149657772617130      0.4654800000000000      0.2524781252257726
   -0.2149655978615838      0.4654800000000000      0.2524783562769760
   -0.2149663925117781      0.4654800000000000      0.2524800966788439
   -0.2149660360112056      0.4654800000000000      0.2524780913608687
   -0.2149673517407426      0.4654800000000000      0.2524798647141558
   -0.2149661540596882      0.4654800000000000      0.2524772510401490
   -0.2149662982036495      0.4654800000000000      0.2524787702180468
   -0.2149655176906805      0.4654800000000000      0.2524771724690561
   -0.2149662484648788      0.4654800000000000      0.2524796309227206
   -0.2149669019044441      0.4654800000000000      0.2524808401362125
   -0.2149659928435497      0.4654800000000000      0.2524760992911519
   -0.2149650020782789      0.4654800000000000      0.2524755159658187
   -0.2149664807975150      0.4654800000000000      0.2524798356212704
   -0.2149651875169774      0.4654800000000000      0.2524759823613810
   -0.2149662953993254      0.4654800000000000      0.2524790583964719
   -0.2149665198239508      0.4654800000000000      0.2524796129818191
   -0.2149668734921673      0.4654800000000000      0.2524795047598913
   -0.2149651233297069      0.4654800000000000      0.2524769131868277
   -0.2149664903293615      0.4654800000000000      0.2524787924844274
   -0.2149662856501344      0.4654800000000000      0.2524795477494508
   -0.2149657549755926      0.4654800000000000      0.2524757253614308
   -0.2149656642940834      0.4654800000000000      0.2524777818672211
   -0.2149668365719131      0.4654800000000000      0.2524802284317361
   -0.2149651311773483      0.4654800000000000      0.2524769015721334
   -0.2149671546081193      0.4654800000000000      0.2524777325932743
   -0.2149664122979733      0.4654800000000000      0.2524793454187796
   -0.2149659379248090      0.4654800000000000      0.2524788369164261
   -0.2149652735045897      0.4654800000000000      0.2524750899702512
   -0.2149669499211290      0.4654800000000000      0.2524808950903865
   -0.2149669075899621      0.4654800000000000      0.2524800445022067
   -0.2149671591772347      0.4654800000000000      0.2524816293700475
   -0.2149663178851182      0.4654800000000000      0.2524768981427113
   -0.2149657125096893      0.4654800000000000      0.2524781491910029
   -0.2149659772891275      0.4654800000000000      0.2524785138957682
   -0.2149662349641651      0.4654800000000000      0.2524778985173083
   -0.2149659840164389      0.4654800000000000      0.2524778265402543
   -0.2149670276055601      0.4654800000000000      0.2524815566564872
   -0.2149658083654337      0.4654800000000000      0.2524788138789517
   -0.2149663418045353      0.4654800000000000      0.2524785693642970
   -0.2149665227903500      0.4654800000000000      0.2524781824608127
   -0.2149660027296977      0.4654800000000000      0.2524789718625496
   -0.2149654247735254      0.4654800000000000      0.2524778641864779
   -0.2149659011268208      0.4654800000000000      0.2524790231266909
   -0.2149669325180055      0.4654800000000000      0.2524785293986851
   -0.2149662475652905      0.4654800000000000      0.2524772410218944


==> anc/lamb=0.3/Nx=256_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      256
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.21502727272727273
#   n_meas:             14401
#   tau_int:            14.66614909463058
#   n_independent:      474.77444373465005
#   n_eff (at crossing):11304.108450115535
# Ensemble 2:
#   musq:               -0.2149909090909091
#   n_meas:             14401
#   tau_int:            14.656603857520604
#   n_independent:      475.0734444000897
#   n_eff (at crossing):13417.52910262996
# Ensemble 3:
#   musq:               -0.21495454545454545
#   n_meas:             14401
#   tau_int:            11.522308599119745
#   n_independent:      598.9282291861323
#   n_eff (at crossing):14380.031919481824
# Ensemble 4:
#   musq:               -0.2149181818181818
#   n_meas:             14401
#   tau_int:            11.823174924559865
#   n_independent:      584.3055904083236
#   n_eff (at crossing):13866.627792091205
# Ensemble 5:
#   musq:               -0.21488181818181817
#   n_meas:             14401
#   tau_int:            13.821562194812001
#   n_independent:      502.77336383096446
#   n_eff (at crossing):12068.656278951823
#
# === Crossing result ===
# musqcrit_central:   -0.21494833883539147
# musqcrit_err:       4.705747691584159e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2523549842053346
# phisq_err:          1.4264403115469322e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2149485343601785      0.4654800000000000      0.2523547857303221
   -0.2149487183672022      0.4654800000000000      0.2523555582496146
   -0.2149481588406169      0.4654800000000000      0.2523536633267223
   -0.2149487435767619      0.4654800000000000      0.2523568102528863
   -0.2149484707389348      0.4654800000000000      0.2523552258586039
   -0.2149482210467178      0.4654800000000000      0.2523550959770732
   -0.2149488094331875      0.4654800000000000      0.2523552753970481
   -0.2149487716208098      0.4654800000000000      0.2523566353147551
   -0.2149480643851859      0.4654800000000000      0.2523529457958774
   -0.2149488635263699      0.4654800000000000      0.2523552027306098
   -0.2149479375936746      0.4654800000000000      0.2523534507961586
   -0.2149487545832308      0.4654800000000000      0.2523551797828721
   -0.2149482574118080      0.4654800000000000      0.2523538758446279
   -0.2149486080388162      0.4654800000000000      0.2523558251536578
   -0.2149487720589701      0.4654800000000000      0.2523570533292139
   -0.2149484968552693      0.4654800000000000      0.2523550242586423
   -0.2149482420844108      0.4654800000000000      0.2523545852965874
   -0.2149483625639252      0.4654800000000000      0.2523539994030847
   -0.2149485809395126      0.4654800000000000      0.2523557169522940
   -0.2149480591383666      0.4654800000000000      0.2523543065639363
   -0.2149483609231496      0.4654800000000000      0.2523542061803160
   -0.2149481755010074      0.4654800000000000      0.2523548684980937
   -0.2149489312626571      0.4654800000000000      0.2523561180237485
   -0.2149487935691568      0.4654800000000000      0.2523567743760505
   -0.2149481765708283      0.4654800000000000      0.2523541924072529
   -0.2149481351358282      0.4654800000000000      0.2523545485964526
   -0.2149481741550349      0.4654800000000000      0.2523539489063280
   -0.2149478704534933      0.4654800000000000      0.2523545133826574
   -0.2149484824898447      0.4654800000000000      0.2523553079343230
   -0.2149481669253069      0.4654800000000000      0.2523543989216767
   -0.2149485273737658      0.4654800000000000      0.2523554415132518
   -0.2149483909599613      0.4654800000000000      0.2523541426590072
   -0.2149484116489792      0.4654800000000000      0.2523558100234128
   -0.2149480611452188      0.4654800000000000      0.2523545637266312
   -0.2149487492338398      0.4654800000000000      0.2523566743931802
   -0.2149481175437492      0.4654800000000000      0.2523539053026988
   -0.2149481183386146      0.4654800000000000      0.2523513968576156
   -0.2149483078768510      0.4654800000000000      0.2523538439911457
   -0.2149483186623074      0.4654800000000000      0.2523549262412480
   -0.2149484437697453      0.4654800000000000      0.2523533325502216
   -0.2149487268102585      0.4654800000000000      0.2523557235820560
   -0.2149484474634023      0.4654800000000000      0.2523561525233335
   -0.2149490706016769      0.4654800000000000      0.2523567624000515
   -0.2149476734765409      0.4654800000000000      0.2523535000839151
   -0.2149481740774312      0.4654800000000000      0.2523550299203645
   -0.2149489761312683      0.4654800000000000      0.2523561228370849
   -0.2149486858629281      0.4654800000000000      0.2523557832450100
   -0.2149483034418114      0.4654800000000000      0.2523549805366664
   -0.2149475782348136      0.4654800000000000      0.2523531748097135
   -0.2149475716281291      0.4654800000000000      0.2523530679666594
   -0.2149480379657887      0.4654800000000000      0.2523545484716083
   -0.2149482661918581      0.4654800000000000      0.2523541905618878
   -0.2149486194924660      0.4654800000000000      0.2523556240786731
   -0.2149479804940470      0.4654800000000000      0.2523538509870386
   -0.2149488423910764      0.4654800000000000      0.2523554292017498
   -0.2149489406258506      0.4654800000000000      0.2523566064157301
   -0.2149479911761576      0.4654800000000000      0.2523541990716276
   -0.2149481866641349      0.4654800000000000      0.2523550078885259
   -0.2149486117488410      0.4654800000000000      0.2523559457352452
   -0.2149480914954172      0.4654800000000000      0.2523550625254392
   -0.2149488779890555      0.4654800000000000      0.2523572025768074
   -0.2149484203019192      0.4654800000000000      0.2523535204790280
   -0.2149488674508118      0.4654800000000000      0.2523562655643544
   -0.2149484779320449      0.4654800000000000      0.2523533059076002
   -0.2149484107444200      0.4654800000000000      0.2523555197425383
   -0.2149484742697208      0.4654800000000000      0.2523534761931625
   -0.2149485702899427      0.4654800000000000      0.2523534746694061
   -0.2149479837322791      0.4654800000000000      0.2523541112247938
   -0.2149481335320318      0.4654800000000000      0.2523550839823504
   -0.2149479490799026      0.4654800000000000      0.2523533362256311
   -0.2149484945398478      0.4654800000000000      0.2523542565745587
   -0.2149474402437370      0.4654800000000000      0.2523529420585621
   -0.2149487529388525      0.4654800000000000      0.2523559612702586
   -0.2149486860430452      0.4654800000000000      0.2523563378394963
   -0.2149481076216771      0.4654800000000000      0.2523541437386663
   -0.2149475677434916      0.4654800000000000      0.2523529380890769
   -0.2149487307722526      0.4654800000000000      0.2523557245511363
   -0.2149479245022947      0.4654800000000000      0.2523546402231586
   -0.2149477365495117      0.4654800000000000      0.2523519038832217
   -0.2149480400575335      0.4654800000000000      0.2523546379491449
   -0.2149481005756375      0.4654800000000000      0.2523551331408045
   -0.2149488319102690      0.4654800000000000      0.2523567341490848
   -0.2149488172064364      0.4654800000000000      0.2523556049062272
   -0.2149470636397019      0.4654800000000000      0.2523524215246242
   -0.2149482665018342      0.4654800000000000      0.2523553328811449
   -0.2149478942948358      0.4654800000000000      0.2523532057733039
   -0.2149479063354672      0.4654800000000000      0.2523549606163433
   -0.2149483098305736      0.4654800000000000      0.2523555202712832
   -0.2149479869516312      0.4654800000000000      0.2523539550084845
   -0.2149483175286820      0.4654800000000000      0.2523550488361244
   -0.2149478432848111      0.4654800000000000      0.2523544710450395
   -0.2149490740779804      0.4654800000000000      0.2523567204521622
   -0.2149486278235927      0.4654800000000000      0.2523560877659030
   -0.2149488078530461      0.4654800000000000      0.2523561118656333
   -0.2149472399094638      0.4654800000000000      0.2523528189557953
   -0.2149482385746870      0.4654800000000000      0.2523541772765845
   -0.2149488527066014      0.4654800000000000      0.2523565939186348
   -0.2149485980589273      0.4654800000000000      0.2523553729145913
   -0.2149479534509625      0.4654800000000000      0.2523543163833624
   -0.2149482932357014      0.4654800000000000      0.2523543656715100
   -0.2149483971159235      0.4654800000000000      0.2523550836771923
   -0.2149486962160065      0.4654800000000000      0.2523551399827014
   -0.2149485438597809      0.4654800000000000      0.2523558171986720
   -0.2149488889493370      0.4654800000000000      0.2523562641035469
   -0.2149484457943194      0.4654800000000000      0.2523565243628590
   -0.2149484615948137      0.4654800000000000      0.2523553617165161
   -0.2149479079117424      0.4654800000000000      0.2523546178869566
   -0.2149492782137380      0.4654800000000000      0.2523588654557852
   -0.2149489175347007      0.4654800000000000      0.2523554731182017
   -0.2149480197461102      0.4654800000000000      0.2523527751139278
   -0.2149486330301311      0.4654800000000000      0.2523560880146319
   -0.2149482301874991      0.4654800000000000      0.2523519848764583
   -0.2149476913971073      0.4654800000000000      0.2523531384664615
   -0.2149481167379833      0.4654800000000000      0.2523541693844241
   -0.2149482939060109      0.4654800000000000      0.2523547699702939
   -0.2149488440309247      0.4654800000000000      0.2523553021276894
   -0.2149483656846161      0.4654800000000000      0.2523555452760760
   -0.2149485698592296      0.4654800000000000      0.2523528499953682
   -0.2149489747586161      0.4654800000000000      0.2523565866147662
   -0.2149483813354360      0.4654800000000000      0.2523556660681646
   -0.2149486186161852      0.4654800000000000      0.2523556613862330
   -0.2149484181483896      0.4654800000000000      0.2523544594034169
   -0.2149485505074863      0.4654800000000000      0.2523547847540282
   -0.2149472272124961      0.4654800000000000      0.2523530802859190
   -0.2149478533258592      0.4654800000000000      0.2523539333635259
   -0.2149481894965817      0.4654800000000000      0.2523543847606020
   -0.2149474625742279      0.4654800000000000      0.2523530587616345
   -0.2149478064224593      0.4654800000000000      0.2523532138128136


==> anc/lamb=0.3/Nx=52_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2151
#   n_meas:             79401
#   tau_int:            3.438816881554604
#   n_independent:      10079.295685442145
#   n_eff (at crossing):75087.50487696998
# Ensemble 2:
#   musq:               -0.21506363636363637
#   n_meas:             79401
#   tau_int:            3.328768610970834
#   n_independent:      10368.999548900247
#   n_eff (at crossing):74418.81409481735
# Ensemble 3:
#   musq:               -0.21502727272727273
#   n_meas:             79401
#   tau_int:            3.2983083482358473
#   n_independent:      10452.153000806054
#   n_eff (at crossing):73752.26268348342
# Ensemble 4:
#   musq:               -0.2149909090909091
#   n_meas:             79401
#   tau_int:            3.2800856634901208
#   n_independent:      10502.539766081614
#   n_eff (at crossing):72895.63257663534
# Ensemble 5:
#   musq:               -0.21495454545454545
#   n_meas:             79401
#   tau_int:            3.2898675725446966
#   n_independent:      10475.431988074244
#   n_eff (at crossing):72240.62947806578
# Ensemble 6:
#   musq:               -0.21495
#   n_meas:             79401
#   tau_int:            3.282751893550334
#   n_independent:      10495.137169236537
#   n_eff (at crossing):72116.16610382969
# Ensemble 7:
#   musq:               -0.2149181818181818
#   n_meas:             79401
#   tau_int:            3.3179022177555195
#   n_independent:      10398.51146930087
#   n_eff (at crossing):71344.19457946347
# Ensemble 8:
#   musq:               -0.21491363636363636
#   n_meas:             79401
#   tau_int:            3.217464716515276
#   n_independent:      10679.455765545223
#   n_eff (at crossing):71400.58048047431
# Ensemble 9:
#   musq:               -0.21488181818181817
#   n_meas:             79401
#   tau_int:            3.3275194925209055
#   n_independent:      10372.383492122257
#   n_eff (at crossing):70416.7075032372
# Ensemble 10:
#   musq:               -0.21487727272727272
#   n_meas:             79401
#   tau_int:            3.2759481063725553
#   n_independent:      10514.048096423425
#   n_eff (at crossing):70553.05673528583
# Ensemble 11:
#   musq:               -0.21484545454545453
#   n_meas:             79401
#   tau_int:            3.1931290536063237
#   n_independent:      10749.827429191148
#   n_eff (at crossing):69629.25131742143
# Ensemble 12:
#   musq:               -0.21484090909090908
#   n_meas:             79401
#   tau_int:            3.2799627242575196
#   n_independent:      10502.881349920768
#   n_eff (at crossing):69694.36687124803
# Ensemble 13:
#   musq:               -0.21480909090909092
#   n_meas:             79401
#   tau_int:            3.264905163166651
#   n_independent:      10544.887129801704
#   n_eff (at crossing):68829.74636104242
# Ensemble 14:
#   musq:               -0.21480454545454544
#   n_meas:             79401
#   tau_int:            3.277237898707449
#   n_independent:      10510.457923125601
#   n_eff (at crossing):68816.85282539082
# Ensemble 15:
#   musq:               -0.21477272727272728
#   n_meas:             79401
#   tau_int:            3.2693589379686796
#   n_independent:      10532.427570136033
#   n_eff (at crossing):67788.37852255511
# Ensemble 16:
#   musq:               -0.21476818181818183
#   n_meas:             79401
#   tau_int:            3.159703915055915
#   n_independent:      10848.008724605645
#   n_eff (at crossing):68038.86095032896
# Ensemble 17:
#   musq:               -0.21473636363636364
#   n_meas:             79401
#   tau_int:            3.1841038233695054
#   n_independent:      10776.16210166674
#   n_eff (at crossing):66997.09770139068
# Ensemble 18:
#   musq:               -0.2147318181818182
#   n_meas:             79401
#   tau_int:            3.203481679411104
#   n_independent:      10719.777613781212
#   n_eff (at crossing):66994.53238559653
# Ensemble 19:
#   musq:               -0.2147
#   n_meas:             79401
#   tau_int:            3.246779920167222
#   n_independent:      10595.89857047919
#   n_eff (at crossing):65763.74819483183
# Ensemble 20:
#   musq:               -0.21469545454545455
#   n_meas:             79401
#   tau_int:            3.3032428907629763
#   n_independent:      10438.591786083796
#   n_eff (at crossing):65997.22940620637
# Ensemble 21:
#   musq:               -0.2146590909090909
#   n_meas:             79401
#   tau_int:            3.146648958101877
#   n_independent:      10886.844458059537
#   n_eff (at crossing):64741.20358352178
# Ensemble 22:
#   musq:               -0.21462272727272727
#   n_meas:             79401
#   tau_int:            3.1622852909273584
#   n_independent:      10840.362463937674
#   n_eff (at crossing):63971.98771241116
# Ensemble 23:
#   musq:               -0.21458636363636363
#   n_meas:             79401
#   tau_int:            3.1861366294457443
#   n_independent:      10770.219335567455
#   n_eff (at crossing):62888.96195905003
#
# === Crossing result ===
# musqcrit_central:   -0.2155899848724386
# musqcrit_err:       5.142641690402531e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25732030359887015
# phisq_err:          1.3205209001199507e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2155902864259637      0.4654800000000000      0.2573201773944384
   -0.2155899497625638      0.4654800000000000      0.2573205582523446
   -0.2155900482108089      0.4654800000000000      0.2573220537814845
   -0.2155899281693572      0.4654800000000000      0.2573219764413113
   -0.2155903367980435      0.4654800000000000      0.2573222364445701
   -0.2155902626808719      0.4654800000000000      0.2573209370701762
   -0.2155894502428643      0.4654800000000000      0.2573205671338548
   -0.2155894650767765      0.4654800000000000      0.2573194333259914
   -0.2155900926352096      0.4654800000000000      0.2573224458016704
   -0.2155901684876534      0.4654800000000000      0.2573207279114245
   -0.2155907206696869      0.4654800000000000      0.2573202852356978
   -0.2155892812253365      0.4654800000000000      0.2573191125471885
   -0.2155902911173921      0.4654800000000000      0.2573208573208775
   -0.2155905693924701      0.4654800000000000      0.2573221823663336
   -0.2155901421671337      0.4654800000000000      0.2573196137459493
   -0.2155899156861617      0.4654800000000000      0.2573207236956979
   -0.2155893610529016      0.4654800000000000      0.2573197466196537
   -0.2155904025666620      0.4654800000000000      0.2573212131880818
   -0.2155897430383229      0.4654800000000000      0.2573206040304430
   -0.2155899834438514      0.4654800000000000      0.2573214897002974
   -0.2155898962030406      0.4654800000000000      0.2573203730395885
   -0.2155893412521689      0.4654800000000000      0.2573201266821865
   -0.2155908835565181      0.4654800000000000      0.2573215419707167
   -0.2155902491655704      0.4654800000000000      0.2573214376818538
   -0.2155901887561159      0.4654800000000000      0.2573219228541453
   -0.2155899171891543      0.4654800000000000      0.2573201432721877
   -0.2155901413559188      0.4654800000000000      0.2573190875344872
   -0.2155893786618776      0.4654800000000000      0.2573196598220454
   -0.2155903005999202      0.4654800000000000      0.2573205209891405
   -0.2155899720211937      0.4654800000000000      0.2573211919547032
   -0.2155896391188781      0.4654800000000000      0.2573196539385391
   -0.2155898009844207      0.4654800000000000      0.2573188053943533
   -0.2155904665029931      0.4654800000000000      0.2573225886777266
   -0.2155899154483340      0.4654800000000000      0.2573209667966876
   -0.2155904697879811      0.4654800000000000      0.2573218474279848
   -0.2155900780184424      0.4654800000000000      0.2573222484322652
   -0.2155898016375448      0.4654800000000000      0.2573196018650692
   -0.2155904651475473      0.4654800000000000      0.2573218025775152
   -0.2155906387757583      0.4654800000000000      0.2573216295100040
   -0.2155906228156042      0.4654800000000000      0.2573220304943470
   -0.2155904996704022      0.4654800000000000      0.2573217056244502
   -0.2155895935844795      0.4654800000000000      0.2573201454961494
   -0.2155895794035123      0.4654800000000000      0.2573217626299383
   -0.2155906463339211      0.4654800000000000      0.2573233206801374
   -0.2155900590441030      0.4654800000000000      0.2573202460814096
   -0.2155899385858037      0.4654800000000000      0.2573203304099691
   -0.2155903615096198      0.4654800000000000      0.2573209786954920
   -0.2155891812569527      0.4654800000000000      0.2573205415210854
   -0.2155907198686761      0.4654800000000000      0.2573219634798292
   -0.2155895168024062      0.4654800000000000      0.2573201964400555
   -0.2155899468772765      0.4654800000000000      0.2573220921306379
   -0.2155900811149542      0.4654800000000000      0.2573212983335529
   -0.2155905333157995      0.4654800000000000      0.2573222192754324
   -0.2155902191502976      0.4654800000000000      0.2573205685368053
   -0.2155894439999946      0.4654800000000000      0.2573200340168880
   -0.2155908413733796      0.4654800000000000      0.2573213971247048
   -0.2155907157626919      0.4654800000000000      0.2573235008110625
   -0.2155898083713726      0.4654800000000000      0.2573187186778787
   -0.2155889329114712      0.4654800000000000      0.2573193984248665
   -0.2155901387544562      0.4654800000000000      0.2573216844726898
   -0.2155901475300159      0.4654800000000000      0.2573222967229316
   -0.2155891955095049      0.4654800000000000      0.2573188641998270
   -0.2155899066246660      0.4654800000000000      0.2573207605280351
   -0.2155901867709436      0.4654800000000000      0.2573199252965102
   -0.2155894827607665      0.4654800000000000      0.2573189969999688
   -0.2155904214273585      0.4654800000000000      0.2573213993255684
   -0.2155890359505145      0.4654800000000000      0.2573192478402505
   -0.2155895699201561      0.4654800000000000      0.2573191828405068
   -0.2155894212190306      0.4654800000000000      0.2573211613756120
   -0.2155899827675603      0.4654800000000000      0.2573203275885433
   -0.2155893862444595      0.4654800000000000      0.2573187883829892
   -0.2155898700689010      0.4654800000000000      0.2573208257808698
   -0.2155894184742419      0.4654800000000000      0.2573195798427967
   -0.2155892741149039      0.4654800000000000      0.2573193944787430
   -0.2155898707193972      0.4654800000000000      0.2573188547678813
   -0.2155897430713444      0.4654800000000000      0.2573201785853874
   -0.2155901046594715      0.4654800000000000      0.2573203617870365
   -0.2155905016874269      0.4654800000000000      0.2573221740156765
   -0.2155895120641323      0.4654800000000000      0.2573206238740801
   -0.2155905640127431      0.4654800000000000      0.2573217247490036
   -0.2155892966199364      0.4654800000000000      0.2573181586984911
   -0.2155899021592974      0.4654800000000000      0.2573210910013281
   -0.2155894597909240      0.4654800000000000      0.2573190216789801
   -0.2155898573284802      0.4654800000000000      0.2573205170457544
   -0.2155894673412364      0.4654800000000000      0.2573185417078042
   -0.2155900432481967      0.4654800000000000      0.2573222158499720
   -0.2155901603620979      0.4654800000000000      0.2573222626432174
   -0.2155900095764753      0.4654800000000000      0.2573211196046587
   -0.2155903233216981      0.4654800000000000      0.2573220250405603
   -0.2155905740511685      0.4654800000000000      0.2573227523284084
   -0.2155902147893845      0.4654800000000000      0.2573200354834065
   -0.2155910075700695      0.4654800000000000      0.2573232593613129
   -0.2155897954163699      0.4654800000000000      0.2573188871531649
   -0.2155906655696604      0.4654800000000000      0.2573228174826874
   -0.2155907809701217      0.4654800000000000      0.2573204581875538
   -0.2155904410703904      0.4654800000000000      0.2573218886603004
   -0.2155898997225314      0.4654800000000000      0.2573211512552532
   -0.2155894750422769      0.4654800000000000      0.2573207794468231
   -0.2155895033223096      0.4654800000000000      0.2573193282356605
   -0.2155898986727232      0.4654800000000000      0.2573196747155057
   -0.2155902870322055      0.4654800000000000      0.2573215629669042
   -0.2155908173571212      0.4654800000000000      0.2573224505174700
   -0.2155894015010178      0.4654800000000000      0.2573193649057551
   -0.2155894811026254      0.4654800000000000      0.2573194805998673
   -0.2155903543388539      0.4654800000000000      0.2573220481571980
   -0.2155899701489285      0.4654800000000000      0.2573211064113773
   -0.2155897573047792      0.4654800000000000      0.2573193920615880
   -0.2155894726704339      0.4654800000000000      0.2573198255706843
   -0.2155899795858474      0.4654800000000000      0.2573201977491992
   -0.2155901720974973      0.4654800000000000      0.2573214213759337
   -0.2155891468600632      0.4654800000000000      0.2573201682389089
   -0.2155901409592823      0.4654800000000000      0.2573220795776352
   -0.2155894990640390      0.4654800000000000      0.2573204275713579
   -0.2155899771245006      0.4654800000000000      0.2573204820641919
   -0.2155902998231527      0.4654800000000000      0.2573214054184106
   -0.2155897554389074      0.4654800000000000      0.2573204260943872
   -0.2155901686383968      0.4654800000000000      0.2573204170488299
   -0.2155897862790462      0.4654800000000000      0.2573215254031993
   -0.2155897363681991      0.4654800000000000      0.2573212971327388
   -0.2155896967689523      0.4654800000000000      0.2573200567843434
   -0.2155901592890146      0.4654800000000000      0.2573209080822426
   -0.2155905680191414      0.4654800000000000      0.2573221331064502
   -0.2155897570032444      0.4654800000000000      0.2573199809068653
   -0.2155897241999693      0.4654800000000000      0.2573188646323997
   -0.2155903693746287      0.4654800000000000      0.2573222387365948
   -0.2155903303446870      0.4654800000000000      0.2573219260775960
   -0.2155889938473875      0.4654800000000000      0.2573193190024927
   -0.2155905660467518      0.4654800000000000      0.2573212706154656


==> anc/lamb=0.3/Nx=64_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2151
#   n_meas:             79401
#   tau_int:            3.990544140410705
#   n_independent:      8840.910757948588
#   n_eff (at crossing):77017.3199282749
# Ensemble 2:
#   musq:               -0.21506363636363637
#   n_meas:             79401
#   tau_int:            4.060210212134961
#   n_independent:      8705.848667755461
#   n_eff (at crossing):76294.4641788787
# Ensemble 3:
#   musq:               -0.21502727272727273
#   n_meas:             79401
#   tau_int:            4.025842151430533
#   n_independent:      8771.958603870315
#   n_eff (at crossing):75437.76326391923
# Ensemble 4:
#   musq:               -0.2149909090909091
#   n_meas:             79401
#   tau_int:            3.9048314335817036
#   n_independent:      9012.944217871762
#   n_eff (at crossing):74638.97970385007
# Ensemble 5:
#   musq:               -0.21495454545454545
#   n_meas:             79401
#   tau_int:            3.9424511460635956
#   n_independent:      8936.620504015707
#   n_eff (at crossing):73746.43090649701
# Ensemble 6:
#   musq:               -0.21495
#   n_meas:             79401
#   tau_int:            4.155963471745633
#   n_independent:      8526.806587061847
#   n_eff (at crossing):73509.72242648926
# Ensemble 7:
#   musq:               -0.2149181818181818
#   n_meas:             79401
#   tau_int:            3.827999283688705
#   n_independent:      9172.945141100789
#   n_eff (at crossing):72616.10118163459
# Ensemble 8:
#   musq:               -0.21491363636363636
#   n_meas:             79401
#   tau_int:            3.819397664663346
#   n_independent:      9191.212081440586
#   n_eff (at crossing):72606.12935049631
# Ensemble 9:
#   musq:               -0.21488181818181817
#   n_meas:             79401
#   tau_int:            3.948203907534648
#   n_independent:      8925.062974912817
#   n_eff (at crossing):71426.52527143883
# Ensemble 10:
#   musq:               -0.21487727272727272
#   n_meas:             79401
#   tau_int:            4.1335676685952984
#   n_independent:      8568.019901614065
#   n_eff (at crossing):71447.89258588823
# Ensemble 11:
#   musq:               -0.21484545454545453
#   n_meas:             79401
#   tau_int:            3.753972696219685
#   n_independent:      9332.57047824497
#   n_eff (at crossing):70646.79423992355
# Ensemble 12:
#   musq:               -0.21484090909090908
#   n_meas:             79401
#   tau_int:            3.992903208151797
#   n_independent:      8836.268702154219
#   n_eff (at crossing):70432.62659283329
# Ensemble 13:
#   musq:               -0.21480909090909092
#   n_meas:             79401
#   tau_int:            3.737984787139122
#   n_independent:      9367.777845847359
#   n_eff (at crossing):69261.52293090956
# Ensemble 14:
#   musq:               -0.21480454545454544
#   n_meas:             79401
#   tau_int:            3.95057377704696
#   n_independent:      8920.310501254522
#   n_eff (at crossing):69093.21791756869
# Ensemble 15:
#   musq:               -0.21477272727272728
#   n_meas:             79401
#   tau_int:            3.7591236982166314
#   n_independent:      9321.283628513367
#   n_eff (at crossing):67634.80195600669
# Ensemble 16:
#   musq:               -0.21476818181818183
#   n_meas:             79401
#   tau_int:            3.804206424248943
#   n_independent:      9223.651490396976
#   n_eff (at crossing):68080.15946108468
# Ensemble 17:
#   musq:               -0.21473636363636364
#   n_meas:             79401
#   tau_int:            3.7934628548236122
#   n_independent:      9246.731913703958
#   n_eff (at crossing):66633.81851185864
# Ensemble 18:
#   musq:               -0.2147318181818182
#   n_meas:             79401
#   tau_int:            3.758245022020642
#   n_independent:      9323.207047667995
#   n_eff (at crossing):66434.48661326506
# Ensemble 19:
#   musq:               -0.2147
#   n_meas:             79401
#   tau_int:            3.764661595554546
#   n_independent:      9309.179429707512
#   n_eff (at crossing):65141.16301261946
# Ensemble 20:
#   musq:               -0.21469545454545455
#   n_meas:             79401
#   tau_int:            3.8359876084554108
#   n_independent:      9156.045539102066
#   n_eff (at crossing):65224.101737424186
# Ensemble 21:
#   musq:               -0.2146590909090909
#   n_meas:             79401
#   tau_int:            3.636848350573914
#   n_independent:      9596.798488997612
#   n_eff (at crossing):63566.25408134854
# Ensemble 22:
#   musq:               -0.21462272727272727
#   n_meas:             79401
#   tau_int:            3.6266834763238176
#   n_independent:      9620.43738701435
#   n_eff (at crossing):61871.54229594694
# Ensemble 23:
#   musq:               -0.21458636363636363
#   n_meas:             79401
#   tau_int:            3.6862807614519393
#   n_independent:      9483.477640957499
#   n_eff (at crossing):60584.380873729235
#
# === Crossing result ===
# musqcrit_central:   -0.21535941214958426
# musqcrit_err:       4.404647982904899e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2558000112435387
# phisq_err:          9.62594479160116e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2153592956803792      0.4654800000000000      0.2557998990016199
   -0.2153591908154949      0.4654800000000000      0.2558002010914808
   -0.2153599071405077      0.4654800000000000      0.2558011078148457
   -0.2153599883298785      0.4654800000000000      0.2558019956239860
   -0.2153593928610630      0.4654800000000000      0.2557998162141101
   -0.2153588328229692      0.4654800000000000      0.2557981286877706
   -0.2153594328625163      0.4654800000000000      0.2558012785550488
   -0.2153600900315978      0.4654800000000000      0.2558013761558262
   -0.2153591915538594      0.4654800000000000      0.2557994555778073
   -0.2153593009842582      0.4654800000000000      0.2557996769699034
   -0.2153593792226429      0.4654800000000000      0.2557995592556094
   -0.2153589196815011      0.4654800000000000      0.2557980578583052
   -0.2153592683362825      0.4654800000000000      0.2557986905944697
   -0.2153593125561223      0.4654800000000000      0.2557996874596516
   -0.2153588394064269      0.4654800000000000      0.2557988641134571
   -0.2153598758171479      0.4654800000000000      0.2558004106256470
   -0.2153592881388774      0.4654800000000000      0.2557990738881823
   -0.2153596209516982      0.4654800000000000      0.2558005339071928
   -0.2153592651311098      0.4654800000000000      0.2558000008469549
   -0.2153595259614371      0.4654800000000000      0.2557990289250913
   -0.2153594134588447      0.4654800000000000      0.2558004322978655
   -0.2153590291891770      0.4654800000000000      0.2557987952332182
   -0.2153598630654013      0.4654800000000000      0.2557996565868484
   -0.2153596882591238      0.4654800000000000      0.2558005713648525
   -0.2153592719390666      0.4654800000000000      0.2557999437331772
   -0.2153594521900018      0.4654800000000000      0.2558006319071042
   -0.2153591386909822      0.4654800000000000      0.2557997606155619
   -0.2153595147806965      0.4654800000000000      0.2557986600212455
   -0.2153592172296543      0.4654800000000000      0.2558003230799371
   -0.2153588813597878      0.4654800000000000      0.2557986809991366
   -0.2153594149474420      0.4654800000000000      0.2557997238785943
   -0.2153591478788883      0.4654800000000000      0.2558001680949974
   -0.2153594747309197      0.4654800000000000      0.2558013325197295
   -0.2153596598725905      0.4654800000000000      0.2558007237956566
   -0.2153597151698209      0.4654800000000000      0.2558007309858878
   -0.2153593393621491      0.4654800000000000      0.2557998132913470
   -0.2153593369423126      0.4654800000000000      0.2558004760878064
   -0.2153592505310425      0.4654800000000000      0.2558003419131061
   -0.2153603751809650      0.4654800000000000      0.2558009527662669
   -0.2153589398150973      0.4654800000000000      0.2557998514564150
   -0.2153603807532366      0.4654800000000000      0.2558009812071819
   -0.2153589849352355      0.4654800000000000      0.2557988863517481
   -0.2153594337491210      0.4654800000000000      0.2558008533133339
   -0.2153594454652349      0.4654800000000000      0.2557995829250137
   -0.2153594053304137      0.4654800000000000      0.2557999840311212
   -0.2153592247178733      0.4654800000000000      0.2557996153240478
   -0.2153593050018387      0.4654800000000000      0.2558000014992866
   -0.2153593164092552      0.4654800000000000      0.2558004700142202
   -0.2153601860987790      0.4654800000000000      0.2558013599666440
   -0.2153597745286700      0.4654800000000000      0.2558016961631067
   -0.2153597200087766      0.4654800000000000      0.2557997273827712
   -0.2153601769532831      0.4654800000000000      0.2558006426828452
   -0.2153601217034860      0.4654800000000000      0.2558005938863995
   -0.2153591437737860      0.4654800000000000      0.2558003548811612
   -0.2153590616337805      0.4654800000000000      0.2557980729363310
   -0.2153586110077021      0.4654800000000000      0.2557984482885919
   -0.2153591988567559      0.4654800000000000      0.2557996104176407
   -0.2153594428611294      0.4654800000000000      0.2557992156371273
   -0.2153594721078542      0.4654800000000000      0.2558006635633499
   -0.2153597819500305      0.4654800000000000      0.2557997104941710
   -0.2153593969567723      0.4654800000000000      0.2557996140839988
   -0.2153591140311135      0.4654800000000000      0.2558006866893658
   -0.2153597223926294      0.4654800000000000      0.2558017900651303
   -0.2153595992666009      0.4654800000000000      0.2557998413244053
   -0.2153597626101743      0.4654800000000000      0.2558017694921726
   -0.2153595193608329      0.4654800000000000      0.2558000577819106
   -0.2153590783416830      0.4654800000000000      0.2557998504952591
   -0.2153590485559092      0.4654800000000000      0.2557991901329295
   -0.2153588044882415      0.4654800000000000      0.2557991321306380
   -0.2153585045690714      0.4654800000000000      0.2557992126669889
   -0.2153596964935129      0.4654800000000000      0.2558010816506484
   -0.2153592571027273      0.4654800000000000      0.2557999896981388
   -0.2153595944548384      0.4654800000000000      0.2557996179859203
   -0.2153598675752832      0.4654800000000000      0.2558001827619976
   -0.2153598524076710      0.4654800000000000      0.2557993240765071
   -0.2153596167580674      0.4654800000000000      0.2557991251609832
   -0.2153590003446428      0.4654800000000000      0.2557990092846834
   -0.2153583630217074      0.4654800000000000      0.2557992754278997
   -0.2153594151901943      0.4654800000000000      0.2558006187898839
   -0.2153591853526481      0.4654800000000000      0.2558005894798082
   -0.2153593306591104      0.4654800000000000      0.2557985859077142
   -0.2153593343686012      0.4654800000000000      0.2558010302909970
   -0.2153589031691454      0.4654800000000000      0.2557996521924671
   -0.2153598447602059      0.4654800000000000      0.2558004366782464
   -0.2153597704063350      0.4654800000000000      0.2558007985151453
   -0.2153592965447013      0.4654800000000000      0.2557990944504837
   -0.2153590462087316      0.4654800000000000      0.2557993615733324
   -0.2153602970035333      0.4654800000000000      0.2558021591019545
   -0.2153594578769983      0.4654800000000000      0.2557994883010807
   -0.2153593890898965      0.4654800000000000      0.2557994482182693
   -0.2153592659025193      0.4654800000000000      0.2557998404243470
   -0.2153592516076132      0.4654800000000000      0.2557996043914993
   -0.2153592192953175      0.4654800000000000      0.2557996496486015
   -0.2153596678086086      0.4654800000000000      0.2558001671820031
   -0.2153589424411801      0.4654800000000000      0.2557980066358063
   -0.2153592268578719      0.4654800000000000      0.2557989836341085
   -0.2153595990796900      0.4654800000000000      0.2557997087819329
   -0.2153593601526712      0.4654800000000000      0.2558000228076396
   -0.2153596468631264      0.4654800000000000      0.2558004380696973
   -0.2153589021759972      0.4654800000000000      0.2557989208081670
   -0.2153599204729348      0.4654800000000000      0.2558005994889034
   -0.2153591044026757      0.4654800000000000      0.2557997543820270
   -0.2153602907253470      0.4654800000000000      0.2558001919531539
   -0.2153591750804323      0.4654800000000000      0.2557993650175849
   -0.2153593765708901      0.4654800000000000      0.2558005098210550
   -0.2153588538334262      0.4654800000000000      0.2557993484387127
   -0.2153599585498440      0.4654800000000000      0.2558004624694150
   -0.2153593506999515      0.4654800000000000      0.2557999288540341
   -0.2153598807303114      0.4654800000000000      0.2558007475604160
   -0.2153587563577401      0.4654800000000000      0.2557988712438737
   -0.2153600781767316      0.4654800000000000      0.2558008123177797
   -0.2153596781083979      0.4654800000000000      0.2557992800037924
   -0.2153589452723808      0.4654800000000000      0.2557994841691225
   -0.2153595545948779      0.4654800000000000      0.2558008485151931
   -0.2153593923523358      0.4654800000000000      0.2557990474306076
   -0.2153592476230783      0.4654800000000000      0.2558006741787505
   -0.2153588636255913      0.4654800000000000      0.2557992700519578
   -0.2153597015578505      0.4654800000000000      0.2558008400376485
   -0.2153596582499996      0.4654800000000000      0.2558008926644299
   -0.2153591725675336      0.4654800000000000      0.2557989683551056
   -0.2153593212442656      0.4654800000000000      0.2558002910324699
   -0.2153591708410413      0.4654800000000000      0.2557995764284647
   -0.2153595446771303      0.4654800000000000      0.2558006399219743
   -0.2153590312514291      0.4654800000000000      0.2557994216208376
   -0.2153601160801189      0.4654800000000000      0.2558004307609095
   -0.2153598848594181      0.4654800000000000      0.2558009324389223
   -0.2153591852895964      0.4654800000000000      0.2557996110200694
   -0.2153591590793022      0.4654800000000000      0.2557989580416093


==> anc/lamb=0.3/Nx=80_lamb=0.3/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.3
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2151
#   n_meas:             79401
#   tau_int:            4.8489843639895875
#   n_independent:      7422.063199001208
#   n_eff (at crossing):78589.72251981216
# Ensemble 2:
#   musq:               -0.21506363636363637
#   n_meas:             79401
#   tau_int:            4.587793802594652
#   n_independent:      7803.087456050933
#   n_eff (at crossing):77956.4655103032
# Ensemble 3:
#   musq:               -0.21502727272727273
#   n_meas:             79401
#   tau_int:            4.737961830531339
#   n_independent:      7579.3794007034185
#   n_eff (at crossing):77076.76096511743
# Ensemble 4:
#   musq:               -0.2149909090909091
#   n_meas:             79401
#   tau_int:            4.723803799351861
#   n_independent:      7599.9217284779725
#   n_eff (at crossing):76105.38617796173
# Ensemble 5:
#   musq:               -0.21495454545454545
#   n_meas:             79401
#   tau_int:            4.794147819885335
#   n_independent:      7498.940594533657
#   n_eff (at crossing):74861.14514089898
# Ensemble 6:
#   musq:               -0.2149181818181818
#   n_meas:             79401
#   tau_int:            4.616308839683229
#   n_independent:      7759.598031313923
#   n_eff (at crossing):73487.8133282631
# Ensemble 7:
#   musq:               -0.21488181818181817
#   n_meas:             79401
#   tau_int:            4.634852075521148
#   n_independent:      7731.576180988759
#   n_eff (at crossing):71870.54774756111
# Ensemble 8:
#   musq:               -0.21484545454545453
#   n_meas:             79401
#   tau_int:            4.643685724238764
#   n_independent:      7718.298148138794
#   n_eff (at crossing):70317.85310238804
# Ensemble 9:
#   musq:               -0.21480909090909092
#   n_meas:             79401
#   tau_int:            4.577668034053138
#   n_independent:      7818.648193176571
#   n_eff (at crossing):68614.47540153544
# Ensemble 10:
#   musq:               -0.21477272727272728
#   n_meas:             79401
#   tau_int:            4.589769470849399
#   n_independent:      7800.0585738463
#   n_eff (at crossing):66777.65194205694
# Ensemble 11:
#   musq:               -0.21473636363636364
#   n_meas:             79401
#   tau_int:            4.538055415138799
#   n_independent:      7880.123724067106
#   n_eff (at crossing):64741.96790713161
# Ensemble 12:
#   musq:               -0.2147
#   n_meas:             79401
#   tau_int:            4.526610006370662
#   n_independent:      7898.066480129568
#   n_eff (at crossing):62397.34924843271
#
# === Crossing result ===
# musqcrit_central:   -0.21520548583211932
# musqcrit_err:       4.850746780365281e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2546627834234455
# phisq_err:          1.2433432883460032e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2152052600096263      0.4654800000000000      0.2546621081143831
   -0.2152049572472247      0.4654800000000000      0.2546619184275458
   -0.2152059246947668      0.4654800000000000      0.2546642047581376
   -0.2152056365755527      0.4654800000000000      0.2546625307048927
   -0.2152051939629895      0.4654800000000000      0.2546620025261453
   -0.2152054342695671      0.4654800000000000      0.2546628750500341
   -0.2152057586778808      0.4654800000000000      0.2546627853439390
   -0.2152057996978094      0.4654800000000000      0.2546625968877277
   -0.2152058189870392      0.4654800000000000      0.2546621859717698
   -0.2152046206983173      0.4654800000000000      0.2546597993158926
   -0.2152054657725409      0.4654800000000000      0.2546619139842454
   -0.2152041664735210      0.4654800000000000      0.2546592549739059
   -0.2152063659002448      0.4654800000000000      0.2546639369756095
   -0.2152053892852840      0.4654800000000000      0.2546614109944501
   -0.2152051601218477      0.4654800000000000      0.2546629969527569
   -0.2152055321118155      0.4654800000000000      0.2546626987203556
   -0.2152053914434470      0.4654800000000000      0.2546627406710080
   -0.2152056504401272      0.4654800000000000      0.2546631930137287
   -0.2152052714124981      0.4654800000000000      0.2546615624690897
   -0.2152052478111614      0.4654800000000000      0.2546623729259812
   -0.2152050257901972      0.4654800000000000      0.2546619247564063
   -0.2152053443277424      0.4654800000000000      0.2546627974764370
   -0.2152047229670318      0.4654800000000000      0.2546604498285696
   -0.2152054312799539      0.4654800000000000      0.2546625679319031
   -0.2152052269116501      0.4654800000000000      0.2546629916529183
   -0.2152059012665966      0.4654800000000000      0.2546641625940023
   -0.2152049431990073      0.4654800000000000      0.2546613469692528
   -0.2152054398271597      0.4654800000000000      0.2546627139771341
   -0.2152055707275910      0.4654800000000000      0.2546618524912749
   -0.2152053630682952      0.4654800000000000      0.2546611185578355
   -0.2152055312658388      0.4654800000000000      0.2546615630606496
   -0.2152055063419064      0.4654800000000000      0.2546629548522104
   -0.2152051081799064      0.4654800000000000      0.2546630442676360
   -0.2152055059515420      0.4654800000000000      0.2546621444706682
   -0.2152057067712386      0.4654800000000000      0.2546631571977225
   -0.2152060556742245      0.4654800000000000      0.2546628925571771
   -0.2152046965910210      0.4654800000000000      0.2546610517539916
   -0.2152053352070732      0.4654800000000000      0.2546624970994670
   -0.2152052766405468      0.4654800000000000      0.2546619704590521
   -0.2152051071280616      0.4654800000000000      0.2546611390961470
   -0.2152049670335503      0.4654800000000000      0.2546602750344801
   -0.2152054126415968      0.4654800000000000      0.2546621679248026
   -0.2152053509195821      0.4654800000000000      0.2546624240970274
   -0.2152055672686957      0.4654800000000000      0.2546622522529725
   -0.2152055320218191      0.4654800000000000      0.2546619672308516
   -0.2152059916089246      0.4654800000000000      0.2546634058482946
   -0.2152060836853847      0.4654800000000000      0.2546632683467417
   -0.2152053906692021      0.4654800000000000      0.2546610887659154
   -0.2152046016553064      0.4654800000000000      0.2546622840946310
   -0.2152048695804768      0.4654800000000000      0.2546615249050345
   -0.2152051651252145      0.4654800000000000      0.2546616551391732
   -0.2152054577034296      0.4654800000000000      0.2546616938011705
   -0.2152056111349532      0.4654800000000000      0.2546619403186686
   -0.2152053905624169      0.4654800000000000      0.2546624979916851
   -0.2152057945555591      0.4654800000000000      0.2546638622366398
   -0.2152059014690407      0.4654800000000000      0.2546627820520728
   -0.2152059225777652      0.4654800000000000      0.2546648651631275
   -0.2152053682339240      0.4654800000000000      0.2546612408191874
   -0.2152051638551854      0.4654800000000000      0.2546619407149185
   -0.2152047639886995      0.4654800000000000      0.2546607042398100
   -0.2152057811200392      0.4654800000000000      0.2546633219933255
   -0.2152054624224335      0.4654800000000000      0.2546621949505083
   -0.2152047260577942      0.4654800000000000      0.2546619942510616
   -0.2152055048984287      0.4654800000000000      0.2546627076806567
   -0.2152054816091659      0.4654800000000000      0.2546627533959098
   -0.2152055903885474      0.4654800000000000      0.2546621516109873
   -0.2152060095540980      0.4654800000000000      0.2546630273804654
   -0.2152055005660589      0.4654800000000000      0.2546637208394132
   -0.2152067411520919      0.4654800000000000      0.2546659246495860
   -0.2152052870901621      0.4654800000000000      0.2546629260016991
   -0.2152060808496900      0.4654800000000000      0.2546624698224181
   -0.2152058925910945      0.4654800000000000      0.2546611814874413
   -0.2152054568265781      0.4654800000000000      0.2546618688207783
   -0.2152055724051473      0.4654800000000000      0.2546630674282723
   -0.2152060118076757      0.4654800000000000      0.2546637653342363
   -0.2152058658216396      0.4654800000000000      0.2546636117457703
   -0.2152050483158522      0.4654800000000000      0.2546623056685997
   -0.2152050771148384      0.4654800000000000      0.2546620740714896
   -0.2152055870828694      0.4654800000000000      0.2546626447147642
   -0.2152062130026761      0.4654800000000000      0.2546646910920983
   -0.2152060546637755      0.4654800000000000      0.2546632995109521
   -0.2152062053801282      0.4654800000000000      0.2546652311293798
   -0.2152059497967621      0.4654800000000000      0.2546622387178214
   -0.2152062467154733      0.4654800000000000      0.2546643670367564
   -0.2152054512698346      0.4654800000000000      0.2546617015020226
   -0.2152048831137301      0.4654800000000000      0.2546622216257994
   -0.2152053723209235      0.4654800000000000      0.2546617759935406
   -0.2152062411469255      0.4654800000000000      0.2546643611964645
   -0.2152050333202820      0.4654800000000000      0.2546603014171702
   -0.2152046416709930      0.4654800000000000      0.2546609704704700
   -0.2152059097566225      0.4654800000000000      0.2546633380916605
   -0.2152062429238129      0.4654800000000000      0.2546647359050461
   -0.2152051924420756      0.4654800000000000      0.2546618800571577
   -0.2152056513131325      0.4654800000000000      0.2546623112830717
   -0.2152053497220655      0.4654800000000000      0.2546624082124931
   -0.2152055798175927      0.4654800000000000      0.2546626087331438
   -0.2152053375428575      0.4654800000000000      0.2546617116750263
   -0.2152060206351447      0.4654800000000000      0.2546637898770938
   -0.2152051724295011      0.4654800000000000      0.2546617250156648
   -0.2152053342356048      0.4654800000000000      0.2546620632638827
   -0.2152055779796903      0.4654800000000000      0.2546629658283929
   -0.2152048724027238      0.4654800000000000      0.2546599217782575
   -0.2152048187756581      0.4654800000000000      0.2546625400187539
   -0.2152051584423374      0.4654800000000000      0.2546627352235579
   -0.2152055183635570      0.4654800000000000      0.2546632873313633
   -0.2152061014692175      0.4654800000000000      0.2546638779815537
   -0.2152050804639013      0.4654800000000000      0.2546615885613876
   -0.2152054606758732      0.4654800000000000      0.2546628569872739
   -0.2152061152404364      0.4654800000000000      0.2546637094772485
   -0.2152058463820790      0.4654800000000000      0.2546630214582118
   -0.2152054025605498      0.4654800000000000      0.2546628364594570
   -0.2152058641683325      0.4654800000000000      0.2546636527554399
   -0.2152057407767977      0.4654800000000000      0.2546614346463013
   -0.2152058761826095      0.4654800000000000      0.2546642211187375
   -0.2152054857768956      0.4654800000000000      0.2546625305069324
   -0.2152058164990824      0.4654800000000000      0.2546636150083376
   -0.2152058029266046      0.4654800000000000      0.2546625696399198
   -0.2152050976159607      0.4654800000000000      0.2546603842164220
   -0.2152058124647546      0.4654800000000000      0.2546626587721116
   -0.2152051176775450      0.4654800000000000      0.2546625348251091
   -0.2152058605213516      0.4654800000000000      0.2546628032743093
   -0.2152054161321980      0.4654800000000000      0.2546615584063466
   -0.2152053839251922      0.4654800000000000      0.2546626852981878
   -0.2152055110961882      0.4654800000000000      0.2546621619938801
   -0.2152047096476391      0.4654800000000000      0.2546609257435929
   -0.2152058127458457      0.4654800000000000      0.2546619128316128
   -0.2152052256184538      0.4654800000000000      0.2546616360260999
   -0.2152057880851089      0.4654800000000000      0.2546634822249899


==> anc/lamb=0.4/Nx=112_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2835
#   n_meas:             4401
#   tau_int:            5.615817861405216
#   n_independent:      359.8046982214079
#   n_eff (at crossing):2424.3902854241724
# Ensemble 2:
#   musq:               -0.2833181818181818
#   n_meas:             4401
#   tau_int:            5.782675925085946
#   n_independent:      350.24884718526965
#   n_eff (at crossing):3462.5468627777473
# Ensemble 3:
#   musq:               -0.2832
#   n_meas:             24401
#   tau_int:            5.425955138579331
#   n_independent:      2058.824225747498
#   n_eff (at crossing):22084.028990276674
# Ensemble 4:
#   musq:               -0.28313636363636363
#   n_meas:             4401
#   tau_int:            4.968990425094668
#   n_independent:      402.3594537490728
#   n_eff (at crossing):4194.7533108486095
# Ensemble 5:
#   musq:               -0.2831181818181818
#   n_meas:             24401
#   tau_int:            5.393861102890742
#   n_independent:      2070.0352090102806
#   n_eff (at crossing):23488.19757370338
# Ensemble 6:
#   musq:               -0.28303636363636364
#   n_meas:             24401
#   tau_int:            5.565246621751168
#   n_independent:      2011.5422769861668
#   n_eff (at crossing):24260.54624353062
# Ensemble 7:
#   musq:               -0.28295454545454546
#   n_meas:             28802
#   tau_int:            5.545677871755609
#   n_independent:      2382.032305637562
#   n_eff (at crossing):28746.381207258823
# Ensemble 8:
#   musq:               -0.2828727272727273
#   n_meas:             24401
#   tau_int:            5.778343358246357
#   n_independent:      1943.2674041274158
#   n_eff (at crossing):23759.35230900976
# Ensemble 9:
#   musq:               -0.2827909090909091
#   n_meas:             24401
#   tau_int:            4.754137646524101
#   n_independent:      2322.0746810984856
#   n_eff (at crossing):22529.496506996846
# Ensemble 10:
#   musq:               -0.2827727272727273
#   n_meas:             4401
#   tau_int:            4.710884451230105
#   n_independent:      422.28915659040183
#   n_eff (at crossing):3996.174601158801
# Ensemble 11:
#   musq:               -0.2827090909090909
#   n_meas:             24401
#   tau_int:            4.773191020285316
#   n_independent:      2313.684437576067
#   n_eff (at crossing):20723.946176177822
# Ensemble 12:
#   musq:               -0.2826272727272727
#   n_meas:             24401
#   tau_int:            5.0394474392337365
#   n_independent:      2202.475993108742
#   n_eff (at crossing):18447.131252871066
# Ensemble 13:
#   musq:               -0.2825909090909091
#   n_meas:             4401
#   tau_int:            4.429455548341164
#   n_independent:      446.39818300836515
#   n_eff (at crossing):3219.880946533178
# Ensemble 14:
#   musq:               -0.28254545454545454
#   n_meas:             24401
#   tau_int:            5.117197701496614
#   n_independent:      2171.9904921184043
#   n_eff (at crossing):15770.402297876448
# Ensemble 15:
#   musq:               -0.28246363636363636
#   n_meas:             24401
#   tau_int:            4.300068052861757
#   n_independent:      2541.734797431918
#   n_eff (at crossing):13733.962896867342
# Ensemble 16:
#   musq:               -0.2824090909090909
#   n_meas:             4401
#   tau_int:            3.890110806959942
#   n_independent:      501.24019569424013
#   n_eff (at crossing):2244.620535815247
# Ensemble 17:
#   musq:               -0.2823818181818182
#   n_meas:             24401
#   tau_int:            4.182272989290281
#   n_independent:      2605.6789144729682
#   n_eff (at crossing):11798.741622527603
# Ensemble 18:
#   musq:               -0.2823
#   n_meas:             24401
#   tau_int:            4.119082132622395
#   n_independent:      2641.325624810529
#   n_eff (at crossing):9464.801249060492
# Ensemble 19:
#   musq:               -0.2822272727272727
#   n_meas:             4401
#   tau_int:            4.648093134965491
#   n_independent:      427.4398194264119
#   n_eff (at crossing):1216.0244031060033
#
# === Crossing result ===
# musqcrit_central:   -0.28298436695812607
# musqcrit_err:       7.087572498666006e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2529994576108032
# phisq_err:          1.4165428676257264e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2829840845928872      0.4654800000000000      0.2529995177961824
   -0.2829853452213018      0.4654800000000000      0.2530018156114442
   -0.2829815695479572      0.4654800000000000      0.2529950356997054
   -0.2829844037697632      0.4654800000000000      0.2529984928043607
   -0.2829845661843903      0.4654800000000000      0.2529994290758220
   -0.2829853498448543      0.4654800000000000      0.2529998346466917
   -0.2829835967172721      0.4654800000000000      0.2529988270639503
   -0.2829835397560443      0.4654800000000000      0.2529974795332985
   -0.2829845288353939      0.4654800000000000      0.2529980183322439
   -0.2829848118275967      0.4654800000000000      0.2529985520385811
   -0.2829844310940201      0.4654800000000000      0.2529985838963414
   -0.2829837052232999      0.4654800000000000      0.2529991516484235
   -0.2829837784367581      0.4654800000000000      0.2529972531780288
   -0.2829840402929156      0.4654800000000000      0.2529994865476442
   -0.2829849589783852      0.4654800000000000      0.2530003176094756
   -0.2829840114702845      0.4654800000000000      0.2529979150669228
   -0.2829843143657967      0.4654800000000000      0.2529991443168628
   -0.2829848122229206      0.4654800000000000      0.2529997141679263
   -0.2829847578533024      0.4654800000000000      0.2529991279251379
   -0.2829844453091512      0.4654800000000000      0.2529985358651328
   -0.2829838754750859      0.4654800000000000      0.2529972002164088
   -0.2829856972533744      0.4654800000000000      0.2530016135460139
   -0.2829852534675802      0.4654800000000000      0.2530002713266741
   -0.2829852971068229      0.4654800000000000      0.2529995161673262
   -0.2829849911085567      0.4654800000000000      0.2530008962369479
   -0.2829846843907591      0.4654800000000000      0.2529985204757123
   -0.2829845405941416      0.4654800000000000      0.2529984493082166
   -0.2829846819019036      0.4654800000000000      0.2530000250843261
   -0.2829842468268223      0.4654800000000000      0.2529975051116188
   -0.2829840721376081      0.4654800000000000      0.2529974685812481
   -0.2829845338811753      0.4654800000000000      0.2529977137853045
   -0.2829848391429909      0.4654800000000000      0.2529998379782217
   -0.2829834894004792      0.4654800000000000      0.2529972813464079
   -0.2829848782693667      0.4654800000000000      0.2530005141469199
   -0.2829837245151298      0.4654800000000000      0.2529977329564864
   -0.2829850213996426      0.4654800000000000      0.2529991176248527
   -0.2829840462919571      0.4654800000000000      0.2529979942298204
   -0.2829840794759133      0.4654800000000000      0.2529969684197180
   -0.2829831601177520      0.4654800000000000      0.2529984164680526
   -0.2829846345028134      0.4654800000000000      0.2529986159175255
   -0.2829839240400689      0.4654800000000000      0.2529976617528962
   -0.2829837259028517      0.4654800000000000      0.2529971678572394
   -0.2829842537669334      0.4654800000000000      0.2529987386015222
   -0.2829850388373515      0.4654800000000000      0.2529997088648628
   -0.2829849577338445      0.4654800000000000      0.2529993257298389
   -0.2829846485158350      0.4654800000000000      0.2529992841004016
   -0.2829841449764451      0.4654800000000000      0.2529994462705021
   -0.2829847173115297      0.4654800000000000      0.2529993328395075
   -0.2829848941866991      0.4654800000000000      0.2529997426108594
   -0.2829843763442468      0.4654800000000000      0.2529985296708577
   -0.2829846964493865      0.4654800000000000      0.2529976011895398
   -0.2829843592016453      0.4654800000000000      0.2529979102153370
   -0.2829837699463942      0.4654800000000000      0.2529977866244724
   -0.2829843343610268      0.4654800000000000      0.2529986109761601
   -0.2829849118744706      0.4654800000000000      0.2529987378899508
   -0.2829840531168375      0.4654800000000000      0.2529983675924985
   -0.2829844012906378      0.4654800000000000      0.2529992598817461
   -0.2829842524572743      0.4654800000000000      0.2529989671026213
   -0.2829838312697907      0.4654800000000000      0.2529976535113123
   -0.2829840669405008      0.4654800000000000      0.2529976313634657
   -0.2829835555067184      0.4654800000000000      0.2529975022389333
   -0.2829850112601884      0.4654800000000000      0.2529997563498063
   -0.2829825526973253      0.4654800000000000      0.2529938517841352
   -0.2829843020076593      0.4654800000000000      0.2529964869564850
   -0.2829849455500575      0.4654800000000000      0.2530003479246645
   -0.2829841152581021      0.4654800000000000      0.2529981756668288
   -0.2829838537267869      0.4654800000000000      0.2529990596931436
   -0.2829844509087135      0.4654800000000000      0.2529987757199101
   -0.2829836364538205      0.4654800000000000      0.2529982959489342
   -0.2829841720795873      0.4654800000000000      0.2529994838026485
   -0.2829839958270976      0.4654800000000000      0.2529978741251253
   -0.2829836920098187      0.4654800000000000      0.2529974434424796
   -0.2829841829095501      0.4654800000000000      0.2529995400971796
   -0.2829854767905667      0.4654800000000000      0.2530005514368873
   -0.2829845335275937      0.4654800000000000      0.2529989643290652
   -0.2829840221600770      0.4654800000000000      0.2529985287720971
   -0.2829849710479040      0.4654800000000000      0.2529991271201492
   -0.2829845388876001      0.4654800000000000      0.2529996394761586
   -0.2829844258025483      0.4654800000000000      0.2530004616747166
   -0.2829853683488824      0.4654800000000000      0.2530003345657273
   -0.2829844177195154      0.4654800000000000      0.2529975110575563
   -0.2829826390133300      0.4654800000000000      0.2529946403099459
   -0.2829843916772654      0.4654800000000000      0.2529992720737188
   -0.2829837456614743      0.4654800000000000      0.2529990624188538
   -0.2829833300381965      0.4654800000000000      0.2529979648105773
   -0.2829837457117302      0.4654800000000000      0.2529983455737405
   -0.2829841707626247      0.4654800000000000      0.2529994273903931
   -0.2829854163475769      0.4654800000000000      0.2530008347127266
   -0.2829836426034681      0.4654800000000000      0.2529970628415470
   -0.2829849981606452      0.4654800000000000      0.2529985657942412
   -0.2829847727327092      0.4654800000000000      0.2529989062287043
   -0.2829842178304769      0.4654800000000000      0.2529990437551666
   -0.2829841645617353      0.4654800000000000      0.2529981271354960
   -0.2829853349644150      0.4654800000000000      0.2530007227554167
   -0.2829843952037087      0.4654800000000000      0.2529992777787956
   -0.2829847642912565      0.4654800000000000      0.2529984022519453
   -0.2829843943992432      0.4654800000000000      0.2529993112112972
   -0.2829841118053022      0.4654800000000000      0.2529972966215585
   -0.2829844245671636      0.4654800000000000      0.2529997074955447
   -0.2829842786758140      0.4654800000000000      0.2529984938227677
   -0.2829853107051027      0.4654800000000000      0.2529988275643325
   -0.2829845535476813      0.4654800000000000      0.2529995146525691
   -0.2829848563170761      0.4654800000000000      0.2530012442543760
   -0.2829845243273511      0.4654800000000000      0.2529983093059082
   -0.2829838902909794      0.4654800000000000      0.2529988421754200
   -0.2829838205998256      0.4654800000000000      0.2529975552567140
   -0.2829847904646180      0.4654800000000000      0.2529998805655358
   -0.2829836107512663      0.4654800000000000      0.2529987168701790
   -0.2829844445845015      0.4654800000000000      0.2529990619821798
   -0.2829847201948477      0.4654800000000000      0.2530000885802104
   -0.2829848321391978      0.4654800000000000      0.2529982855579549
   -0.2829844111420525      0.4654800000000000      0.2529998390679429
   -0.2829845110222449      0.4654800000000000      0.2529974906792440
   -0.2829846509488883      0.4654800000000000      0.2529984100023752
   -0.2829855149868617      0.4654800000000000      0.2530009797334472
   -0.2829851527296638      0.4654800000000000      0.2529998166458733
   -0.2829842471008288      0.4654800000000000      0.2529988429184908
   -0.2829845066936567      0.4654800000000000      0.2529978653157778
   -0.2829846336846374      0.4654800000000000      0.2530001233220462
   -0.2829846134824714      0.4654800000000000      0.2529993853359931
   -0.2829847551241212      0.4654800000000000      0.2529994528432506
   -0.2829845181752969      0.4654800000000000      0.2529992130947681
   -0.2829830482733029      0.4654800000000000      0.2529970644493328
   -0.2829851856791606      0.4654800000000000      0.2529996845447598
   -0.2829833956765750      0.4654800000000000      0.2529969864136521
   -0.2829841364993513      0.4654800000000000      0.2529977857471034
   -0.2829847832500246      0.4654800000000000      0.2529990831676325
   -0.2829842354323704      0.4654800000000000      0.2530003101810717


==> anc/lamb=0.4/Nx=136_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2835
#   n_meas:             1901
#   tau_int:            6.721044486530899
#   n_independent:      131.62915721858886
#   n_eff (at crossing):607.2911381399282
# Ensemble 2:
#   musq:               -0.2833181818181818
#   n_meas:             1901
#   tau_int:            5.528515433625085
#   n_independent:      157.66734123270587
#   n_eff (at crossing):1133.109688994716
# Ensemble 3:
#   musq:               -0.2832
#   n_meas:             24401
#   tau_int:            6.2720601745204245
#   n_independent:      1801.5935602438738
#   n_eff (at crossing):18805.296206056053
# Ensemble 4:
#   musq:               -0.2831181818181818
#   n_meas:             24401
#   tau_int:            6.320762494832707
#   n_independent:      1788.7296338558763
#   n_eff (at crossing):21512.105774658095
# Ensemble 5:
#   musq:               -0.28303636363636364
#   n_meas:             24401
#   tau_int:            6.098920946825987
#   n_independent:      1848.8628820244187
#   n_eff (at crossing):23544.556660471342
# Ensemble 6:
#   musq:               -0.28295454545454546
#   n_meas:             26302
#   tau_int:            6.2564730454333155
#   n_independent:      1946.4297291748585
#   n_eff (at crossing):26284.162435950828
# Ensemble 7:
#   musq:               -0.2828727272727273
#   n_meas:             24401
#   tau_int:            5.7008087994405034
#   n_independent:      1967.565908676437
#   n_eff (at crossing):23916.010634942377
# Ensemble 8:
#   musq:               -0.2827909090909091
#   n_meas:             24401
#   tau_int:            5.546781124635988
#   n_independent:      2017.6850705398174
#   n_eff (at crossing):22324.869706202546
# Ensemble 9:
#   musq:               -0.2827727272727273
#   n_meas:             1901
#   tau_int:            5.921842805657015
#   n_independent:      148.0104743707994
#   n_eff (at crossing):1663.3186423443194
# Ensemble 10:
#   musq:               -0.2827090909090909
#   n_meas:             24401
#   tau_int:            5.167193219352194
#   n_independent:      2152.829368573146
#   n_eff (at crossing):19716.648327603438
# Ensemble 11:
#   musq:               -0.2826272727272727
#   n_meas:             24401
#   tau_int:            6.1470903393067085
#   n_independent:      1835.464748817076
#   n_eff (at crossing):16565.59994812271
# Ensemble 12:
#   musq:               -0.2825909090909091
#   n_meas:             1901
#   tau_int:            5.029262424823355
#   n_independent:      171.90357898962733
#   n_eff (at crossing):1136.2600227545406
# Ensemble 13:
#   musq:               -0.28254545454545454
#   n_meas:             24401
#   tau_int:            4.901000610510271
#   n_independent:      2258.9332754856573
#   n_eff (at crossing):12972.250169880348
# Ensemble 14:
#   musq:               -0.28246363636363636
#   n_meas:             24401
#   tau_int:            4.844541751834284
#   n_independent:      2282.79627450056
#   n_eff (at crossing):8916.965346141356
# Ensemble 15:
#   musq:               -0.2824090909090909
#   n_meas:             1901
#   tau_int:            4.262386234988021
#   n_independent:      199.58482010907096
#   n_eff (at crossing):408.7941843962363
# Ensemble 16:
#   musq:               -0.2823818181818182
#   n_meas:             24401
#   tau_int:            4.592323647504644
#   n_independent:      2395.861073358628
#   n_eff (at crossing):7928.985501980611
# Ensemble 17:
#   musq:               -0.2823
#   n_meas:             24401
#   tau_int:            4.77129026648074
#   n_independent:      2314.518719938637
#   n_eff (at crossing):5565.01160164854
#
# === Crossing result ===
# musqcrit_central:   -0.2829417207589468
# musqcrit_err:       5.381192383555624e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25265127686899347
# phisq_err:          1.157290830706051e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2829416968203869      0.4654800000000000      0.2526518150776928
   -0.2829420732260268      0.4654800000000000      0.2526524931192474
   -0.2829419017460021      0.4654800000000000      0.2526520548086268
   -0.2829418629378818      0.4654800000000000      0.2526520614809226
   -0.2829421622112174      0.4654800000000000      0.2526527312762936
   -0.2829423040849721      0.4654800000000000      0.2526521858724952
   -0.2829416559930982      0.4654800000000000      0.2526515319066459
   -0.2829419022428848      0.4654800000000000      0.2526522189282262
   -0.2829426981312643      0.4654800000000000      0.2526525441911182
   -0.2829413814761645      0.4654800000000000      0.2526507783039806
   -0.2829416535942894      0.4654800000000000      0.2526515212477974
   -0.2829422378323961      0.4654800000000000      0.2526530912545178
   -0.2829420432413008      0.4654800000000000      0.2526505735448890
   -0.2829406949470651      0.4654800000000000      0.2526500321601014
   -0.2829409990579062      0.4654800000000000      0.2526492125493437
   -0.2829423500431667      0.4654800000000000      0.2526523305247358
   -0.2829419942510572      0.4654800000000000      0.2526522113863520
   -0.2829412203066793      0.4654800000000000      0.2526514446881831
   -0.2829410211952169      0.4654800000000000      0.2526513648833346
   -0.2829410697408160      0.4654800000000000      0.2526512938895025
   -0.2829408791490918      0.4654800000000000      0.2526500922189737
   -0.2829416857294665      0.4654800000000000      0.2526515484632985
   -0.2829419956873383      0.4654800000000000      0.2526517881592426
   -0.2829421391807843      0.4654800000000000      0.2526515607493924
   -0.2829415004085215      0.4654800000000000      0.2526508432076551
   -0.2829414871831517      0.4654800000000000      0.2526507135393307
   -0.2829411253157073      0.4654800000000000      0.2526507393391988
   -0.2829409674212782      0.4654800000000000      0.2526498781354383
   -0.2829421765529544      0.4654800000000000      0.2526524522191472
   -0.2829411970610754      0.4654800000000000      0.2526509790284332
   -0.2829420874548274      0.4654800000000000      0.2526519850411916
   -0.2829422675534830      0.4654800000000000      0.2526507588866436
   -0.2829418626798154      0.4654800000000000      0.2526516251242202
   -0.2829419100753617      0.4654800000000000      0.2526530053724698
   -0.2829419346434657      0.4654800000000000      0.2526508593870422
   -0.2829416343898947      0.4654800000000000      0.2526520137235137
   -0.2829414302182312      0.4654800000000000      0.2526508130521523
   -0.2829410572724720      0.4654800000000000      0.2526514779028145
   -0.2829415575393492      0.4654800000000000      0.2526509329182677
   -0.2829421382959700      0.4654800000000000      0.2526523019106238
   -0.2829427010061343      0.4654800000000000      0.2526531329512537
   -0.2829418209998410      0.4654800000000000      0.2526518222568637
   -0.2829417198085550      0.4654800000000000      0.2526501537487962
   -0.2829422031153020      0.4654800000000000      0.2526520378384323
   -0.2829422501300576      0.4654800000000000      0.2526524801704128
   -0.2829415047597368      0.4654800000000000      0.2526518908846327
   -0.2829419084239252      0.4654800000000000      0.2526520643936941
   -0.2829414787174925      0.4654800000000000      0.2526507262453713
   -0.2829418046680973      0.4654800000000000      0.2526526726631736
   -0.2829425505009598      0.4654800000000000      0.2526534696799781
   -0.2829418100544486      0.4654800000000000      0.2526503468132538
   -0.2829419594672917      0.4654800000000000      0.2526524690949477
   -0.2829415464685184      0.4654800000000000      0.2526511277373655
   -0.2829416430311175      0.4654800000000000      0.2526519611369529
   -0.2829410292515160      0.4654800000000000      0.2526504281916721
   -0.2829413864656815      0.4654800000000000      0.2526511293116449
   -0.2829409059157413      0.4654800000000000      0.2526501113360252
   -0.2829406551671087      0.4654800000000000      0.2526479965902393
   -0.2829416268878466      0.4654800000000000      0.2526523022820162
   -0.2829418336041575      0.4654800000000000      0.2526513221532908
   -0.2829422389357067      0.4654800000000000      0.2526519703739011
   -0.2829423615296371      0.4654800000000000      0.2526525617836134
   -0.2829416418760862      0.4654800000000000      0.2526516720417813
   -0.2829425097434994      0.4654800000000000      0.2526529966515270
   -0.2829417867892350      0.4654800000000000      0.2526523112837245
   -0.2829419093038616      0.4654800000000000      0.2526513033195160
   -0.2829413756171600      0.4654800000000000      0.2526517786037232
   -0.2829415333443659      0.4654800000000000      0.2526499988968947
   -0.2829414522006308      0.4654800000000000      0.2526515800495737
   -0.2829414446676155      0.4654800000000000      0.2526509324934069
   -0.2829411792849118      0.4654800000000000      0.2526520784092281
   -0.2829416949948825      0.4654800000000000      0.2526514923933151
   -0.2829419172657620      0.4654800000000000      0.2526524681249975
   -0.2829415924836325      0.4654800000000000      0.2526509905602468
   -0.2829418942607942      0.4654800000000000      0.2526522167694407
   -0.2829420404523401      0.4654800000000000      0.2526521270310837
   -0.2829430191219446      0.4654800000000000      0.2526536647628287
   -0.2829410178685858      0.4654800000000000      0.2526504612901202
   -0.2829414962660318      0.4654800000000000      0.2526511180083577
   -0.2829414027273349      0.4654800000000000      0.2526506396307096
   -0.2829420847032686      0.4654800000000000      0.2526508970204269
   -0.2829411098827558      0.4654800000000000      0.2526514990314137
   -0.2829422563977129      0.4654800000000000      0.2526533312234109
   -0.2829415530204213      0.4654800000000000      0.2526511191026373
   -0.2829425458082410      0.4654800000000000      0.2526530236375601
   -0.2829421656502129      0.4654800000000000      0.2526529580329200
   -0.2829415237508338      0.4654800000000000      0.2526522096251269
   -0.2829425186661006      0.4654800000000000      0.2526533085118622
   -0.2829419750092464      0.4654800000000000      0.2526529353199358
   -0.2829412934188618      0.4654800000000000      0.2526509712633049
   -0.2829417048591698      0.4654800000000000      0.2526511504428255
   -0.2829420188616208      0.4654800000000000      0.2526508945458827
   -0.2829421887280474      0.4654800000000000      0.2526531194521769
   -0.2829412346830756      0.4654800000000000      0.2526503313518759
   -0.2829422025496485      0.4654800000000000      0.2526524065966183
   -0.2829419144918210      0.4654800000000000      0.2526529648689924
   -0.2829417240174559      0.4654800000000000      0.2526519230489033
   -0.2829415744014136      0.4654800000000000      0.2526519683075827
   -0.2829414592524096      0.4654800000000000      0.2526503174870159
   -0.2829414493404400      0.4654800000000000      0.2526495071978540
   -0.2829407877608082      0.4654800000000000      0.2526505780746831
   -0.2829422195989090      0.4654800000000000      0.2526525806165879
   -0.2829414920977361      0.4654800000000000      0.2526506358290334
   -0.2829411947160056      0.4654800000000000      0.2526492314909336
   -0.2829407332220140      0.4654800000000000      0.2526506553178841
   -0.2829412610051364      0.4654800000000000      0.2526504295234051
   -0.2829412621017678      0.4654800000000000      0.2526508347922874
   -0.2829428983909766      0.4654800000000000      0.2526531394173020
   -0.2829419996192982      0.4654800000000000      0.2526528707501632
   -0.2829422437075267      0.4654800000000000      0.2526531071006923
   -0.2829420565397901      0.4654800000000000      0.2526514513923226
   -0.2829413364266119      0.4654800000000000      0.2526512901083268
   -0.2829423348433269      0.4654800000000000      0.2526529091338305
   -0.2829419191768801      0.4654800000000000      0.2526525040100920
   -0.2829413911381371      0.4654800000000000      0.2526510606420478
   -0.2829411972460411      0.4654800000000000      0.2526508085606762
   -0.2829414231524092      0.4654800000000000      0.2526503041990084
   -0.2829413440176014      0.4654800000000000      0.2526502004869762
   -0.2829416628440588      0.4654800000000000      0.2526513654646007
   -0.2829420215618178      0.4654800000000000      0.2526521154952491
   -0.2829418966059533      0.4654800000000000      0.2526518329041818
   -0.2829423498764664      0.4654800000000000      0.2526520669398434
   -0.2829415992841576      0.4654800000000000      0.2526513320761066
   -0.2829411982314055      0.4654800000000000      0.2526498742793369
   -0.2829412915072617      0.4654800000000000      0.2526501161018546
   -0.2829412323676369      0.4654800000000000      0.2526511743887349
   -0.2829416766805220      0.4654800000000000      0.2526516749982933
   -0.2829419318625991      0.4654800000000000      0.2526521614949659


==> anc/lamb=0.4/Nx=156_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2832
#   n_meas:             19401
#   tau_int:            8.09387703907074
#   n_independent:      1128.768768263517
#   n_eff (at crossing):11655.879254287396
# Ensemble 2:
#   musq:               -0.2831181818181818
#   n_meas:             19401
#   tau_int:            7.6911101821607275
#   n_independent:      1184.2717024032402
#   n_eff (at crossing):15012.324578460895
# Ensemble 3:
#   musq:               -0.28303636363636364
#   n_meas:             19401
#   tau_int:            6.512920782292089
#   n_independent:      1383.232507701236
#   n_eff (at crossing):17771.704189661377
# Ensemble 4:
#   musq:               -0.28295454545454546
#   n_meas:             20802
#   tau_int:            6.814177474312832
#   n_independent:      1422.0327626076883
#   n_eff (at crossing):20619.725378578685
# Ensemble 5:
#   musq:               -0.2828727272727273
#   n_meas:             19401
#   tau_int:            6.136284021150593
#   n_independent:      1461.7367142640974
#   n_eff (at crossing):19174.204957109498
# Ensemble 6:
#   musq:               -0.2827909090909091
#   n_meas:             19401
#   tau_int:            6.391990445789522
#   n_independent:      1407.50340214506
#   n_eff (at crossing):17558.942270747797
# Ensemble 7:
#   musq:               -0.2827090909090909
#   n_meas:             19401
#   tau_int:            6.06468209336553
#   n_independent:      1477.6800859562757
#   n_eff (at crossing):14618.756022693207
# Ensemble 8:
#   musq:               -0.2826272727272727
#   n_meas:             19401
#   tau_int:            5.739189645021984
#   n_independent:      1554.769217143394
#   n_eff (at crossing):11391.65327491773
# Ensemble 9:
#   musq:               -0.2825909090909091
#   n_meas:             1401
#   tau_int:            4.589126801154102
#   n_independent:      137.64640327710876
#   n_eff (at crossing):828.0135517079161
# Ensemble 10:
#   musq:               -0.28254545454545454
#   n_meas:             19401
#   tau_int:            4.891678903147224
#   n_independent:      1799.1612954431755
#   n_eff (at crossing):8624.400987303225
# Ensemble 11:
#   musq:               -0.28246363636363636
#   n_meas:             19401
#   tau_int:            4.901829770711585
#   n_independent:      1795.780395116403
#   n_eff (at crossing):6044.423689493445
#
# === Crossing result ===
# musqcrit_central:   -0.2829169763110923
# musqcrit_err:       5.998079404658609e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2524430055622328
# phisq_err:          1.25574888796275e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2829166027171056      0.4654800000000000      0.2524397182214816
   -0.2829171846272304      0.4654800000000000      0.2524410343187483
   -0.2829169610476177      0.4654800000000000      0.2524418668909089
   -0.2829168856569017      0.4654800000000000      0.2524402154033884
   -0.2829173087323545      0.4654800000000000      0.2524412960630180
   -0.2829170780894554      0.4654800000000000      0.2524424317289803
   -0.2829172921784757      0.4654800000000000      0.2524397484209041
   -0.2829179991632803      0.4654800000000000      0.2524442866466080
   -0.2829177225003272      0.4654800000000000      0.2524418207801028
   -0.2829168919503164      0.4654800000000000      0.2524416839180874
   -0.2829166840083008      0.4654800000000000      0.2524416646768723
   -0.2829168656730798      0.4654800000000000      0.2524408540483300
   -0.2829166665183326      0.4654800000000000      0.2524411940704395
   -0.2829166438105890      0.4654800000000000      0.2524408720247747
   -0.2829169295681868      0.4654800000000000      0.2524412024879042
   -0.2829162052649397      0.4654800000000000      0.2524409139904426
   -0.2829174017650043      0.4654800000000000      0.2524422642008197
   -0.2829166596467192      0.4654800000000000      0.2524402559541999
   -0.2829169026533096      0.4654800000000000      0.2524412021719983
   -0.2829169503048581      0.4654800000000000      0.2524419173861405
   -0.2829177835522653      0.4654800000000000      0.2524426788898105
   -0.2829169510144584      0.4654800000000000      0.2524410862982855
   -0.2829165051340955      0.4654800000000000      0.2524411392572564
   -0.2829170482607145      0.4654800000000000      0.2524419395852571
   -0.2829162212935468      0.4654800000000000      0.2524399080153770
   -0.2829177985471147      0.4654800000000000      0.2524419885151032
   -0.2829173217259234      0.4654800000000000      0.2524426071452251
   -0.2829180858242572      0.4654800000000000      0.2524426583060008
   -0.2829173040412269      0.4654800000000000      0.2524425358317934
   -0.2829171121904123      0.4654800000000000      0.2524423790871546
   -0.2829168664468498      0.4654800000000000      0.2524417971243457
   -0.2829172993114292      0.4654800000000000      0.2524418440915364
   -0.2829167391006548      0.4654800000000000      0.2524415122248900
   -0.2829167243774518      0.4654800000000000      0.2524412592176454
   -0.2829173817076442      0.4654800000000000      0.2524424065756310
   -0.2829169096697522      0.4654800000000000      0.2524418577663162
   -0.2829166713659705      0.4654800000000000      0.2524411120713105
   -0.2829171814942459      0.4654800000000000      0.2524415909561291
   -0.2829173628184002      0.4654800000000000      0.2524409414999706
   -0.2829173557344745      0.4654800000000000      0.2524419216512453
   -0.2829163811577978      0.4654800000000000      0.2524411303042921
   -0.2829175800442323      0.4654800000000000      0.2524427355226329
   -0.2829176256804822      0.4654800000000000      0.2524429165343938
   -0.2829171051014515      0.4654800000000000      0.2524416286684159
   -0.2829180343078245      0.4654800000000000      0.2524439787298801
   -0.2829171398510464      0.4654800000000000      0.2524416120865007
   -0.2829166089216022      0.4654800000000000      0.2524408149485908
   -0.2829175827453037      0.4654800000000000      0.2524415231888924
   -0.2829175657142607      0.4654800000000000      0.2524419314628563
   -0.2829181021414813      0.4654800000000000      0.2524436796645115
   -0.2829168422322842      0.4654800000000000      0.2524415537287840
   -0.2829171362222690      0.4654800000000000      0.2524425434861394
   -0.2829175273337295      0.4654800000000000      0.2524414737454397
   -0.2829166857204800      0.4654800000000000      0.2524410165918101
   -0.2829157041026524      0.4654800000000000      0.2524386177113742
   -0.2829167651362244      0.4654800000000000      0.2524397164036312
   -0.2829164563460697      0.4654800000000000      0.2524400977584703
   -0.2829158356484584      0.4654800000000000      0.2524398002033869
   -0.2829176514042472      0.4654800000000000      0.2524427862418733
   -0.2829172919482819      0.4654800000000000      0.2524421588123598
   -0.2829167814969155      0.4654800000000000      0.2524416868343703
   -0.2829170295344490      0.4654800000000000      0.2524424038117211
   -0.2829165708783794      0.4654800000000000      0.2524411942146032
   -0.2829163635482724      0.4654800000000000      0.2524399995329780
   -0.2829171540988392      0.4654800000000000      0.2524416464166199
   -0.2829172806053092      0.4654800000000000      0.2524403153821527
   -0.2829172926987585      0.4654800000000000      0.2524407007546570
   -0.2829167879602453      0.4654800000000000      0.2524422275342413
   -0.2829167149035386      0.4654800000000000      0.2524415856795266
   -0.2829173103569944      0.4654800000000000      0.2524428646867892
   -0.2829173755432661      0.4654800000000000      0.2524404507607639
   -0.2829173657441076      0.4654800000000000      0.2524412157890745
   -0.2829172164042391      0.4654800000000000      0.2524420051960684
   -0.2829169846452922      0.4654800000000000      0.2524409431152950
   -0.2829168483647309      0.4654800000000000      0.2524422955296129
   -0.2829164292951699      0.4654800000000000      0.2524402702849401
   -0.2829170027154729      0.4654800000000000      0.2524405728429354
   -0.2829178201974410      0.4654800000000000      0.2524429913409982
   -0.2829161985273397      0.4654800000000000      0.2524402135302568
   -0.2829169962128112      0.4654800000000000      0.2524409845807395
   -0.2829167770386688      0.4654800000000000      0.2524418428823622
   -0.2829165717534180      0.4654800000000000      0.2524408785141533
   -0.2829170700222049      0.4654800000000000      0.2524407564725774
   -0.2829184436353055      0.4654800000000000      0.2524444030115319
   -0.2829162480820275      0.4654800000000000      0.2524407057476208
   -0.2829163781055616      0.4654800000000000      0.2524391439275054
   -0.2829181438522869      0.4654800000000000      0.2524442404304251
   -0.2829163578613774      0.4654800000000000      0.2524406717707167
   -0.2829159624104740      0.4654800000000000      0.2524402107944130
   -0.2829163929282341      0.4654800000000000      0.2524397047727875
   -0.2829161880334523      0.4654800000000000      0.2524396019239646
   -0.2829166079944986      0.4654800000000000      0.2524401409032581
   -0.2829170441495372      0.4654800000000000      0.2524420976416740
   -0.2829173539639750      0.4654800000000000      0.2524418268776895
   -0.2829169236408496      0.4654800000000000      0.2524418687264254
   -0.2829168345100729      0.4654800000000000      0.2524398525469061
   -0.2829175186172447      0.4654800000000000      0.2524427625934539
   -0.2829178587741843      0.4654800000000000      0.2524420531167898
   -0.2829163457500412      0.4654800000000000      0.2524403269111892
   -0.2829164905506718      0.4654800000000000      0.2524409094166523
   -0.2829174402835491      0.4654800000000000      0.2524419828028306
   -0.2829160707196140      0.4654800000000000      0.2524400558825116
   -0.2829160726215522      0.4654800000000000      0.2524394217061257
   -0.2829176992758753      0.4654800000000000      0.2524430843544744
   -0.2829169155153144      0.4654800000000000      0.2524419626275867
   -0.2829169984428059      0.4654800000000000      0.2524421384853031
   -0.2829165543355710      0.4654800000000000      0.2524401789268093
   -0.2829170225812954      0.4654800000000000      0.2524417952329525
   -0.2829172992920840      0.4654800000000000      0.2524421858078102
   -0.2829162259709754      0.4654800000000000      0.2524410692970854
   -0.2829166195375234      0.4654800000000000      0.2524413026529647
   -0.2829176624523016      0.4654800000000000      0.2524423127859521
   -0.2829164176535348      0.4654800000000000      0.2524399484896909
   -0.2829166278818062      0.4654800000000000      0.2524399619079851
   -0.2829171669632262      0.4654800000000000      0.2524422464200778
   -0.2829165189204823      0.4654800000000000      0.2524410432127745
   -0.2829170868667071      0.4654800000000000      0.2524411477349551
   -0.2829163341527998      0.4654800000000000      0.2524391417861953
   -0.2829176557037636      0.4654800000000000      0.2524430715727228
   -0.2829174363724665      0.4654800000000000      0.2524418692377436
   -0.2829166768302206      0.4654800000000000      0.2524410993044273
   -0.2829165628232067      0.4654800000000000      0.2524412081990627
   -0.2829157709145564      0.4654800000000000      0.2524394108773862
   -0.2829173348258818      0.4654800000000000      0.2524423984040877
   -0.2829163424312520      0.4654800000000000      0.2524398201288921
   -0.2829172044474790      0.4654800000000000      0.2524412003613086
   -0.2829169347137381      0.4654800000000000      0.2524409944747590
   -0.2829171986371302      0.4654800000000000      0.2524422716635166


==> anc/lamb=0.4/Nx=176_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2832
#   n_meas:             9401
#   tau_int:            7.618978552605536
#   n_independent:      578.9521390583694
#   n_eff (at crossing):4213.5240195069855
# Ensemble 2:
#   musq:               -0.2831181818181818
#   n_meas:             9401
#   tau_int:            8.432914833833845
#   n_independent:      526.200024005225
#   n_eff (at crossing):6238.979307240644
# Ensemble 3:
#   musq:               -0.28303636363636364
#   n_meas:             9401
#   tau_int:            9.492408862105048
#   n_independent:      470.40709251060116
#   n_eff (at crossing):8037.412976669135
# Ensemble 4:
#   musq:               -0.28295454545454546
#   n_meas:             9401
#   tau_int:            6.948975830254683
#   n_independent:      631.0263460526343
#   n_eff (at crossing):9239.364577048784
# Ensemble 5:
#   musq:               -0.2828727272727273
#   n_meas:             9401
#   tau_int:            7.766038466416648
#   n_independent:      568.6520839574172
#   n_eff (at crossing):9273.620891947421
# Ensemble 6:
#   musq:               -0.2827909090909091
#   n_meas:             9401
#   tau_int:            8.161654607769298
#   n_independent:      542.6792238729727
#   n_eff (at crossing):8220.574680152467
# Ensemble 7:
#   musq:               -0.2827090909090909
#   n_meas:             9401
#   tau_int:            7.1124035436165505
#   n_independent:      617.4790883152334
#   n_eff (at crossing):6296.5951815314575
# Ensemble 8:
#   musq:               -0.2826272727272727
#   n_meas:             9401
#   tau_int:            6.073792519137325
#   n_independent:      715.0362574291961
#   n_eff (at crossing):4899.021577416839
# Ensemble 9:
#   musq:               -0.28254545454545454
#   n_meas:             9401
#   tau_int:            6.270055524020247
#   n_independent:      694.3074518846357
#   n_eff (at crossing):2967.3759598991924
# Ensemble 10:
#   musq:               -0.28246363636363636
#   n_meas:             9401
#   tau_int:            5.340504075233617
#   n_independent:      804.8106703550211
#   n_eff (at crossing):986.1146192201755
#
# === Crossing result ===
# musqcrit_central:   -0.28291041406681183
# musqcrit_err:       7.124130295292018e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25231829282102763
# phisq_err:          1.706838115386095e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2829113469053548      0.4654800000000000      0.2523216132669510
   -0.2829098198987440      0.4654800000000000      0.2523194205923251
   -0.2829099271737286      0.4654800000000000      0.2523187890017320
   -0.2829111394079191      0.4654800000000000      0.2523208224863180
   -0.2829111745355909      0.4654800000000000      0.2523198897702537
   -0.2829101787917697      0.4654800000000000      0.2523205986575806
   -0.2829102294860886      0.4654800000000000      0.2523196522022406
   -0.2829107747479305      0.4654800000000000      0.2523206677643067
   -0.2829099551432708      0.4654800000000000      0.2523178399354903
   -0.2829095784760053      0.4654800000000000      0.2523175516255018
   -0.2829106582372871      0.4654800000000000      0.2523204579234000
   -0.2829104528952215      0.4654800000000000      0.2523197467003577
   -0.2829102141849174      0.4654800000000000      0.2523190603270326
   -0.2829105160548048      0.4654800000000000      0.2523195730122934
   -0.2829091189906568      0.4654800000000000      0.2523175974208156
   -0.2829105103170979      0.4654800000000000      0.2523207571937679
   -0.2829111242211526      0.4654800000000000      0.2523199637683727
   -0.2829099780394090      0.4654800000000000      0.2523181600985265
   -0.2829099378074753      0.4654800000000000      0.2523184353279181
   -0.2829104491661112      0.4654800000000000      0.2523211136225479
   -0.2829102773535819      0.4654800000000000      0.2523200915476214
   -0.2829103605150345      0.4654800000000000      0.2523204776600839
   -0.2829109151725919      0.4654800000000000      0.2523209821982326
   -0.2829099468450161      0.4654800000000000      0.2523190984111711
   -0.2829102631797126      0.4654800000000000      0.2523190813913367
   -0.2829104837449566      0.4654800000000000      0.2523197805027390
   -0.2829106457528716      0.4654800000000000      0.2523203281591991
   -0.2829107165074721      0.4654800000000000      0.2523205999149182
   -0.2829112341064616      0.4654800000000000      0.2523217088006272
   -0.2829108280025242      0.4654800000000000      0.2523201900337504
   -0.2829113737748897      0.4654800000000000      0.2523219732374783
   -0.2829092104866879      0.4654800000000000      0.2523166068601786
   -0.2829097949123381      0.4654800000000000      0.2523179280703483
   -0.2829104809271185      0.4654800000000000      0.2523196974118916
   -0.2829098667575829      0.4654800000000000      0.2523184398091881
   -0.2829095811454472      0.4654800000000000      0.2523166613514343
   -0.2829095308956417      0.4654800000000000      0.2523166126187532
   -0.2829105024340613      0.4654800000000000      0.2523206731228397
   -0.2829102710622956      0.4654800000000000      0.2523192994127874
   -0.2829105347607760      0.4654800000000000      0.2523198238062898
   -0.2829094475112674      0.4654800000000000      0.2523196299914627
   -0.2829099498847069      0.4654800000000000      0.2523187942513139
   -0.2829099051130021      0.4654800000000000      0.2523196165443946
   -0.2829105279048296      0.4654800000000000      0.2523206415630369
   -0.2829098137054166      0.4654800000000000      0.2523176586340138
   -0.2829102041988029      0.4654800000000000      0.2523173614602614
   -0.2829103779335508      0.4654800000000000      0.2523209799975606
   -0.2829112902163122      0.4654800000000000      0.2523221448271819
   -0.2829111922105643      0.4654800000000000      0.2523213504980842
   -0.2829110938096125      0.4654800000000000      0.2523201939272895
   -0.2829107652676003      0.4654800000000000      0.2523206574780374
   -0.2829101795497713      0.4654800000000000      0.2523200463441418
   -0.2829118741962096      0.4654800000000000      0.2523214568871647
   -0.2829093651661119      0.4654800000000000      0.2523175890995932
   -0.2829100892791370      0.4654800000000000      0.2523199809882438
   -0.2829101006693269      0.4654800000000000      0.2523195524577916
   -0.2829110454537849      0.4654800000000000      0.2523200519203902
   -0.2829103506728148      0.4654800000000000      0.2523217564327865
   -0.2829103243909203      0.4654800000000000      0.2523193330256173
   -0.2829099497604757      0.4654800000000000      0.2523200525591296
   -0.2829105663195570      0.4654800000000000      0.2523197179181515
   -0.2829106505552192      0.4654800000000000      0.2523203677024629
   -0.2829106207923895      0.4654800000000000      0.2523185214490728
   -0.2829100219237258      0.4654800000000000      0.2523197748392489
   -0.2829108474573560      0.4654800000000000      0.2523212404669741
   -0.2829097913812347      0.4654800000000000      0.2523193788983622
   -0.2829117398910350      0.4654800000000000      0.2523219119339307
   -0.2829116155163480      0.4654800000000000      0.2523208121457179
   -0.2829094096578634      0.4654800000000000      0.2523174954447144
   -0.2829112096101222      0.4654800000000000      0.2523219378201024
   -0.2829111487914709      0.4654800000000000      0.2523209064220976
   -0.2829101567811447      0.4654800000000000      0.2523177466506128
   -0.2829097959047174      0.4654800000000000      0.2523185481533294
   -0.2829108326690820      0.4654800000000000      0.2523212050633917
   -0.2829112828079978      0.4654800000000000      0.2523224472887853
   -0.2829096212127891      0.4654800000000000      0.2523170640149020
   -0.2829097101774463      0.4654800000000000      0.2523179509365073
   -0.2829100543568253      0.4654800000000000      0.2523189820435138
   -0.2829092734877902      0.4654800000000000      0.2523186503240016
   -0.2829105983089026      0.4654800000000000      0.2523202159423736
   -0.2829094374705153      0.4654800000000000      0.2523171258288748
   -0.2829096875220458      0.4654800000000000      0.2523183121329833
   -0.2829101377164514      0.4654800000000000      0.2523201301228401
   -0.2829096343656904      0.4654800000000000      0.2523177117956905
   -0.2829107157909890      0.4654800000000000      0.2523211334617207
   -0.2829110183413673      0.4654800000000000      0.2523204130571218
   -0.2829096298402602      0.4654800000000000      0.2523191898627867
   -0.2829096491791696      0.4654800000000000      0.2523175302099290
   -0.2829115333029097      0.4654800000000000      0.2523221414935409
   -0.2829094759352326      0.4654800000000000      0.2523177418726006
   -0.2829103695202445      0.4654800000000000      0.2523172836169654
   -0.2829111712073821      0.4654800000000000      0.2523186918496838
   -0.2829112494999259      0.4654800000000000      0.2523181951704737
   -0.2829110499756133      0.4654800000000000      0.2523187435544513
   -0.2829111033918040      0.4654800000000000      0.2523223675864213
   -0.2829113092212121      0.4654800000000000      0.2523208393640878
   -0.2829102663596774      0.4654800000000000      0.2523197456325220
   -0.2829108659312215      0.4654800000000000      0.2523195356862743
   -0.2829107805570785      0.4654800000000000      0.2523183572584556
   -0.2829112091279390      0.4654800000000000      0.2523213780479902
   -0.2829101244151949      0.4654800000000000      0.2523198218294556
   -0.2829105476897385      0.4654800000000000      0.2523202309895527
   -0.2829092777924961      0.4654800000000000      0.2523147885767627
   -0.2829111457077877      0.4654800000000000      0.2523221758394281
   -0.2829097075140055      0.4654800000000000      0.2523202684024852
   -0.2829107571107156      0.4654800000000000      0.2523187909764356
   -0.2829109376421728      0.4654800000000000      0.2523225142304238
   -0.2829104049190052      0.4654800000000000      0.2523198952804757
   -0.2829103997225330      0.4654800000000000      0.2523187487188824
   -0.2829109045080052      0.4654800000000000      0.2523191143985585
   -0.2829106923275752      0.4654800000000000      0.2523215056041455
   -0.2829100065980052      0.4654800000000000      0.2523185052851508
   -0.2829098369019308      0.4654800000000000      0.2523176403533028
   -0.2829091394152419      0.4654800000000000      0.2523166495543347
   -0.2829097270569903      0.4654800000000000      0.2523177679423940
   -0.2829104945191300      0.4654800000000000      0.2523184134172621
   -0.2829097280904513      0.4654800000000000      0.2523192320477561
   -0.2829118241609478      0.4654800000000000      0.2523229162674676
   -0.2829109349714289      0.4654800000000000      0.2523199333711608
   -0.2829105573730420      0.4654800000000000      0.2523207814133648
   -0.2829095969207277      0.4654800000000000      0.2523195088056185
   -0.2829106716490776      0.4654800000000000      0.2523198190359911
   -0.2829104657998307      0.4654800000000000      0.2523201982642742
   -0.2829107958171269      0.4654800000000000      0.2523203268204178
   -0.2829103826531917      0.4654800000000000      0.2523205858878571
   -0.2829114223280715      0.4654800000000000      0.2523212499477286
   -0.2829108608373162      0.4654800000000000      0.2523199457227157
   -0.2829106645386160      0.4654800000000000      0.2523187744146535


==> anc/lamb=0.4/Nx=216_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      216
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2832
#   n_meas:             9401
#   tau_int:            6.739184777048767
#   n_independent:      649.3134440914596
#   n_eff (at crossing):Inf
# Ensemble 2:
#   musq:               -0.2831181818181818
#   n_meas:             9401
#   tau_int:            8.947035959548197
#   n_independent:      497.5634707147659
#   n_eff (at crossing):4064.5149424438764
# Ensemble 3:
#   musq:               -0.28303636363636364
#   n_meas:             9401
#   tau_int:            9.570765570607907
#   n_independent:      466.74703795297074
#   n_eff (at crossing):6779.860099067198
# Ensemble 4:
#   musq:               -0.28295454545454546
#   n_meas:             9401
#   tau_int:            8.494080988517297
#   n_independent:      522.6214891772831
#   n_eff (at crossing):8955.94598120395
# Ensemble 5:
#   musq:               -0.2828727272727273
#   n_meas:             9401
#   tau_int:            10.276650685466155
#   n_independent:      436.1744791764748
#   n_eff (at crossing):9245.062706475492
# Ensemble 6:
#   musq:               -0.2827909090909091
#   n_meas:             9401
#   tau_int:            8.821399309446946
#   n_independent:      504.26978224569683
#   n_eff (at crossing):7558.32010124055
# Ensemble 7:
#   musq:               -0.2827090909090909
#   n_meas:             9401
#   tau_int:            6.964238757541426
#   n_independent:      629.7360189946888
#   n_eff (at crossing):4858.029343146367
# Ensemble 8:
#   musq:               -0.2826272727272727
#   n_meas:             9401
#   tau_int:            7.7553259602435425
#   n_independent:      569.3899941246328
#   n_eff (at crossing):Inf
#
# === Crossing result ===
# musqcrit_central:   -0.2829023891417022
# musqcrit_err:       1.3564352972731773e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25214425420142444
# phisq_err:          2.8438646684523894e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2829020508893087      0.4654800000000000      0.2521440097802190
   -0.2829024835980212      0.4654800000000000      0.2521460293610448
   -0.2829023238975244      0.4654800000000000      0.2521454305968012
   -0.2829024515049086      0.4654800000000000      0.2521447501593562
   -0.2829016668125961      0.4654800000000000      0.2521431858839117
   -0.2829023731291272      0.4654800000000000      0.2521454030373831
   -0.2829025038734731      0.4654800000000000      0.2521440059218301
   -0.2829025046023489      0.4654800000000000      0.2521461003690020
   -0.2829070665934603      0.4654800000000000      0.2521526007762265
   -0.2829025068979450      0.4654800000000000      0.2521467051524047
   -0.2829022355429214      0.4654800000000000      0.2521445235116179
   -0.2829016443892177      0.4654800000000000      0.2521436161440515
   -0.2829018531551634      0.4654800000000000      0.2521436741496947
   -0.2829022401650593      0.4654800000000000      0.2521452365778361
   -0.2829027222242453      0.4654800000000000      0.2521436527970295
   -0.2829024010359286      0.4654800000000000      0.2521452755448274
   -0.2829024768390073      0.4654800000000000      0.2521444263376564
   -0.2829024888576953      0.4654800000000000      0.2521452497592664
   -0.2829015294416310      0.4654800000000000      0.2521427934306358
   -0.2829019284410205      0.4654800000000000      0.2521452240378344
   -0.2829018403353495      0.4654800000000000      0.2521444440674375
   -0.2829023827867679      0.4654800000000000      0.2521460937014037
   -0.2829019765905596      0.4654800000000000      0.2521447126119770
   -0.2829025240720054      0.4654800000000000      0.2521454500054385
   -0.2829025470200536      0.4654800000000000      0.2521463858715335
   -0.2829016841845742      0.4654800000000000      0.2521446019914093
   -0.2829023180308751      0.4654800000000000      0.2521448413463455
   -0.2829018978469704      0.4654800000000000      0.2521429180300088
   -0.2829023267498064      0.4654800000000000      0.2521443454965797
   -0.2829071994914335      0.4654800000000000      0.2521517350001383
   -0.2829022642420775      0.4654800000000000      0.2521446829802678
   -0.2829019765883873      0.4654800000000000      0.2521455133801954
   -0.2829027655928232      0.4654800000000000      0.2521435812969486
   -0.2829023823465304      0.4654800000000000      0.2521452314322455
   -0.2829023581556479      0.4654800000000000      0.2521461690135418
   -0.2829021583233022      0.4654800000000000      0.2521453176131990
   -0.2829068988232586      0.4654800000000000      0.2521521337316583
   -0.2829022923010218      0.4654800000000000      0.2521454990220618
   -0.2829023475012512      0.4654800000000000      0.2521429915865881
   -0.2829023741506683      0.4654800000000000      0.2521449061036522
   -0.2829023636022001      0.4654800000000000      0.2521433083394616
   -0.2829022051877821      0.4654800000000000      0.2521448191313017
   -0.2829022803533104      0.4654800000000000      0.2521446018996071
   -0.2829024439559614      0.4654800000000000      0.2521460973937835
   -0.2829019261484120      0.4654800000000000      0.2521444169727403
   -0.2829025231444787      0.4654800000000000      0.2521453382118538
   -0.2829019045778812      0.4654800000000000      0.2521446166115270
   -0.2829019283154652      0.4654800000000000      0.2521449384290925
   -0.2829011417468943      0.4654800000000000      0.2521431428136168
   -0.2829023331791801      0.4654800000000000      0.2521446611764378
   -0.2829021542979559      0.4654800000000000      0.2521442182164095
   -0.2829024892093865      0.4654800000000000      0.2521457107848507
   -0.2829022701615796      0.4654800000000000      0.2521445702386378
   -0.2829018806045632      0.4654800000000000      0.2521446139385192
   -0.2829018477279797      0.4654800000000000      0.2521451203427272
   -0.2829022035586569      0.4654800000000000      0.2521445057662501
   -0.2829017100297379      0.4654800000000000      0.2521443899770685
   -0.2829007677418345      0.4654800000000000      0.2521355838193305
   -0.2829023924222760      0.4654800000000000      0.2521440720431574
   -0.2829022011054542      0.4654800000000000      0.2521441201165822
   -0.2829025505376348      0.4654800000000000      0.2521446813332791
   -0.2829015726683705      0.4654800000000000      0.2521432355397960
   -0.2829019922546139      0.4654800000000000      0.2521429345428975
   -0.2829010490320952      0.4654800000000000      0.2521431091790180
   -0.2829024846702254      0.4654800000000000      0.2521462715254973
   -0.2829022978577798      0.4654800000000000      0.2521452136762624
   -0.2829019241445103      0.4654800000000000      0.2521444603747072
   -0.2829012686761334      0.4654800000000000      0.2521425314165887
   -0.2829025723430745      0.4654800000000000      0.2521448173370359
   -0.2829026358300381      0.4654800000000000      0.2521452338931541
   -0.2829023279961663      0.4654800000000000      0.2521452028279603
   -0.2829016246052471      0.4654800000000000      0.2521418606088631
   -0.2829024680757807      0.4654800000000000      0.2521451712603080
   -0.2829068552292076      0.4654800000000000      0.2521518915473089
   -0.2829018823485462      0.4654800000000000      0.2521411592489526
   -0.2829022128715331      0.4654800000000000      0.2521447037600651
   -0.2829022358523139      0.4654800000000000      0.2521446842179697
   -0.2829023604106194      0.4654800000000000      0.2521458804357495
   -0.2829022116620991      0.4654800000000000      0.2521451729051643
   -0.2829073668318863      0.4654800000000000      0.2521538841809128
   -0.2829011195883354      0.4654800000000000      0.2521430904122244
   -0.2829018085355680      0.4654800000000000      0.2521441342468645
   -0.2829021553379967      0.4654800000000000      0.2521438916644249
   -0.2829018397458531      0.4654800000000000      0.2521450968096071
   -0.2829019766711588      0.4654800000000000      0.2521440678264522
   -0.2829025141797514      0.4654800000000000      0.2521465229969744
   -0.2829024929765380      0.4654800000000000      0.2521466729898031
   -0.2829023744528308      0.4654800000000000      0.2521456130507818
   -0.2829020376833396      0.4654800000000000      0.2521453029708648
   -0.2829006677340567      0.4654800000000000      0.2521315250185238
   -0.2829017777048096      0.4654800000000000      0.2521419248452423
   -0.2829023805251691      0.4654800000000000      0.2521455262160171
   -0.2829020329394749      0.4654800000000000      0.2521455609190738
   -0.2829019102210847      0.4654800000000000      0.2521427500492481
   -0.2829024258457911      0.4654800000000000      0.2521456027858931
   -0.2829020856823846      0.4654800000000000      0.2521453445913539
   -0.2829074209510387      0.4654800000000000      0.2521526457888893
   -0.2829022036879448      0.4654800000000000      0.2521440104597600
   -0.2829023698608963      0.4654800000000000      0.2521443012510650
   -0.2829020138852240      0.4654800000000000      0.2521430989184258
   -0.2829020747870569      0.4654800000000000      0.2521462636154250
   -0.2829024980652359      0.4654800000000000      0.2521471308914018
   -0.2829014440607854      0.4654800000000000      0.2521445322915539
   -0.2829023515270137      0.4654800000000000      0.2521457186232113
   -0.2829024427103106      0.4654800000000000      0.2521464527451816
   -0.2829025504744991      0.4654800000000000      0.2521450671219326
   -0.2829022927489154      0.4654800000000000      0.2521444741304973
   -0.2829011749608668      0.4654800000000000      0.2521439599376376
   -0.2829024668382123      0.4654800000000000      0.2521454080260263
   -0.2829011198976243      0.4654800000000000      0.2521429288093741
   -0.2829015478640287      0.4654800000000000      0.2521430978258257
   -0.2829069228398047      0.4654800000000000      0.2521515317726910
   -0.2829024599798857      0.4654800000000000      0.2521462350335752
   -0.2829020078646402      0.4654800000000000      0.2521421754026767
   -0.2829023998600774      0.4654800000000000      0.2521451985916919
   -0.2829017714013739      0.4654800000000000      0.2521443283884588
   -0.2829021508961737      0.4654800000000000      0.2521444477290016
   -0.2829014102762212      0.4654800000000000      0.2521431742198285
   -0.2829022203273521      0.4654800000000000      0.2521448823402716
   -0.2829023957009360      0.4654800000000000      0.2521448845205124
   -0.2829022096873692      0.4654800000000000      0.2521450856573221
   -0.2829021550201071      0.4654800000000000      0.2521442540414244
   -0.2829023051645645      0.4654800000000000      0.2521439244114612
   -0.2829016720409143      0.4654800000000000      0.2521439323767624
   -0.2829020035501889      0.4654800000000000      0.2521457640653988
   -0.2829025317123787      0.4654800000000000      0.2521456861403613
   -0.2829026626791251      0.4654800000000000      0.2521442958837158
   -0.2829021310001306      0.4654800000000000      0.2521448571749053


==> anc/lamb=0.4/Nx=256_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      256
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.2832
#   n_meas:             9401
#   tau_int:            9.542916780440049
#   n_independent:      468.04131735462204
#   n_eff (at crossing):NaN
# Ensemble 2:
#   musq:               -0.2831181818181818
#   n_meas:             9401
#   tau_int:            8.97905662274654
#   n_independent:      495.88267979330186
#   n_eff (at crossing):NaN
# Ensemble 3:
#   musq:               -0.28303636363636364
#   n_meas:             9401
#   tau_int:            8.993396456814729
#   n_independent:      495.1336459382562
#   n_eff (at crossing):4702.191234228223
# Ensemble 4:
#   musq:               -0.28295454545454546
#   n_meas:             9401
#   tau_int:            22.617257477456118
#   n_independent:      203.3329431306423
#   n_eff (at crossing):8051.121169791116
# Ensemble 5:
#   musq:               -0.2828727272727273
#   n_meas:             9401
#   tau_int:            8.653008088022752
#   n_independent:      513.5470169802297
#   n_eff (at crossing):9369.125184572415
# Ensemble 6:
#   musq:               -0.2827909090909091
#   n_meas:             9401
#   tau_int:            11.152690634062473
#   n_independent:      403.3832311878056
#   n_eff (at crossing):7055.823715193946
# Ensemble 7:
#   musq:               -0.2827090909090909
#   n_meas:             9401
#   tau_int:            9.40620295907733
#   n_independent:      474.50067593182115
#   n_eff (at crossing):NaN
# Ensemble 8:
#   musq:               -0.2826272727272727
#   n_meas:             9401
#   tau_int:            6.15270278726156
#   n_independent:      706.5549371904015
#   n_eff (at crossing):NaN
#
# === Crossing result ===
# musqcrit_central:   -0.28288312822135325
# musqcrit_err:       2.4867935280188773e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2520209297373776
# phisq_err:          1.8230926815023575e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2828836574121579      0.4654800000000000      0.2520204137829297
   -0.2828830633504406      0.4654800000000000      0.2520192540409817
   -0.2828831036225411      0.4654800000000000      0.2520205402869122
   -0.2828830942430965      0.4654800000000000      0.2520195560909842
   -0.2828837850721995      0.4654800000000000      0.2520179378464885
   -0.2828831499578673      0.4654800000000000      0.2520193769812635
   -0.2828830487623737      0.4654800000000000      0.2520195894042322
   -0.2828830693084156      0.4654800000000000      0.2520211908976452
   -0.2828831325302720      0.4654800000000000      0.2520199726192286
   -0.2828830344787718      0.4654800000000000      0.2520191209952418
   -0.2828835060496710      0.4654800000000000      0.2520209962427915
   -0.2828832019197666      0.4654800000000000      0.2520183121799866
   -0.2828830751599541      0.4654800000000000      0.2520192117367454
   -0.2828830252401800      0.4654800000000000      0.2520207248806741
   -0.2828829438861536      0.4654800000000000      0.2520215854614249
   -0.2828829341098092      0.4654800000000000      0.2520217322667744
   -0.2828829968711813      0.4654800000000000      0.2520216558538886
   -0.2828831229479767      0.4654800000000000      0.2520187118278441
   -0.2828829850417618      0.4654800000000000      0.2520184313255303
   -0.2828830971287872      0.4654800000000000      0.2520191500484525
   -0.2828830857483395      0.4654800000000000      0.2520198009845530
   -0.2828830846817496      0.4654800000000000      0.2520199127956644
   -0.2828831274874377      0.4654800000000000      0.2520197530671821
   -0.2828829274304400      0.4654800000000000      0.2520221823330439
   -0.2828829982467409      0.4654800000000000      0.2520184088668817
   -0.2828836560837761      0.4654800000000000      0.2520213456273760
   -0.2828831796225119      0.4654800000000000      0.2520176572652997
   -0.2828829949336573      0.4654800000000000      0.2520208672557337
   -0.2828829934357512      0.4654800000000000      0.2520191919342923
   -0.2828830046631322      0.4654800000000000      0.2520209148953688
   -0.2828830019225441      0.4654800000000000      0.2520208287172339
   -0.2828829919888574      0.4654800000000000      0.2520209239812266
   -0.2828836559725999      0.4654800000000000      0.2520197479411191
   -0.2828831479400728      0.4654800000000000      0.2520198055193442
   -0.2828825501705537      0.4654800000000000      0.2520165236189943
   -0.2828829590855595      0.4654800000000000      0.2520205139349860
   -0.2828835577523822      0.4654800000000000      0.2520210889099527
   -0.2828829227698786      0.4654800000000000      0.2520231442567560
   -0.2828828523666562      0.4654800000000000      0.2520228004815629
   -0.2828830232656847      0.4654800000000000      0.2520186884395396
   -0.2828831316999590      0.4654800000000000      0.2520150480511012
   -0.2828830441881055      0.4654800000000000      0.2520214096563937
   -0.2828831393480349      0.4654800000000000      0.2520188081577429
   -0.2828830282933551      0.4654800000000000      0.2520173899029369
   -0.2828830080516795      0.4654800000000000      0.2520195633295986
   -0.2828831596587064      0.4654800000000000      0.2520183985336351
   -0.2828832513019766      0.4654800000000000      0.2520155962730203
   -0.2828830366971256      0.4654800000000000      0.2520197156177030
   -0.2828837435527930      0.4654800000000000      0.2520200097479895
   -0.2828831932840714      0.4654800000000000      0.2520179042552236
   -0.2828829019348698      0.4654800000000000      0.2520223480080849
   -0.2828831917626051      0.4654800000000000      0.2520183813346034
   -0.2828830250169720      0.4654800000000000      0.2520202634552792
   -0.2828829500196097      0.4654800000000000      0.2520213042690477
   -0.2828830660058558      0.4654800000000000      0.2520196776604911
   -0.2828831113183056      0.4654800000000000      0.2520203513559530
   -0.2828830379076984      0.4654800000000000      0.2520196187555246
   -0.2828829937162706      0.4654800000000000      0.2520212285571513
   -0.2828835779263865      0.4654800000000000      0.2520198890063518
   -0.2828829335628223      0.4654800000000000      0.2520209729021226
   -0.2828831577488811      0.4654800000000000      0.2520181100896249
   -0.2828829413443985      0.4654800000000000      0.2520219002713852
   -0.2828830858875271      0.4654800000000000      0.2520195830312035
   -0.2828830326317022      0.4654800000000000      0.2520204174329558
   -0.2828829209739623      0.4654800000000000      0.2520209876117070
   -0.2828831039742614      0.4654800000000000      0.2520194423106026
   -0.2828830020171404      0.4654800000000000      0.2520185135288562
   -0.2828829249331574      0.4654800000000000      0.2520214284209645
   -0.2828835566074443      0.4654800000000000      0.2520211642390531
   -0.2828831145558534      0.4654800000000000      0.2520182719327584
   -0.2828831075379658      0.4654800000000000      0.2520193253810589
   -0.2828831093014375      0.4654800000000000      0.2520190100428101
   -0.2828831579697718      0.4654800000000000      0.2520183695593008
   -0.2828832444906328      0.4654800000000000      0.2520158299826558
   -0.2828830683397545      0.4654800000000000      0.2520202385755287
   -0.2828830432512038      0.4654800000000000      0.2520185014555388
   -0.2828828937694330      0.4654800000000000      0.2520225612186501
   -0.2828829838939620      0.4654800000000000      0.2520206822040316
   -0.2828835369372504      0.4654800000000000      0.2520227279843706
   -0.2828836199943487      0.4654800000000000      0.2520209727280580
   -0.2828829030179599      0.4654800000000000      0.2520221131085130
   -0.2828828782358745      0.4654800000000000      0.2520224906528680
   -0.2828830158539772      0.4654800000000000      0.2520203913260555
   -0.2828830966350324      0.4654800000000000      0.2520188531714836
   -0.2828831365636697      0.4654800000000000      0.2520194562830698
   -0.2828830774257609      0.4654800000000000      0.2520196104899560
   -0.2828831389511396      0.4654800000000000      0.2520185252178926
   -0.2828829841451532      0.4654800000000000      0.2520214243974159
   -0.2828830836511553      0.4654800000000000      0.2520202525773072
   -0.2828831367028642      0.4654800000000000      0.2520191602154908
   -0.2828830211534472      0.4654800000000000      0.2520193237079006
   -0.2828831130144748      0.4654800000000000      0.2520188796239774
   -0.2828832444820345      0.4654800000000000      0.2520173665683818
   -0.2828830165053798      0.4654800000000000      0.2520187493407272
   -0.2828830755353006      0.4654800000000000      0.2520170204566962
   -0.2828829040414769      0.4654800000000000      0.2520231701924835
   -0.2828830903181014      0.4654800000000000      0.2520183162668683
   -0.2828830328810015      0.4654800000000000      0.2520185080949908
   -0.2828830981530956      0.4654800000000000      0.2520180648510637
   -0.2828837575476532      0.4654800000000000      0.2520175860502581
   -0.2828831905895245      0.4654800000000000      0.2520177896770809
   -0.2828830878374766      0.4654800000000000      0.2520197558724959
   -0.2828829310937056      0.4654800000000000      0.2520222756536045
   -0.2828830262379480      0.4654800000000000      0.2520203124723249
   -0.2828830829064085      0.4654800000000000      0.2520201766497768
   -0.2828830653309459      0.4654800000000000      0.2520186800545292
   -0.2828830692088714      0.4654800000000000      0.2520208247127809
   -0.2828829834107756      0.4654800000000000      0.2520206407142775
   -0.2828832711036074      0.4654800000000000      0.2520164399277665
   -0.2828831002715431      0.4654800000000000      0.2520180006808972
   -0.2828831866110430      0.4654800000000000      0.2520179655462889
   -0.2828831022395024      0.4654800000000000      0.2520175992072441
   -0.2828837364144386      0.4654800000000000      0.2520187485001916
   -0.2828831399406525      0.4654800000000000      0.2520185788660721
   -0.2828830721321099      0.4654800000000000      0.2520185716459976
   -0.2828831055365346      0.4654800000000000      0.2520170065321380
   -0.2828831070812504      0.4654800000000000      0.2520178984779455
   -0.2828836764497211      0.4654800000000000      0.2520198875302607
   -0.2828828917095392      0.4654800000000000      0.2520225609714785
   -0.2828830482031703      0.4654800000000000      0.2520194341117071
   -0.2828830261291448      0.4654800000000000      0.2520192031366540
   -0.2828831054990792      0.4654800000000000      0.2520200627353694
   -0.2828831323750192      0.4654800000000000      0.2520200632251292
   -0.2828829998370831      0.4654800000000000      0.2520208091649908
   -0.2828837613745963      0.4654800000000000      0.2520175482750275
   -0.2828830297343733      0.4654800000000000      0.2520217437407126
   -0.2828836318906486      0.4654800000000000      0.2520209467766365
   -0.2828831723009600      0.4654800000000000      0.2520188510602949


==> anc/lamb=0.4/Nx=52_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.28538645
#   n_meas:             49401
#   tau_int:            3.149368096364011
#   n_independent:      6768.432053924608
#   n_eff (at crossing):25966.395763546712
# Ensemble 2:
#   musq:               -0.28465918
#   n_meas:             49401
#   tau_int:            3.120705768437994
#   n_independent:      6822.012496932614
#   n_eff (at crossing):38984.532601707964
# Ensemble 3:
#   musq:               -0.28393191
#   n_meas:             49401
#   tau_int:            3.138773373550359
#   n_independent:      6788.139151381024
#   n_eff (at crossing):47966.80077246235
# Ensemble 4:
#   musq:               -0.28320464
#   n_meas:             49401
#   tau_int:            3.0359674386471243
#   n_independent:      6985.499846528709
#   n_eff (at crossing):48439.62043280519
# Ensemble 5:
#   musq:               -0.28247736
#   n_meas:             49401
#   tau_int:            2.814183581017908
#   n_independent:      7452.966740126558
#   n_eff (at crossing):40233.00502937705
# Ensemble 6:
#   musq:               -0.28175009
#   n_meas:             49401
#   tau_int:            2.6263525006236232
#   n_independent:      7900.7405579098695
#   n_eff (at crossing):26887.922069265907
#
# === Crossing result ===
# musqcrit_central:   -0.2835315975446977
# musqcrit_err:       1.527409414711478e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.256243356418484
# phisq_err:          3.0619391455204534e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2835310138936258      0.4654800000000000      0.2562425845850176
   -0.2835314940380015      0.4654800000000000      0.2562443120657970
   -0.2835314347453347      0.4654800000000000      0.2562420421156654
   -0.2835319812164963      0.4654800000000000      0.2562447997092021
   -0.2835312912798983      0.4654800000000000      0.2562451394220742
   -0.2835315038600623      0.4654800000000000      0.2562419367002693
   -0.2835322484746974      0.4654800000000000      0.2562425361850713
   -0.2835292518833167      0.4654800000000000      0.2562418520423044
   -0.2835310378487106      0.4654800000000000      0.2562415886299192
   -0.2835330481483200      0.4654800000000000      0.2562464798321708
   -0.2835305891939114      0.4654800000000000      0.2562438643760959
   -0.2835308586557504      0.4654800000000000      0.2562410864581834
   -0.2835309843959657      0.4654800000000000      0.2562413711530459
   -0.2835325488354393      0.4654800000000000      0.2562462232064720
   -0.2835311809201886      0.4654800000000000      0.2562469865736381
   -0.2835334449965800      0.4654800000000000      0.2562446431205792
   -0.2835321896142632      0.4654800000000000      0.2562443855342771
   -0.2835294362649169      0.4654800000000000      0.2562408065752455
   -0.2835323278785761      0.4654800000000000      0.2562441883227514
   -0.2835310739725817      0.4654800000000000      0.2562444077226024
   -0.2835337632026406      0.4654800000000000      0.2562459390912717
   -0.2835303224647137      0.4654800000000000      0.2562423270150773
   -0.2835317796380232      0.4654800000000000      0.2562445168868207
   -0.2835314419115272      0.4654800000000000      0.2562443398282706
   -0.2835320556089444      0.4654800000000000      0.2562468582967213
   -0.2835307719531178      0.4654800000000000      0.2562410572505859
   -0.2835339496548121      0.4654800000000000      0.2562458536401586
   -0.2835304749337941      0.4654800000000000      0.2562395331635989
   -0.2835328803192311      0.4654800000000000      0.2562426228630685
   -0.2835311100453005      0.4654800000000000      0.2562428556978454
   -0.2835291424958093      0.4654800000000000      0.2562406129880456
   -0.2835317889935218      0.4654800000000000      0.2562450851089783
   -0.2835302411473877      0.4654800000000000      0.2562420745198937
   -0.2835315810223273      0.4654800000000000      0.2562460398165289
   -0.2835339669358636      0.4654800000000000      0.2562485692353630
   -0.2835309251090428      0.4654800000000000      0.2562416393385138
   -0.2835317389872006      0.4654800000000000      0.2562415418199824
   -0.2835323671693444      0.4654800000000000      0.2562457865222569
   -0.2835297951479865      0.4654800000000000      0.2562409432024338
   -0.2835337327411890      0.4654800000000000      0.2562469218899078
   -0.2835316671137356      0.4654800000000000      0.2562444285363017
   -0.2835315972974752      0.4654800000000000      0.2562472152287523
   -0.2835332897885596      0.4654800000000000      0.2562502789731679
   -0.2835313810908381      0.4654800000000000      0.2562425929685357
   -0.2835299718611381      0.4654800000000000      0.2562425053886649
   -0.2835321562851622      0.4654800000000000      0.2562443515757362
   -0.2835312856607305      0.4654800000000000      0.2562425832362971
   -0.2835325508074834      0.4654800000000000      0.2562461471268453
   -0.2835334628989922      0.4654800000000000      0.2562476006931966
   -0.2835318154237232      0.4654800000000000      0.2562443058609024
   -0.2835327723466633      0.4654800000000000      0.2562468768769564
   -0.2835294445569658      0.4654800000000000      0.2562393766227782
   -0.2835329738518900      0.4654800000000000      0.2562429819948734
   -0.2835296393513431      0.4654800000000000      0.2562422022986509
   -0.2835336378206444      0.4654800000000000      0.2562466365637066
   -0.2835307454234485      0.4654800000000000      0.2562431010534754
   -0.2835350674014783      0.4654800000000000      0.2562497663774931
   -0.2835305129988226      0.4654800000000000      0.2562432632437963
   -0.2835302010462502      0.4654800000000000      0.2562438792389100
   -0.2835294372692632      0.4654800000000000      0.2562374056905252
   -0.2835306612366389      0.4654800000000000      0.2562438462328805
   -0.2835330884795744      0.4654800000000000      0.2562441275190157
   -0.2835307676879881      0.4654800000000000      0.2562427233085081
   -0.2835318671626781      0.4654800000000000      0.2562454053799986
   -0.2835321659105889      0.4654800000000000      0.2562449512069362
   -0.2835317684401069      0.4654800000000000      0.2562416788485832
   -0.2835295823059742      0.4654800000000000      0.2562426579014780
   -0.2835332569272409      0.4654800000000000      0.2562499227643058
   -0.2835337311197832      0.4654800000000000      0.2562470108099055
   -0.2835303933062482      0.4654800000000000      0.2562427373465171
   -0.2835310246944213      0.4654800000000000      0.2562447381280245
   -0.2835339145918236      0.4654800000000000      0.2562475689768797
   -0.2835307916119128      0.4654800000000000      0.2562422397687348
   -0.2835318448284757      0.4654800000000000      0.2562446456893449
   -0.2835333896993279      0.4654800000000000      0.2562484502195374
   -0.2835337216674503      0.4654800000000000      0.2562488470273107
   -0.2835319202787450      0.4654800000000000      0.2562427366183303
   -0.2835292744298629      0.4654800000000000      0.2562395788720118
   -0.2835305232510517      0.4654800000000000      0.2562422666031139
   -0.2835326072162334      0.4654800000000000      0.2562434959054015
   -0.2835322941022312      0.4654800000000000      0.2562478483223759
   -0.2835309943613470      0.4654800000000000      0.2562403412919003
   -0.2835323167493795      0.4654800000000000      0.2562412256964275
   -0.2835313208009814      0.4654800000000000      0.2562419369375433
   -0.2835304839876019      0.4654800000000000      0.2562436322111490
   -0.2835317107710934      0.4654800000000000      0.2562446405633352
   -0.2835300766825148      0.4654800000000000      0.2562439547408821
   -0.2835313359575194      0.4654800000000000      0.2562426347811788
   -0.2835330163950575      0.4654800000000000      0.2562463987561792
   -0.2835299918767990      0.4654800000000000      0.2562403102063688
   -0.2835305414537164      0.4654800000000000      0.2562395104521544
   -0.2835327993536889      0.4654800000000000      0.2562434983643420
   -0.2835325855001042      0.4654800000000000      0.2562453044613379
   -0.2835314333287464      0.4654800000000000      0.2562450467858333
   -0.2835328839072243      0.4654800000000000      0.2562466677416927
   -0.2835324254505848      0.4654800000000000      0.2562426936907032
   -0.2835332399102422      0.4654800000000000      0.2562497019943893
   -0.2835310177103187      0.4654800000000000      0.2562461744316478
   -0.2835330830641009      0.4654800000000000      0.2562461698719393
   -0.2835345008718900      0.4654800000000000      0.2562453535476976
   -0.2835309675399034      0.4654800000000000      0.2562427062024315
   -0.2835317867708824      0.4654800000000000      0.2562447100143143
   -0.2835324533250245      0.4654800000000000      0.2562433584923329
   -0.2835309967470963      0.4654800000000000      0.2562414773662938
   -0.2835316697431668      0.4654800000000000      0.2562446538082667
   -0.2835304831578356      0.4654800000000000      0.2562416073831351
   -0.2835318383799250      0.4654800000000000      0.2562429363684779
   -0.2835298092158576      0.4654800000000000      0.2562392505788252
   -0.2835329754109503      0.4654800000000000      0.2562437560774632
   -0.2835312770367409      0.4654800000000000      0.2562434880941619
   -0.2835315156179123      0.4654800000000000      0.2562431237596544
   -0.2835317255931894      0.4654800000000000      0.2562448520425337
   -0.2835342409004225      0.4654800000000000      0.2562514063225623
   -0.2835289354245293      0.4654800000000000      0.2562411198508294
   -0.2835315155469400      0.4654800000000000      0.2562415845428073
   -0.2835308298938405      0.4654800000000000      0.2562420301287781
   -0.2835305335557349      0.4654800000000000      0.2562415065477991
   -0.2835326573679535      0.4654800000000000      0.2562464328177206
   -0.2835324947230727      0.4654800000000000      0.2562444077782113
   -0.2835336878465332      0.4654800000000000      0.2562499195981268
   -0.2835310707535469      0.4654800000000000      0.2562419591163297
   -0.2835321731628656      0.4654800000000000      0.2562458535972913
   -0.2835286556330791      0.4654800000000000      0.2562352813012591
   -0.2835280619190017      0.4654800000000000      0.2562389464500564
   -0.2835299537374608      0.4654800000000000      0.2562420971058806
   -0.2835308494138381      0.4654800000000000      0.2562442763233083
   -0.2835292800838494      0.4654800000000000      0.2562417685090367
   -0.2835313202458656      0.4654800000000000      0.2562432647620433


==> anc/lamb=0.4/Nx=64_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.28538645
#   n_meas:             49401
#   tau_int:            3.381626655649738
#   n_independent:      6363.440431358392
#   n_eff (at crossing):9986.348955696636
# Ensemble 2:
#   musq:               -0.28465918
#   n_meas:             49401
#   tau_int:            3.7799570127750712
#   n_independent:      5771.202824297644
#   n_eff (at crossing):24918.013336144424
# Ensemble 3:
#   musq:               -0.28393191
#   n_meas:             49401
#   tau_int:            3.7149797715681268
#   n_independent:      5860.170472611903
#   n_eff (at crossing):42315.32382618378
# Ensemble 4:
#   musq:               -0.28320464
#   n_meas:             49401
#   tau_int:            3.555154163023701
#   n_independent:      6091.137107739998
#   n_eff (at crossing):49321.30407829858
# Ensemble 5:
#   musq:               -0.28247736
#   n_meas:             49401
#   tau_int:            3.2987599684158355
#   n_independent:      6502.253420950058
#   n_eff (at crossing):39584.740872068476
# Ensemble 6:
#   musq:               -0.28175009
#   n_meas:             49401
#   tau_int:            2.9090988839004868
#   n_independent:      7245.463050851481
#   n_eff (at crossing):22552.97380679246
#
# === Crossing result ===
# musqcrit_central:   -0.283271766068783
# musqcrit_err:       1.601037178647659e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2549176964895641
# phisq_err:          2.567854651199147e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2832733956373868      0.4654800000000000      0.2549187555804005
   -0.2832706141356901      0.4654800000000000      0.2549153499583351
   -0.2832723378748931      0.4654800000000000      0.2549199568196841
   -0.2832694510076805      0.4654800000000000      0.2549135748171421
   -0.2832691775389805      0.4654800000000000      0.2549134521342348
   -0.2832705676951247      0.4654800000000000      0.2549160020197859
   -0.2832737538266366      0.4654800000000000      0.2549211257715102
   -0.2832706805036289      0.4654800000000000      0.2549168474325185
   -0.2832713364743070      0.4654800000000000      0.2549181998737736
   -0.2832716151032673      0.4654800000000000      0.2549150854852367
   -0.2832730595091578      0.4654800000000000      0.2549164865212467
   -0.2832725237036082      0.4654800000000000      0.2549183653212888
   -0.2832726409858287      0.4654800000000000      0.2549195677708762
   -0.2832682096197762      0.4654800000000000      0.2549117650834655
   -0.2832717367206291      0.4654800000000000      0.2549178606161913
   -0.2832724111876424      0.4654800000000000      0.2549194143765672
   -0.2832719469035525      0.4654800000000000      0.2549169639473527
   -0.2832710627654756      0.4654800000000000      0.2549145827249935
   -0.2832694407821638      0.4654800000000000      0.2549125158387606
   -0.2832697426634127      0.4654800000000000      0.2549145899823952
   -0.2832700326000856      0.4654800000000000      0.2549159425941389
   -0.2832743942668967      0.4654800000000000      0.2549200360570500
   -0.2832711251581946      0.4654800000000000      0.2549133151587534
   -0.2832702928409128      0.4654800000000000      0.2549141941785315
   -0.2832694796468453      0.4654800000000000      0.2549116392601051
   -0.2832718324487342      0.4654800000000000      0.2549191214931045
   -0.2832720346088921      0.4654800000000000      0.2549171862838599
   -0.2832710563385788      0.4654800000000000      0.2549173455412866
   -0.2832724269228880      0.4654800000000000      0.2549168877392405
   -0.2832738655979976      0.4654800000000000      0.2549179976351562
   -0.2832710214733762      0.4654800000000000      0.2549163436577026
   -0.2832736025494870      0.4654800000000000      0.2549174424951972
   -0.2832712133812462      0.4654800000000000      0.2549153937908266
   -0.2832743859723164      0.4654800000000000      0.2549195731170738
   -0.2832700188258944      0.4654800000000000      0.2549162484941683
   -0.2832712408820121      0.4654800000000000      0.2549177713022793
   -0.2832722186218792      0.4654800000000000      0.2549169877454540
   -0.2832727271860992      0.4654800000000000      0.2549193086862987
   -0.2832713755574578      0.4654800000000000      0.2549158567572015
   -0.2832713695489021      0.4654800000000000      0.2549162631377417
   -0.2832717524807853      0.4654800000000000      0.2549165215110518
   -0.2832718658624084      0.4654800000000000      0.2549151802129770
   -0.2832709346856407      0.4654800000000000      0.2549138586163389
   -0.2832715161448155      0.4654800000000000      0.2549177781383504
   -0.2832714739568458      0.4654800000000000      0.2549181606299897
   -0.2832713307935859      0.4654800000000000      0.2549152702113938
   -0.2832736382139109      0.4654800000000000      0.2549193637490479
   -0.2832689117773438      0.4654800000000000      0.2549126653285112
   -0.2832744770791495      0.4654800000000000      0.2549183158370285
   -0.2832700793556378      0.4654800000000000      0.2549175378132970
   -0.2832694070035781      0.4654800000000000      0.2549119324769016
   -0.2832725410026369      0.4654800000000000      0.2549179067868659
   -0.2832729641965902      0.4654800000000000      0.2549195769826590
   -0.2832699131233118      0.4654800000000000      0.2549136660240814
   -0.2832712408423523      0.4654800000000000      0.2549165653282399
   -0.2832723396802723      0.4654800000000000      0.2549152672776973
   -0.2832716934512296      0.4654800000000000      0.2549150528184174
   -0.2832716452390173      0.4654800000000000      0.2549160882299634
   -0.2832714502210891      0.4654800000000000      0.2549166145349237
   -0.2832701196261842      0.4654800000000000      0.2549149132942646
   -0.2832738056981862      0.4654800000000000      0.2549197973653344
   -0.2832696187472256      0.4654800000000000      0.2549134812713347
   -0.2832723317086979      0.4654800000000000      0.2549169220788463
   -0.2832712342164407      0.4654800000000000      0.2549149097848226
   -0.2832730527805933      0.4654800000000000      0.2549177177455106
   -0.2832704873759413      0.4654800000000000      0.2549158096811370
   -0.2832708087509674      0.4654800000000000      0.2549168257747126
   -0.2832725827072737      0.4654800000000000      0.2549177449817076
   -0.2832737072487013      0.4654800000000000      0.2549187745023865
   -0.2832711059248780      0.4654800000000000      0.2549169361959457
   -0.2832721218377136      0.4654800000000000      0.2549169654254614
   -0.2832736916691677      0.4654800000000000      0.2549197918472333
   -0.2832695895878283      0.4654800000000000      0.2549149238828395
   -0.2832733722009365      0.4654800000000000      0.2549187788130245
   -0.2832719406158629      0.4654800000000000      0.2549145785947021
   -0.2832729631617383      0.4654800000000000      0.2549195659655871
   -0.2832717701293825      0.4654800000000000      0.2549182079452298
   -0.2832719158479295      0.4654800000000000      0.2549181247980994
   -0.2832711285162636      0.4654800000000000      0.2549171663728292
   -0.2832713219680856      0.4654800000000000      0.2549159913644611
   -0.2832705677812675      0.4654800000000000      0.2549177910755891
   -0.2832720633540971      0.4654800000000000      0.2549181149912556
   -0.2832703912588496      0.4654800000000000      0.2549162034833138
   -0.2832710581825710      0.4654800000000000      0.2549142000803753
   -0.2832687774458009      0.4654800000000000      0.2549126666636873
   -0.2832719716080933      0.4654800000000000      0.2549165217262170
   -0.2832717668660242      0.4654800000000000      0.2549160079388957
   -0.2832712296383101      0.4654800000000000      0.2549146751018990
   -0.2832715040081594      0.4654800000000000      0.2549156755853839
   -0.2832709554891695      0.4654800000000000      0.2549155854931702
   -0.2832722863501975      0.4654800000000000      0.2549151265197443
   -0.2832732353644169      0.4654800000000000      0.2549192787327004
   -0.2832743466660563      0.4654800000000000      0.2549210183841212
   -0.2832742676139204      0.4654800000000000      0.2549191645748934
   -0.2832736929274808      0.4654800000000000      0.2549176964322256
   -0.2832705323272313      0.4654800000000000      0.2549150302544260
   -0.2832695501481650      0.4654800000000000      0.2549129077054539
   -0.2832715209325711      0.4654800000000000      0.2549163168019040
   -0.2832702509531891      0.4654800000000000      0.2549140428261266
   -0.2832733578614996      0.4654800000000000      0.2549183561940674
   -0.2832744113023280      0.4654800000000000      0.2549209435911894
   -0.2832725794344169      0.4654800000000000      0.2549167597654726
   -0.2832695704469930      0.4654800000000000      0.2549137391954605
   -0.2832718068139655      0.4654800000000000      0.2549160468490579
   -0.2832728985944110      0.4654800000000000      0.2549182926604619
   -0.2832711431799617      0.4654800000000000      0.2549162432612015
   -0.2832735326559516      0.4654800000000000      0.2549195488738890
   -0.2832699129568594      0.4654800000000000      0.2549141588131803
   -0.2832725624826327      0.4654800000000000      0.2549186096056815
   -0.2832722812822133      0.4654800000000000      0.2549170170083288
   -0.2832744555535540      0.4654800000000000      0.2549226467150981
   -0.2832707004106041      0.4654800000000000      0.2549142715106569
   -0.2832730061194120      0.4654800000000000      0.2549188339536518
   -0.2832721898462958      0.4654800000000000      0.2549188759142690
   -0.2832693861019837      0.4654800000000000      0.2549099442041011
   -0.2832725818127546      0.4654800000000000      0.2549167634365484
   -0.2832721386152682      0.4654800000000000      0.2549178184294026
   -0.2832736711202232      0.4654800000000000      0.2549195793841825
   -0.2832707576103097      0.4654800000000000      0.2549157299406101
   -0.2832730632241776      0.4654800000000000      0.2549198259511936
   -0.2832724314616327      0.4654800000000000      0.2549162003183640
   -0.2832718201412340      0.4654800000000000      0.2549148214103637
   -0.2832719904775480      0.4654800000000000      0.2549182763770423
   -0.2832742932624651      0.4654800000000000      0.2549207725050356
   -0.2832714825279089      0.4654800000000000      0.2549178467156263
   -0.2832722948569059      0.4654800000000000      0.2549156613952867
   -0.2832738053534070      0.4654800000000000      0.2549188881248430
   -0.2832726978840094      0.4654800000000000      0.2549180487292395


==> anc/lamb=0.4/Nx=80_lamb=0.4/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.4
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.28538645
#   n_meas:             52089
#   tau_int:            3.2359577865905167
#   n_independent:      6971.304679480479
#   n_eff (at crossing):1614.734256633347
# Ensemble 2:
#   musq:               -0.28465918
#   n_meas:             52459
#   tau_int:            3.894572842304249
#   n_independent:      5968.611954159082
#   n_eff (at crossing):9344.922664536665
# Ensemble 3:
#   musq:               -0.28393191
#   n_meas:             52755
#   tau_int:            4.233430621885667
#   n_independent:      5572.596728901022
#   n_eff (at crossing):33005.68641869921
# Ensemble 4:
#   musq:               -0.2835
#   n_meas:             4401
#   tau_int:            4.340276601435206
#   n_independent:      454.6227790675274
#   n_eff (at crossing):3971.19399785776
# Ensemble 5:
#   musq:               -0.2833181818181818
#   n_meas:             4401
#   tau_int:            4.405627498025136
#   n_independent:      448.5664679770035
#   n_eff (at crossing):4287.830456978465
# Ensemble 6:
#   musq:               -0.28320464
#   n_meas:             53051
#   tau_int:            4.292967353693631
#   n_independent:      5534.254260997314
#   n_eff (at crossing):52841.53656835869
# Ensemble 7:
#   musq:               -0.2832
#   n_meas:             24401
#   tau_int:            4.200619692466933
#   n_independent:      2595.5088473871097
#   n_eff (at crossing):24316.43333344128
# Ensemble 8:
#   musq:               -0.28313636363636363
#   n_meas:             4401
#   tau_int:            8.48956292698345
#   n_independent:      244.78386968012504
#   n_eff (at crossing):4400.9334742330375
# Ensemble 9:
#   musq:               -0.2831181818181818
#   n_meas:             24401
#   tau_int:            4.295190929326351
#   n_independent:      2544.3199613563625
#   n_eff (at crossing):24397.535391170157
# Ensemble 10:
#   musq:               -0.28303636363636364
#   n_meas:             24401
#   tau_int:            3.968021114836333
#   n_independent:      2730.6272030558466
#   n_eff (at crossing):24234.11128235372
# Ensemble 11:
#   musq:               -0.28295454545454546
#   n_meas:             28802
#   tau_int:            3.9965966030224593
#   n_independent:      3202.6444156276193
#   n_eff (at crossing):28143.192652284615
# Ensemble 12:
#   musq:               -0.2828727272727273
#   n_meas:             24401
#   tau_int:            4.064264722169069
#   n_independent:      2673.0482876554042
#   n_eff (at crossing):23216.265953296213
# Ensemble 13:
#   musq:               -0.2827909090909091
#   n_meas:             24401
#   tau_int:            4.083219053701974
#   n_independent:      2661.9936461787415
#   n_eff (at crossing):22356.67147075709
# Ensemble 14:
#   musq:               -0.2827727272727273
#   n_meas:             4401
#   tau_int:            4.386329628441958
#   n_independent:      450.33801796577643
#   n_eff (at crossing):4027.6551773681194
# Ensemble 15:
#   musq:               -0.2827090909090909
#   n_meas:             24401
#   tau_int:            3.784496255433824
#   n_independent:      2847.5926392809147
#   n_eff (at crossing):21331.12014578515
# Ensemble 16:
#   musq:               -0.2826272727272727
#   n_meas:             24401
#   tau_int:            3.6980665389951533
#   n_independent:      2906.2188239923194
#   n_eff (at crossing):20193.950699206558
# Ensemble 17:
#   musq:               -0.2825909090909091
#   n_meas:             4401
#   tau_int:            3.805634295535834
#   n_independent:      511.07452443918004
#   n_eff (at crossing):3512.2611041326886
# Ensemble 18:
#   musq:               -0.28254545454545454
#   n_meas:             24401
#   tau_int:            3.752209858572416
#   n_independent:      2869.21398655899
#   n_eff (at crossing):19091.953024207924
# Ensemble 19:
#   musq:               -0.28247736
#   n_meas:             53495
#   tau_int:            3.7782750712122275
#   n_independent:      6251.935547571332
#   n_eff (at crossing):38947.41364166667
# Ensemble 20:
#   musq:               -0.28246363636363636
#   n_meas:             24401
#   tau_int:            3.692725062912488
#   n_independent:      2909.9213082016136
#   n_eff (at crossing):17484.147610345153
# Ensemble 21:
#   musq:               -0.2824090909090909
#   n_meas:             4401
#   tau_int:            3.6400926463850594
#   n_independent:      531.5098448150374
#   n_eff (at crossing):2894.219283899285
# Ensemble 22:
#   musq:               -0.2823818181818182
#   n_meas:             24401
#   tau_int:            3.6911741194125414
#   n_independent:      2910.998124246408
#   n_eff (at crossing):16219.398729293416
# Ensemble 23:
#   musq:               -0.2823
#   n_meas:             24401
#   tau_int:            3.4380449266798547
#   n_independent:      3098.1109223368303
#   n_eff (at crossing):14493.928761583284
# Ensemble 24:
#   musq:               -0.2822272727272727
#   n_meas:             4401
#   tau_int:            3.527031915633916
#   n_independent:      546.4322225649925
#   n_eff (at crossing):2472.016302379635
# Ensemble 25:
#   musq:               -0.28204545454545454
#   n_meas:             4401
#   tau_int:            3.68639278821436
#   n_independent:      525.6315189045098
#   n_eff (at crossing):1687.5776412465298
# Ensemble 26:
#   musq:               -0.28186363636363637
#   n_meas:             4401
#   tau_int:            2.743158679504262
#   n_independent:      678.5051912218988
#   n_eff (at crossing):1635.7705975372576
# Ensemble 27:
#   musq:               -0.28175009
#   n_meas:             53569
#   tau_int:            3.049419087933437
#   n_independent:      7546.164410693646
#   n_eff (at crossing):11701.094214326671
# Ensemble 28:
#   musq:               -0.2816818181818182
#   n_meas:             4401
#   tau_int:            3.9415652333081193
#   n_independent:      495.43345294087845
#   n_eff (at crossing):1167.9612317877247
# Ensemble 29:
#   musq:               -0.2815
#   n_meas:             4401
#   tau_int:            2.7470492720172257
#   n_independent:      677.6922108831881
#   n_eff (at crossing):823.7883370161309
#
# === Crossing result ===
# musqcrit_central:   -0.2831319364608386
# musqcrit_err:       6.362866138104483e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25399699524984887
# phisq_err:          1.4129501229415013e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.2831316159979490      0.4654800000000000      0.2539966821992543
   -0.2831315209416037      0.4654800000000000      0.2539966954815079
   -0.2831320898473441      0.4654800000000000      0.2539966278557000
   -0.2831334589841993      0.4654800000000000      0.2540001719633381
   -0.2831310369568135      0.4654800000000000      0.2539951675070554
   -0.2831323370650730      0.4654800000000000      0.2539985955569927
   -0.2831316651752536      0.4654800000000000      0.2539969625169187
   -0.2831320033426898      0.4654800000000000      0.2539974024141644
   -0.2831318357434560      0.4654800000000000      0.2539975042912697
   -0.2831317293296051      0.4654800000000000      0.2539978625261201
   -0.2831317068501888      0.4654800000000000      0.2539969236961295
   -0.2831307998139439      0.4654800000000000      0.2539961757461823
   -0.2831330264904013      0.4654800000000000      0.2539985959845338
   -0.2831320205404831      0.4654800000000000      0.2539981565905591
   -0.2831325693541959      0.4654800000000000      0.2539985874341734
   -0.2831319541917154      0.4654800000000000      0.2539969684660274
   -0.2831322906076604      0.4654800000000000      0.2539974548037696
   -0.2831314943076438      0.4654800000000000      0.2539969587974847
   -0.2831313620759836      0.4654800000000000      0.2539950630374919
   -0.2831316090770117      0.4654800000000000      0.2539972365923910
   -0.2831325655765698      0.4654800000000000      0.2539972635287661
   -0.2831328100059508      0.4654800000000000      0.2539987408446596
   -0.2831326849207128      0.4654800000000000      0.2539982259804888
   -0.2831319433978052      0.4654800000000000      0.2539973470157109
   -0.2831320562866964      0.4654800000000000      0.2539993409907404
   -0.2831318069420447      0.4654800000000000      0.2539950941321839
   -0.2831319532258531      0.4654800000000000      0.2539973352440821
   -0.2831313613994696      0.4654800000000000      0.2539937621121991
   -0.2831317734954517      0.4654800000000000      0.2539973393890992
   -0.2831325181585628      0.4654800000000000      0.2539975330842575
   -0.2831320888914153      0.4654800000000000      0.2539967669279976
   -0.2831325352994122      0.4654800000000000      0.2539978111622917
   -0.2831319910623926      0.4654800000000000      0.2539982679107953
   -0.2831328162399983      0.4654800000000000      0.2539988777881380
   -0.2831323407035317      0.4654800000000000      0.2539979843197878
   -0.2831317523141798      0.4654800000000000      0.2539975634810195
   -0.2831322303957257      0.4654800000000000      0.2539966999102817
   -0.2831330929062402      0.4654800000000000      0.2539994737979059
   -0.2831317867232041      0.4654800000000000      0.2539973753813526
   -0.2831317392341995      0.4654800000000000      0.2539977253948632
   -0.2831320154020356      0.4654800000000000      0.2539966050084454
   -0.2831322048365353      0.4654800000000000      0.2539992475447593
   -0.2831312819975767      0.4654800000000000      0.2539961306546903
   -0.2831323103856903      0.4654800000000000      0.2539981046892854
   -0.2831328258358524      0.4654800000000000      0.2539976387959191
   -0.2831321669931102      0.4654800000000000      0.2539978680712871
   -0.2831307260117353      0.4654800000000000      0.2539959895561867
   -0.2831310827121957      0.4654800000000000      0.2539954983424169
   -0.2831334232692306      0.4654800000000000      0.2540001589639759
   -0.2831313419105381      0.4654800000000000      0.2539956613937245
   -0.2831311272344276      0.4654800000000000      0.2539961194457948
   -0.2831316158949014      0.4654800000000000      0.2539963356175014
   -0.2831317159149242      0.4654800000000000      0.2539958232586238
   -0.2831319536093963      0.4654800000000000      0.2539968226922164
   -0.2831322753470994      0.4654800000000000      0.2539985593889465
   -0.2831319047989728      0.4654800000000000      0.2539976737096782
   -0.2831323142725647      0.4654800000000000      0.2539980560606299
   -0.2831315921414430      0.4654800000000000      0.2539984995734506
   -0.2831315358672070      0.4654800000000000      0.2539970914944102
   -0.2831325029750920      0.4654800000000000      0.2539981051857462
   -0.2831317903606950      0.4654800000000000      0.2539970031047707
   -0.2831316098461670      0.4654800000000000      0.2539952148428394
   -0.2831324585557956      0.4654800000000000      0.2539975076699282
   -0.2831319304227609      0.4654800000000000      0.2539975452445063
   -0.2831326592891697      0.4654800000000000      0.2539978495759386
   -0.2831312402825126      0.4654800000000000      0.2539967018929652
   -0.2831325128689143      0.4654800000000000      0.2539979279217574
   -0.2831325329666001      0.4654800000000000      0.2539984763210375
   -0.2831318717612649      0.4654800000000000      0.2539953839079475
   -0.2831315792371632      0.4654800000000000      0.2539962831190176
   -0.2831313140588397      0.4654800000000000      0.2539940803920949
   -0.2831308414349616      0.4654800000000000      0.2539964335755264
   -0.2831323612525041      0.4654800000000000      0.2539982252519661
   -0.2831322024926287      0.4654800000000000      0.2539967575668727
   -0.2831326121764288      0.4654800000000000      0.2539974908254470
   -0.2831326296724765      0.4654800000000000      0.2539993641315532
   -0.2831306220407127      0.4654800000000000      0.2539951974095668
   -0.2831315711758050      0.4654800000000000      0.2539970503470554
   -0.2831314177724795      0.4654800000000000      0.2539951925255668
   -0.2831322823335707      0.4654800000000000      0.2539984737700516
   -0.2831324095334564      0.4654800000000000      0.2539977671042158
   -0.2831314677816547      0.4654800000000000      0.2539965028382183
   -0.2831316487328804      0.4654800000000000      0.2539976128572454
   -0.2831314420725208      0.4654800000000000      0.2539962768934970
   -0.2831324369985725      0.4654800000000000      0.2539984774843481
   -0.2831325903275901      0.4654800000000000      0.2539990381716478
   -0.2831318978335103      0.4654800000000000      0.2539959149911881
   -0.2831327280083376      0.4654800000000000      0.2539984834383105
   -0.2831314131081743      0.4654800000000000      0.2539971453635677
   -0.2831318803017099      0.4654800000000000      0.2539962364188091
   -0.2831325406999982      0.4654800000000000      0.2539983996376066
   -0.2831320884812842      0.4654800000000000      0.2539965036865885
   -0.2831320297971871      0.4654800000000000      0.2539996085496182
   -0.2831314177393140      0.4654800000000000      0.2539966526548671
   -0.2831320805090111      0.4654800000000000      0.2539965204747945
   -0.2831304538912985      0.4654800000000000      0.2539950597737078
   -0.2831324779481520      0.4654800000000000      0.2539978678342139
   -0.2831330159849820      0.4654800000000000      0.2539985166430749
   -0.2831320522675257      0.4654800000000000      0.2539957855619636
   -0.2831321510595416      0.4654800000000000      0.2539965145317225
   -0.2831315466689025      0.4654800000000000      0.2539953274611962
   -0.2831315617766695      0.4654800000000000      0.2539945185833756
   -0.2831309537420870      0.4654800000000000      0.2539955676871669
   -0.2831320251710279      0.4654800000000000      0.2539957127172865
   -0.2831314348318565      0.4654800000000000      0.2539957852838711
   -0.2831322374127122      0.4654800000000000      0.2539972540720519
   -0.2831319195621545      0.4654800000000000      0.2539967824695020
   -0.2831324985865718      0.4654800000000000      0.2539976083694066
   -0.2831320258813874      0.4654800000000000      0.2539966400748571
   -0.2831309052314436      0.4654800000000000      0.2539955900710614
   -0.2831315501570120      0.4654800000000000      0.2539972914498895
   -0.2831325560889068      0.4654800000000000      0.2539984250459846
   -0.2831314787692764      0.4654800000000000      0.2539945499879054
   -0.2831318015823016      0.4654800000000000      0.2539966636106141
   -0.2831322336341010      0.4654800000000000      0.2539976836316096
   -0.2831316646369973      0.4654800000000000      0.2539962539139962
   -0.2831314837103424      0.4654800000000000      0.2539976680014377
   -0.2831315598294927      0.4654800000000000      0.2539961592076596
   -0.2831314634266069      0.4654800000000000      0.2539957529484492
   -0.2831322950955657      0.4654800000000000      0.2539985696140222
   -0.2831319404799477      0.4654800000000000      0.2539963893092826
   -0.2831322209311454      0.4654800000000000      0.2539978328404650
   -0.2831314319585254      0.4654800000000000      0.2539965058999792
   -0.2831326065867882      0.4654800000000000      0.2539987566521579
   -0.2831318877767299      0.4654800000000000      0.2539977322226853
   -0.2831313044397309      0.4654800000000000      0.2539970307601874
   -0.2831317789976189      0.4654800000000000      0.2539968879295786
   -0.2831313456601390      0.4654800000000000      0.2539961525448953


==> anc/lamb=0.5/Nx=112_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             49401
#   tau_int:            5.027262185872474
#   n_independent:      4468.84898334184
#   n_eff (at crossing):49314.7352553959
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             49401
#   tau_int:            4.559663927227761
#   n_independent:      4881.8459793501825
#   n_eff (at crossing):49400.92934471173
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             49401
#   tau_int:            4.809536278360775
#   n_independent:      4652.101182671614
#   n_eff (at crossing):49304.63602259705
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             49401
#   tau_int:            4.910952217119113
#   n_independent:      4564.908173066622
#   n_eff (at crossing):49025.56398781198
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             49401
#   tau_int:            4.462657596691654
#   n_independent:      4977.272664643746
#   n_eff (at crossing):48583.40015054522
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             49401
#   tau_int:            4.853447796871122
#   n_independent:      4613.942441810391
#   n_eff (at crossing):47923.649076676455
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             49401
#   tau_int:            4.565090871704162
#   n_independent:      4876.615370908333
#   n_eff (at crossing):47189.696628741935
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             49401
#   tau_int:            4.492046674599857
#   n_independent:      4947.9705639931535
#   n_eff (at crossing):46206.23995312117
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             49401
#   tau_int:            4.534546678823238
#   n_independent:      4906.20140714902
#   n_eff (at crossing):44994.95645808999
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             49401
#   tau_int:            4.251862388115901
#   n_independent:      5198.067196090178
#   n_eff (at crossing):43882.17169540371
# Ensemble 11:
#   musq:               -0.3492818181818182
#   n_meas:             49401
#   tau_int:            4.599813478782931
#   n_independent:      4843.412431212047
#   n_eff (at crossing):42393.89773101964
# Ensemble 12:
#   musq:               -0.34925
#   n_meas:             49401
#   tau_int:            4.34099026214132
#   n_independent:      5102.365148959048
#   n_eff (at crossing):40956.11966037957
#
# === Crossing result ===
# musqcrit_central:   -0.3495690662060904
# musqcrit_err:       4.301122812292683e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25261353298564093
# phisq_err:          6.723884018624587e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3495689157595095      0.4654800000000000      0.2526132014309105
   -0.3495690438975848      0.4654800000000000      0.2526137718797293
   -0.3495695932151900      0.4654800000000000      0.2526147946423390
   -0.3495687379393954      0.4654800000000000      0.2526138070489629
   -0.3495696752988803      0.4654800000000000      0.2526143008596775
   -0.3495692701768021      0.4654800000000000      0.2526134692603602
   -0.3495692367067620      0.4654800000000000      0.2526144164078816
   -0.3495698101373915      0.4654800000000000      0.2526141894964309
   -0.3495696650952623      0.4654800000000000      0.2526141787035361
   -0.3495691419398451      0.4654800000000000      0.2526141321371038
   -0.3495688433858474      0.4654800000000000      0.2526138414134754
   -0.3495693375691801      0.4654800000000000      0.2526129574924940
   -0.3495686324927376      0.4654800000000000      0.2526128522974939
   -0.3495696525242739      0.4654800000000000      0.2526141827243222
   -0.3495686919588107      0.4654800000000000      0.2526133311956265
   -0.3495686157827223      0.4654800000000000      0.2526133035244583
   -0.3495697285958398      0.4654800000000000      0.2526147526931576
   -0.3495696191094764      0.4654800000000000      0.2526143974490727
   -0.3495690024835227      0.4654800000000000      0.2526134992231093
   -0.3495689706814282      0.4654800000000000      0.2526133982041077
   -0.3495686572534228      0.4654800000000000      0.2526128745262546
   -0.3495688468774295      0.4654800000000000      0.2526132862860527
   -0.3495693550195301      0.4654800000000000      0.2526138718138100
   -0.3495689816094670      0.4654800000000000      0.2526145119605839
   -0.3495693831526804      0.4654800000000000      0.2526146859802791
   -0.3495690482171216      0.4654800000000000      0.2526141278702845
   -0.3495697542568393      0.4654800000000000      0.2526152971801964
   -0.3495695006042953      0.4654800000000000      0.2526140473998330
   -0.3495697390061036      0.4654800000000000      0.2526137358081241
   -0.3495694501533366      0.4654800000000000      0.2526142423323486
   -0.3495689943276379      0.4654800000000000      0.2526134341359675
   -0.3495693509233009      0.4654800000000000      0.2526138863167924
   -0.3495689613270644      0.4654800000000000      0.2526141941325611
   -0.3495688300724163      0.4654800000000000      0.2526135953328444
   -0.3495689839494119      0.4654800000000000      0.2526133327628555
   -0.3495690563831692      0.4654800000000000      0.2526140007894226
   -0.3495686527058255      0.4654800000000000      0.2526135830380528
   -0.3495682817678299      0.4654800000000000      0.2526128672312790
   -0.3495686156472994      0.4654800000000000      0.2526136249892990
   -0.3495687555460735      0.4654800000000000      0.2526130365760823
   -0.3495694962869519      0.4654800000000000      0.2526146493069757
   -0.3495695213045962      0.4654800000000000      0.2526147486084149
   -0.3495688506968876      0.4654800000000000      0.2526140791063339
   -0.3495690641081931      0.4654800000000000      0.2526139221350340
   -0.3495691043137442      0.4654800000000000      0.2526139622509780
   -0.3495688922811516      0.4654800000000000      0.2526131311805931
   -0.3495681992775493      0.4654800000000000      0.2526125764170867
   -0.3495690125786355      0.4654800000000000      0.2526139758199631
   -0.3495690472364447      0.4654800000000000      0.2526138976591310
   -0.3495688840877847      0.4654800000000000      0.2526140293388959
   -0.3495689669699026      0.4654800000000000      0.2526139709444257
   -0.3495688098115188      0.4654800000000000      0.2526134472952948
   -0.3495690879054210      0.4654800000000000      0.2526140134122691
   -0.3495683124079045      0.4654800000000000      0.2526129861618192
   -0.3495688608743083      0.4654800000000000      0.2526136465413235
   -0.3495695423302060      0.4654800000000000      0.2526136328501872
   -0.3495689692841772      0.4654800000000000      0.2526139491782251
   -0.3495686617648517      0.4654800000000000      0.2526134600501821
   -0.3495689531071133      0.4654800000000000      0.2526140779126547
   -0.3495688544160318      0.4654800000000000      0.2526131645382408
   -0.3495690790534449      0.4654800000000000      0.2526139275541245
   -0.3495686908652022      0.4654800000000000      0.2526129370141906
   -0.3495688213944836      0.4654800000000000      0.2526135548136909
   -0.3495684972534500      0.4654800000000000      0.2526128391022490
   -0.3495695554288147      0.4654800000000000      0.2526150094010619
   -0.3495687916572999      0.4654800000000000      0.2526136831543658
   -0.3495684903068321      0.4654800000000000      0.2526127085961152
   -0.3495691309245426      0.4654800000000000      0.2526138659176748
   -0.3495685960536464      0.4654800000000000      0.2526126874757186
   -0.3495691485408264      0.4654800000000000      0.2526138144428927
   -0.3495694744501568      0.4654800000000000      0.2526144049846411
   -0.3495686729383443      0.4654800000000000      0.2526130725184018
   -0.3495690242285242      0.4654800000000000      0.2526139218431404
   -0.3495689566621515      0.4654800000000000      0.2526140389579552
   -0.3495694046922588      0.4654800000000000      0.2526136919930121
   -0.3495694996208822      0.4654800000000000      0.2526143682843660
   -0.3495694832750257      0.4654800000000000      0.2526137662462775
   -0.3495694504552404      0.4654800000000000      0.2526140315925061
   -0.3495691143097496      0.4654800000000000      0.2526137512664649
   -0.3495690816081773      0.4654800000000000      0.2526133700059632
   -0.3495692181858189      0.4654800000000000      0.2526137499341031
   -0.3495693602949297      0.4654800000000000      0.2526136410896628
   -0.3495693583018635      0.4654800000000000      0.2526142048851654
   -0.3495696977078975      0.4654800000000000      0.2526147543599473
   -0.3495689784698254      0.4654800000000000      0.2526136126564770
   -0.3495683672426987      0.4654800000000000      0.2526127874472535
   -0.3495694480323372      0.4654800000000000      0.2526144298031974
   -0.3495685655717365      0.4654800000000000      0.2526136889592595
   -0.3495697544063139      0.4654800000000000      0.2526146785978984
   -0.3495687260379314      0.4654800000000000      0.2526139137966439
   -0.3495687191643890      0.4654800000000000      0.2526130376158123
   -0.3495690808879237      0.4654800000000000      0.2526144110326567
   -0.3495684792377849      0.4654800000000000      0.2526130524896154
   -0.3495689706385509      0.4654800000000000      0.2526137120055438
   -0.3495690480663325      0.4654800000000000      0.2526139289119150
   -0.3495688068445368      0.4654800000000000      0.2526140520747072
   -0.3495694451757059      0.4654800000000000      0.2526137220389298
   -0.3495687326779152      0.4654800000000000      0.2526131895991451
   -0.3495685709705927      0.4654800000000000      0.2526130351286441
   -0.3495690790873963      0.4654800000000000      0.2526135929941600
   -0.3495696046617249      0.4654800000000000      0.2526149706317418
   -0.3495682487511958      0.4654800000000000      0.2526115757431573
   -0.3495688441409124      0.4654800000000000      0.2526138346187828
   -0.3495693084515109      0.4654800000000000      0.2526128306332494
   -0.3495694506298497      0.4654800000000000      0.2526140663188706
   -0.3495698284286296      0.4654800000000000      0.2526147124841100
   -0.3495689920145350      0.4654800000000000      0.2526133623073205
   -0.3495691364059078      0.4654800000000000      0.2526136510060568
   -0.3495688728948910      0.4654800000000000      0.2526132160424071
   -0.3495682299270840      0.4654800000000000      0.2526127961184417
   -0.3495687384590049      0.4654800000000000      0.2526131776928109
   -0.3495694531430511      0.4654800000000000      0.2526142781919445
   -0.3495690773980636      0.4654800000000000      0.2526138135533095
   -0.3495697612552059      0.4654800000000000      0.2526141484994561
   -0.3495691268116148      0.4654800000000000      0.2526137311231880
   -0.3495685477142380      0.4654800000000000      0.2526135098337335
   -0.3495691713752836      0.4654800000000000      0.2526140989723642
   -0.3495693291124020      0.4654800000000000      0.2526145906645595
   -0.3495689063515239      0.4654800000000000      0.2526134002614268
   -0.3495692960473190      0.4654800000000000      0.2526141248735272
   -0.3495693261222651      0.4654800000000000      0.2526145242145137
   -0.3495695394233290      0.4654800000000000      0.2526142167521383
   -0.3495691075378082      0.4654800000000000      0.2526135104743267
   -0.3495686719824320      0.4654800000000000      0.2526138593551725
   -0.3495690944724711      0.4654800000000000      0.2526131433102412
   -0.3495692921220043      0.4654800000000000      0.2526139357406587
   -0.3495687980468727      0.4654800000000000      0.2526127094198305
   -0.3495688753828237      0.4654800000000000      0.2526136167693577


==> anc/lamb=0.5/Nx=136_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             24401
#   tau_int:            5.496706018962176
#   n_independent:      2034.53361919374
#   n_eff (at crossing):23927.498323894873
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             24401
#   tau_int:            5.777410187258291
#   n_independent:      1943.5562813410263
#   n_eff (at crossing):24238.80474958157
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             24401
#   tau_int:            6.036767093405417
#   n_independent:      1866.4425128911828
#   n_eff (at crossing):24389.46863822725
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             24401
#   tau_int:            5.326881418117903
#   n_independent:      2093.8301510760434
#   n_eff (at crossing):24366.855265049126
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             24401
#   tau_int:            5.202253033079306
#   n_independent:      2139.592881835259
#   n_eff (at crossing):24174.923000800438
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             24401
#   tau_int:            5.179268279080223
#   n_independent:      2148.2520987678913
#   n_eff (at crossing):23814.432894506128
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             24401
#   tau_int:            5.094394437134048
#   n_independent:      2180.843724392482
#   n_eff (at crossing):23293.618134890898
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             24401
#   tau_int:            6.406943087365008
#   n_independent:      1766.4109643987929
#   n_eff (at crossing):22597.708636988795
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             24401
#   tau_int:            6.094078516982499
#   n_independent:      1850.22061362761
#   n_eff (at crossing):21779.90213825519
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             24401
#   tau_int:            4.9947108157348685
#   n_independent:      2220.4080267631502
#   n_eff (at crossing):20988.7000836602
# Ensemble 11:
#   musq:               -0.3492818181818182
#   n_meas:             24401
#   tau_int:            5.358008317375124
#   n_independent:      2082.7044515817347
#   n_eff (at crossing):19771.010827605183
# Ensemble 12:
#   musq:               -0.34925
#   n_meas:             24401
#   tau_int:            5.284459442637338
#   n_independent:      2109.185848909222
#   n_eff (at crossing):18787.23264191136
#
# === Crossing result ===
# musqcrit_central:   -0.3495246353880457
# musqcrit_err:       5.061544167335164e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2523159196429206
# phisq_err:          9.016428885020353e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3495243098891061      0.4654800000000000      0.2523162180789911
   -0.3495244454735627      0.4654800000000000      0.2523160168709971
   -0.3495243789125078      0.4654800000000000      0.2523148346042473
   -0.3495237494067849      0.4654800000000000      0.2523150923888340
   -0.3495253086301551      0.4654800000000000      0.2523174798168605
   -0.3495246413640367      0.4654800000000000      0.2523172539389443
   -0.3495246324514563      0.4654800000000000      0.2523170605170730
   -0.3495243636394156      0.4654800000000000      0.2523162281033817
   -0.3495243530656506      0.4654800000000000      0.2523162272312259
   -0.3495246248797957      0.4654800000000000      0.2523169143794217
   -0.3495257019326222      0.4654800000000000      0.2523174169696444
   -0.3495251192054913      0.4654800000000000      0.2523167522112401
   -0.3495245263460903      0.4654800000000000      0.2523171090378771
   -0.3495247960346440      0.4654800000000000      0.2523165870617388
   -0.3495250295389053      0.4654800000000000      0.2523160582931434
   -0.3495236039743527      0.4654800000000000      0.2523139069153113
   -0.3495239901655501      0.4654800000000000      0.2523153224897519
   -0.3495240742069358      0.4654800000000000      0.2523156336021274
   -0.3495247257968211      0.4654800000000000      0.2523162853104055
   -0.3495253815429736      0.4654800000000000      0.2523178151060018
   -0.3495245765686356      0.4654800000000000      0.2523166807406984
   -0.3495248555669716      0.4654800000000000      0.2523167275236546
   -0.3495249921945050      0.4654800000000000      0.2523171200011211
   -0.3495242929137553      0.4654800000000000      0.2523156432113194
   -0.3495247957599794      0.4654800000000000      0.2523158085815647
   -0.3495240656462575      0.4654800000000000      0.2523159691183995
   -0.3495246567341013      0.4654800000000000      0.2523171737278593
   -0.3495245000089520      0.4654800000000000      0.2523168406398362
   -0.3495258861474766      0.4654800000000000      0.2523173395297421
   -0.3495248834664837      0.4654800000000000      0.2523170104730461
   -0.3495242619874533      0.4654800000000000      0.2523154017125084
   -0.3495248954759680      0.4654800000000000      0.2523170563981197
   -0.3495255060140671      0.4654800000000000      0.2523184794753272
   -0.3495245051385790      0.4654800000000000      0.2523149006792146
   -0.3495246440394419      0.4654800000000000      0.2523167054096359
   -0.3495251137900979      0.4654800000000000      0.2523173768770972
   -0.3495249152699353      0.4654800000000000      0.2523167880504446
   -0.3495243995245929      0.4654800000000000      0.2523159102520800
   -0.3495242499920542      0.4654800000000000      0.2523155339964023
   -0.3495247987441898      0.4654800000000000      0.2523156262819415
   -0.3495247585072037      0.4654800000000000      0.2523175644240370
   -0.3495248410498312      0.4654800000000000      0.2523159558876870
   -0.3495245198379589      0.4654800000000000      0.2523161164502037
   -0.3495245805810122      0.4654800000000000      0.2523157995861055
   -0.3495245370714666      0.4654800000000000      0.2523167715186013
   -0.3495241830089517      0.4654800000000000      0.2523163701526718
   -0.3495247158098621      0.4654800000000000      0.2523166124808657
   -0.3495244058417737      0.4654800000000000      0.2523156508088234
   -0.3495240774553756      0.4654800000000000      0.2523157846154859
   -0.3495241652974489      0.4654800000000000      0.2523149583879753
   -0.3495241191806837      0.4654800000000000      0.2523162489271606
   -0.3495238005347678      0.4654800000000000      0.2523145942043835
   -0.3495244092821416      0.4654800000000000      0.2523162509171036
   -0.3495249408653781      0.4654800000000000      0.2523167298857228
   -0.3495249728900167      0.4654800000000000      0.2523167513038197
   -0.3495250365475536      0.4654800000000000      0.2523172666895966
   -0.3495248342043391      0.4654800000000000      0.2523170107689623
   -0.3495251820484013      0.4654800000000000      0.2523176030263115
   -0.3495244194747929      0.4654800000000000      0.2523171302854468
   -0.3495243356245806      0.4654800000000000      0.2523164922863263
   -0.3495242545781197      0.4654800000000000      0.2523157396671384
   -0.3495248180590594      0.4654800000000000      0.2523160535571282
   -0.3495248788231282      0.4654800000000000      0.2523166436752495
   -0.3495234380471903      0.4654800000000000      0.2523148839567653
   -0.3495250100853070      0.4654800000000000      0.2523166595957782
   -0.3495250721772472      0.4654800000000000      0.2523170603195596
   -0.3495249202123646      0.4654800000000000      0.2523160069468314
   -0.3495245350272935      0.4654800000000000      0.2523165590155606
   -0.3495243160488322      0.4654800000000000      0.2523162321300346
   -0.3495251870267708      0.4654800000000000      0.2523166716807504
   -0.3495241462646331      0.4654800000000000      0.2523159097649081
   -0.3495248228025377      0.4654800000000000      0.2523166355454380
   -0.3495245471631656      0.4654800000000000      0.2523164231361577
   -0.3495253117142098      0.4654800000000000      0.2523173762273815
   -0.3495248038192976      0.4654800000000000      0.2523163092299568
   -0.3495243040880123      0.4654800000000000      0.2523159546855388
   -0.3495252851148921      0.4654800000000000      0.2523179736520721
   -0.3495251821568091      0.4654800000000000      0.2523168400300483
   -0.3495252404294824      0.4654800000000000      0.2523173562900410
   -0.3495243414220144      0.4654800000000000      0.2523155436359468
   -0.3495246173936248      0.4654800000000000      0.2523163487981323
   -0.3495243657817886      0.4654800000000000      0.2523166745113049
   -0.3495248716211511      0.4654800000000000      0.2523171039193663
   -0.3495243209268137      0.4654800000000000      0.2523155486137229
   -0.3495243496730812      0.4654800000000000      0.2523156313297705
   -0.3495242761709169      0.4654800000000000      0.2523162637651079
   -0.3495241595105572      0.4654800000000000      0.2523170151561124
   -0.3495247489672297      0.4654800000000000      0.2523168599675849
   -0.3495236634104829      0.4654800000000000      0.2523150315840341
   -0.3495247667862123      0.4654800000000000      0.2523166468922354
   -0.3495248295113287      0.4654800000000000      0.2523170119407911
   -0.3495246224163445      0.4654800000000000      0.2523165021503777
   -0.3495240010095174      0.4654800000000000      0.2523160911847203
   -0.3495247378176802      0.4654800000000000      0.2523158329689569
   -0.3495250953848040      0.4654800000000000      0.2523172413907170
   -0.3495250947833482      0.4654800000000000      0.2523167762839895
   -0.3495254133598287      0.4654800000000000      0.2523180550956960
   -0.3495245538211182      0.4654800000000000      0.2523156149810119
   -0.3495241128608751      0.4654800000000000      0.2523161351244862
   -0.3495242805875372      0.4654800000000000      0.2523163488708822
   -0.3495244203011608      0.4654800000000000      0.2523147912099283
   -0.3495243055831495      0.4654800000000000      0.2523159278758882
   -0.3495257462453797      0.4654800000000000      0.2523184469575611
   -0.3495247522070297      0.4654800000000000      0.2523165409373187
   -0.3495245383296111      0.4654800000000000      0.2523157982678542
   -0.3495249962160331      0.4654800000000000      0.2523172919026943
   -0.3495244935988351      0.4654800000000000      0.2523167050862927
   -0.3495252800227313      0.4654800000000000      0.2523169788132737
   -0.3495247449476909      0.4654800000000000      0.2523167612068127
   -0.3495240496492218      0.4654800000000000      0.2523157610303767
   -0.3495241521901193      0.4654800000000000      0.2523160579158775
   -0.3495250463036215      0.4654800000000000      0.2523168209661821
   -0.3495242372219828      0.4654800000000000      0.2523157278459351
   -0.3495249200439969      0.4654800000000000      0.2523172635658113
   -0.3495248576025448      0.4654800000000000      0.2523163337137913
   -0.3495245108877658      0.4654800000000000      0.2523161751522931
   -0.3495248225666609      0.4654800000000000      0.2523173616754304
   -0.3495246189802272      0.4654800000000000      0.2523161091589242
   -0.3495243766697222      0.4654800000000000      0.2523161929331974
   -0.3495246845222236      0.4654800000000000      0.2523159368506656
   -0.3495236907047592      0.4654800000000000      0.2523158165218737
   -0.3495247256556101      0.4654800000000000      0.2523166694591811
   -0.3495252066185194      0.4654800000000000      0.2523162981911055
   -0.3495250576573967      0.4654800000000000      0.2523173157520386
   -0.3495245342352982      0.4654800000000000      0.2523157710546057
   -0.3495241091232509      0.4654800000000000      0.2523159117934717
   -0.3495242874355067      0.4654800000000000      0.2523155381051866
   -0.3495254807412898      0.4654800000000000      0.2523181701530599


==> anc/lamb=0.5/Nx=156_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             19401
#   tau_int:            6.480413366134968
#   n_independent:      1389.6741483908904
#   n_eff (at crossing):18508.981861684726
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             19401
#   tau_int:            6.0570127155455324
#   n_independent:      1479.4084472341815
#   n_eff (at crossing):18981.636005025885
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             19401
#   tau_int:            6.2588001907813435
#   n_independent:      1435.2399429163454
#   n_eff (at crossing):19291.06170439171
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             19401
#   tau_int:            6.090186736752424
#   n_independent:      1471.9613248440828
#   n_eff (at crossing):19400.89668288605
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             19401
#   tau_int:            6.173135774443666
#   n_independent:      1453.6644132358783
#   n_eff (at crossing):19305.85873886173
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             19401
#   tau_int:            6.869651122875601
#   n_independent:      1316.2766918354357
#   n_eff (at crossing):18998.95654057852
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             19401
#   tau_int:            5.778687842891601
#   n_independent:      1544.9884183973877
#   n_eff (at crossing):18479.959673544625
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             19401
#   tau_int:            5.263013223790647
#   n_independent:      1683.234034576699
#   n_eff (at crossing):17877.21262342423
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             19401
#   tau_int:            5.671423788948308
#   n_independent:      1571.8414958589472
#   n_eff (at crossing):16909.647944353444
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             19401
#   tau_int:            5.583062002639668
#   n_independent:      1594.6738658574563
#   n_eff (at crossing):16054.401192143014
# Ensemble 11:
#   musq:               -0.3492818181818182
#   n_meas:             19401
#   tau_int:            5.497907349276346
#   n_independent:      1617.3140789129354
#   n_eff (at crossing):14927.556560964798
# Ensemble 12:
#   musq:               -0.34925
#   n_meas:             19401
#   tau_int:            5.4367142148585925
#   n_independent:      1633.9846670943477
#   n_eff (at crossing):13857.242709303806
#
# === Crossing result ===
# musqcrit_central:   -0.3495035497598793
# musqcrit_err:       4.893055393211264e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25212686269244156
# phisq_err:          9.231588664203607e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3495032878095279      0.4654800000000000      0.2521252234601968
   -0.3495035244350851      0.4654800000000000      0.2521258783274589
   -0.3495037276004054      0.4654800000000000      0.2521262619039785
   -0.3495035428540647      0.4654800000000000      0.2521260036718403
   -0.3495047112137549      0.4654800000000000      0.2521272025916130
   -0.3495030879667190      0.4654800000000000      0.2521247152357105
   -0.3495033125878154      0.4654800000000000      0.2521251219509979
   -0.3495038875092969      0.4654800000000000      0.2521273046262940
   -0.3495040587319100      0.4654800000000000      0.2521272451145923
   -0.3495035976479395      0.4654800000000000      0.2521251125685034
   -0.3495040095064249      0.4654800000000000      0.2521266851536215
   -0.3495034274517007      0.4654800000000000      0.2521259886242145
   -0.3495036573484753      0.4654800000000000      0.2521262613603045
   -0.3495036441162909      0.4654800000000000      0.2521266090932513
   -0.3495048386485896      0.4654800000000000      0.2521272929429497
   -0.3495030842786073      0.4654800000000000      0.2521257196210046
   -0.3495037286308239      0.4654800000000000      0.2521256213329679
   -0.3495043458382134      0.4654800000000000      0.2521275265804558
   -0.3495035212488901      0.4654800000000000      0.2521266154249956
   -0.3495033226040696      0.4654800000000000      0.2521261727019425
   -0.3495035463496493      0.4654800000000000      0.2521262511596689
   -0.3495037126743721      0.4654800000000000      0.2521270890735646
   -0.3495040493003655      0.4654800000000000      0.2521274481184085
   -0.3495029214753032      0.4654800000000000      0.2521247562802310
   -0.3495033539958981      0.4654800000000000      0.2521262889678075
   -0.3495034220437569      0.4654800000000000      0.2521265223960213
   -0.3495023183022929      0.4654800000000000      0.2521221743181939
   -0.3495030738191038      0.4654800000000000      0.2521254662055712
   -0.3495039293026542      0.4654800000000000      0.2521263723781956
   -0.3495034614169660      0.4654800000000000      0.2521255155393553
   -0.3495037030431734      0.4654800000000000      0.2521257187160714
   -0.3495029804367449      0.4654800000000000      0.2521254844627920
   -0.3495032889605343      0.4654800000000000      0.2521253807406518
   -0.3495029502295451      0.4654800000000000      0.2521244632766146
   -0.3495028017522993      0.4654800000000000      0.2521253186255906
   -0.3495039405423609      0.4654800000000000      0.2521270499266131
   -0.3495026491218609      0.4654800000000000      0.2521249190514785
   -0.3495048266892776      0.4654800000000000      0.2521277245789464
   -0.3495036895158742      0.4654800000000000      0.2521269970243050
   -0.3495034657507345      0.4654800000000000      0.2521262349828823
   -0.3495034795286015      0.4654800000000000      0.2521259683295244
   -0.3495036922641672      0.4654800000000000      0.2521271029280086
   -0.3495031002315894      0.4654800000000000      0.2521246669194425
   -0.3495034012685789      0.4654800000000000      0.2521259773479710
   -0.3495028037355599      0.4654800000000000      0.2521248308742476
   -0.3495039403220894      0.4654800000000000      0.2521265358701755
   -0.3495035255209862      0.4654800000000000      0.2521261266056643
   -0.3495043220050206      0.4654800000000000      0.2521263376167399
   -0.3495040808198784      0.4654800000000000      0.2521274447911932
   -0.3495033261574767      0.4654800000000000      0.2521260883706802
   -0.3495029379670986      0.4654800000000000      0.2521258123030240
   -0.3495031380141306      0.4654800000000000      0.2521257901979785
   -0.3495034480331975      0.4654800000000000      0.2521252166012056
   -0.3495037134280483      0.4654800000000000      0.2521259453674901
   -0.3495037893343695      0.4654800000000000      0.2521270474704406
   -0.3495035629681592      0.4654800000000000      0.2521263653226938
   -0.3495035563159483      0.4654800000000000      0.2521263046404032
   -0.3495034913637867      0.4654800000000000      0.2521258745486841
   -0.3495030757286554      0.4654800000000000      0.2521251595085233
   -0.3495041069025617      0.4654800000000000      0.2521264728737282
   -0.3495036046603644      0.4654800000000000      0.2521264084698380
   -0.3495030736829609      0.4654800000000000      0.2521242908415213
   -0.3495033857089994      0.4654800000000000      0.2521263033317255
   -0.3495032439867430      0.4654800000000000      0.2521257671219291
   -0.3495033045853321      0.4654800000000000      0.2521255455950445
   -0.3495030009481646      0.4654800000000000      0.2521245113378049
   -0.3495038284185259      0.4654800000000000      0.2521261732213845
   -0.3495033405591429      0.4654800000000000      0.2521249305410185
   -0.3495030729604348      0.4654800000000000      0.2521254978888444
   -0.3495039305614903      0.4654800000000000      0.2521270016512798
   -0.3495034930570378      0.4654800000000000      0.2521264004741669
   -0.3495035475545816      0.4654800000000000      0.2521257832627551
   -0.3495040880156836      0.4654800000000000      0.2521273133705161
   -0.3495033298793820      0.4654800000000000      0.2521252027716538
   -0.3495037908496428      0.4654800000000000      0.2521267780641722
   -0.3495041867437669      0.4654800000000000      0.2521266720138067
   -0.3495033454843257      0.4654800000000000      0.2521260310745417
   -0.3495030156378762      0.4654800000000000      0.2521250916186353
   -0.3495033298920676      0.4654800000000000      0.2521250824803679
   -0.3495035279658637      0.4654800000000000      0.2521260334782792
   -0.3495039323032950      0.4654800000000000      0.2521264987355206
   -0.3495033321712894      0.4654800000000000      0.2521260847236280
   -0.3495034299068002      0.4654800000000000      0.2521260188679885
   -0.3495025284721386      0.4654800000000000      0.2521241835072625
   -0.3495030066732145      0.4654800000000000      0.2521256512209966
   -0.3495035846765516      0.4654800000000000      0.2521257944394428
   -0.3495037666016977      0.4654800000000000      0.2521262134886184
   -0.3495034917624467      0.4654800000000000      0.2521254222619947
   -0.3495032236214802      0.4654800000000000      0.2521258012787343
   -0.3495038403678225      0.4654800000000000      0.2521263272470540
   -0.3495038614037503      0.4654800000000000      0.2521263580596493
   -0.3495040381001817      0.4654800000000000      0.2521266984216338
   -0.3495036155830091      0.4654800000000000      0.2521267867045019
   -0.3495038932219544      0.4654800000000000      0.2521267527015228
   -0.3495038424997544      0.4654800000000000      0.2521265496003365
   -0.3495028865672801      0.4654800000000000      0.2521251981979022
   -0.3495037268070526      0.4654800000000000      0.2521261963647730
   -0.3495034664289531      0.4654800000000000      0.2521255140983250
   -0.3495031099646974      0.4654800000000000      0.2521257906447102
   -0.3495034198579107      0.4654800000000000      0.2521252524172179
   -0.3495039741159370      0.4654800000000000      0.2521268421660558
   -0.3495034115752412      0.4654800000000000      0.2521252652018648
   -0.3495038185411205      0.4654800000000000      0.2521262787842100
   -0.3495035949291208      0.4654800000000000      0.2521260487820473
   -0.3495036096267193      0.4654800000000000      0.2521258717392722
   -0.3495031057137987      0.4654800000000000      0.2521249534612280
   -0.3495037070423311      0.4654800000000000      0.2521260764682975
   -0.3495040602797935      0.4654800000000000      0.2521271049799145
   -0.3495029617676826      0.4654800000000000      0.2521257253045360
   -0.3495034157359364      0.4654800000000000      0.2521261694191431
   -0.3495035589167268      0.4654800000000000      0.2521262640393581
   -0.3495036639836970      0.4654800000000000      0.2521262803468323
   -0.3495039836518048      0.4654800000000000      0.2521263385954829
   -0.3495031989699340      0.4654800000000000      0.2521251615740633
   -0.3495030602726975      0.4654800000000000      0.2521253842306474
   -0.3495043468951612      0.4654800000000000      0.2521276416125258
   -0.3495037425701633      0.4654800000000000      0.2521258304107098
   -0.3495035919365060      0.4654800000000000      0.2521262628880240
   -0.3495030336855036      0.4654800000000000      0.2521256553068414
   -0.3495043631330086      0.4654800000000000      0.2521268745468375
   -0.3495033817849921      0.4654800000000000      0.2521257729330451
   -0.3495034522382565      0.4654800000000000      0.2521260601743560
   -0.3495034021893758      0.4654800000000000      0.2521255569130497
   -0.3495037108565052      0.4654800000000000      0.2521257892956235
   -0.3495038859442388      0.4654800000000000      0.2521264592940445
   -0.3495041084545085      0.4654800000000000      0.2521262910418646
   -0.3495040719655459      0.4654800000000000      0.2521269176449159
   -0.3495038196833061      0.4654800000000000      0.2521257480396252


==> anc/lamb=0.5/Nx=176_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             14401
#   tau_int:            7.518312847562374
#   n_independent:      898.006867141509
#   n_eff (at crossing):13118.539598890291
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             14401
#   tau_int:            7.753185650858403
#   n_independent:      872.4509910001947
#   n_eff (at crossing):13759.518985074346
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             14401
#   tau_int:            6.711049296023249
#   n_independent:      998.5370650525068
#   n_eff (at crossing):14180.861225312043
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             14401
#   tau_int:            7.506158246133128
#   n_independent:      899.3701821317045
#   n_eff (at crossing):14384.657794741033
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             14401
#   tau_int:            6.902332796728217
#   n_independent:      972.7338931833184
#   n_eff (at crossing):14355.64993237338
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             14401
#   tau_int:            6.850363212500457
#   n_independent:      979.611454812792
#   n_eff (at crossing):14089.173383975234
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             14401
#   tau_int:            5.95834730931983
#   n_independent:      1114.9137163325352
#   n_eff (at crossing):13636.409305788868
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             14401
#   tau_int:            6.987419416874221
#   n_independent:      961.6797990202608
#   n_eff (at crossing):12989.119561518808
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             14401
#   tau_int:            6.669924460877233
#   n_independent:      1004.2644157953968
#   n_eff (at crossing):12090.916344707772
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             14401
#   tau_int:            6.2320452807867515
#   n_independent:      1069.585794461338
#   n_eff (at crossing):11214.841660805667
# Ensemble 11:
#   musq:               -0.3492818181818182
#   n_meas:             14401
#   tau_int:            6.0126778690133
#   n_independent:      1105.6127978107581
#   n_eff (at crossing):10039.697056429899
# Ensemble 12:
#   musq:               -0.34925
#   n_meas:             14401
#   tau_int:            6.156540426085176
#   n_independent:      1081.7180605984445
#   n_eff (at crossing):8885.616288645833
#
# === Crossing result ===
# musqcrit_central:   -0.34949291622512374
# musqcrit_err:       4.4962082976678255e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2520232047883462
# phisq_err:          8.85458841294384e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3494931846606450      0.4654800000000000      0.2520234062170276
   -0.3494925985767551      0.4654800000000000      0.2520222020560822
   -0.3494932690888115      0.4654800000000000      0.2520236442384647
   -0.3494926482339442      0.4654800000000000      0.2520224653653592
   -0.3494933157318942      0.4654800000000000      0.2520235186959227
   -0.3494923646344214      0.4654800000000000      0.2520232599967538
   -0.3494931220872397      0.4654800000000000      0.2520233600065585
   -0.3494936782495059      0.4654800000000000      0.2520235558707091
   -0.3494928883454708      0.4654800000000000      0.2520235387281090
   -0.3494922766153277      0.4654800000000000      0.2520224682733426
   -0.3494928503708753      0.4654800000000000      0.2520222131337481
   -0.3494926183938467      0.4654800000000000      0.2520213115776851
   -0.3494925280697116      0.4654800000000000      0.2520220215631809
   -0.3494934201097066      0.4654800000000000      0.2520238312067667
   -0.3494933209296081      0.4654800000000000      0.2520238179009696
   -0.3494926590827795      0.4654800000000000      0.2520231747275478
   -0.3494930081694162      0.4654800000000000      0.2520235891636380
   -0.3494921409379501      0.4654800000000000      0.2520215909091982
   -0.3494923738429268      0.4654800000000000      0.2520202844252696
   -0.3494929520684144      0.4654800000000000      0.2520232135649114
   -0.3494923379614937      0.4654800000000000      0.2520218530616571
   -0.3494932612279204      0.4654800000000000      0.2520236085359210
   -0.3494931647225077      0.4654800000000000      0.2520235066159096
   -0.3494924353887899      0.4654800000000000      0.2520225606745054
   -0.3494927249245976      0.4654800000000000      0.2520220806851203
   -0.3494929016434477      0.4654800000000000      0.2520225750400679
   -0.3494932076259098      0.4654800000000000      0.2520233924151172
   -0.3494927430716364      0.4654800000000000      0.2520222110258728
   -0.3494931523550152      0.4654800000000000      0.2520239567133034
   -0.3494932369978294      0.4654800000000000      0.2520233715607352
   -0.3494928427923016      0.4654800000000000      0.2520228592200822
   -0.3494927472836672      0.4654800000000000      0.2520229127230837
   -0.3494929086359462      0.4654800000000000      0.2520232825547408
   -0.3494930134984299      0.4654800000000000      0.2520227640349183
   -0.3494929526469108      0.4654800000000000      0.2520224448434024
   -0.3494927716106357      0.4654800000000000      0.2520219639433425
   -0.3494927344809297      0.4654800000000000      0.2520231545140545
   -0.3494928967980309      0.4654800000000000      0.2520228242703316
   -0.3494931495080568      0.4654800000000000      0.2520233237127946
   -0.3494922992440780      0.4654800000000000      0.2520218895381831
   -0.3494921901448007      0.4654800000000000      0.2520218536411657
   -0.3494928661016466      0.4654800000000000      0.2520230839207878
   -0.3494931754559241      0.4654800000000000      0.2520230092454739
   -0.3494929053221162      0.4654800000000000      0.2520234169939269
   -0.3494923477123166      0.4654800000000000      0.2520220107413442
   -0.3494936124053201      0.4654800000000000      0.2520238794018755
   -0.3494931687783547      0.4654800000000000      0.2520232763317650
   -0.3494927709067142      0.4654800000000000      0.2520221538097846
   -0.3494933817033235      0.4654800000000000      0.2520231961803994
   -0.3494927325927043      0.4654800000000000      0.2520223974575161
   -0.3494936296607201      0.4654800000000000      0.2520240408173022
   -0.3494925795556801      0.4654800000000000      0.2520222719051161
   -0.3494925350940547      0.4654800000000000      0.2520225099646931
   -0.3494931551501311      0.4654800000000000      0.2520230541940165
   -0.3494930562858635      0.4654800000000000      0.2520236327603582
   -0.3494931248471810      0.4654800000000000      0.2520236294697355
   -0.3494930233035333      0.4654800000000000      0.2520231924574618
   -0.3494932753455479      0.4654800000000000      0.2520233461786160
   -0.3494924990728180      0.4654800000000000      0.2520213932471118
   -0.3494929727221233      0.4654800000000000      0.2520226430007855
   -0.3494926156586561      0.4654800000000000      0.2520221356037572
   -0.3494935410527008      0.4654800000000000      0.2520239787074471
   -0.3494931636631443      0.4654800000000000      0.2520230992105322
   -0.3494928422159744      0.4654800000000000      0.2520222402640303
   -0.3494930489330529      0.4654800000000000      0.2520237034120607
   -0.3494931082887053      0.4654800000000000      0.2520235900161655
   -0.3494925535826915      0.4654800000000000      0.2520213852238312
   -0.3494930817955553      0.4654800000000000      0.2520238540194008
   -0.3494931631529644      0.4654800000000000      0.2520235666297410
   -0.3494937793710331      0.4654800000000000      0.2520237330446001
   -0.3494932294869640      0.4654800000000000      0.2520236975094546
   -0.3494929285222529      0.4654800000000000      0.2520231207014307
   -0.3494930925263666      0.4654800000000000      0.2520230540307649
   -0.3494921836670651      0.4654800000000000      0.2520222097608302
   -0.3494929037602120      0.4654800000000000      0.2520230240059489
   -0.3494923773221300      0.4654800000000000      0.2520228310015585
   -0.3494932198813209      0.4654800000000000      0.2520232243881541
   -0.3494926120155166      0.4654800000000000      0.2520232598417660
   -0.3494922433711596      0.4654800000000000      0.2520222498961872
   -0.3494921437627100      0.4654800000000000      0.2520226055877757
   -0.3494924189733868      0.4654800000000000      0.2520218592257966
   -0.3494923485883208      0.4654800000000000      0.2520223685786682
   -0.3494929252320430      0.4654800000000000      0.2520224777381140
   -0.3494931286979261      0.4654800000000000      0.2520236187253488
   -0.3494927251220267      0.4654800000000000      0.2520226287528655
   -0.3494927152846566      0.4654800000000000      0.2520227420487179
   -0.3494935110211764      0.4654800000000000      0.2520243082082781
   -0.3494929415021665      0.4654800000000000      0.2520226224432480
   -0.3494930007267086      0.4654800000000000      0.2520235405324177
   -0.3494936512890121      0.4654800000000000      0.2520239883965443
   -0.3494924505262279      0.4654800000000000      0.2520226793763251
   -0.3494932109756578      0.4654800000000000      0.2520235404556905
   -0.3494927413070059      0.4654800000000000      0.2520239825673862
   -0.3494936617824306      0.4654800000000000      0.2520243481169709
   -0.3494928996254017      0.4654800000000000      0.2520237955097773
   -0.3494929687693556      0.4654800000000000      0.2520235343340658
   -0.3494931398553397      0.4654800000000000      0.2520234391242990
   -0.3494934549696667      0.4654800000000000      0.2520243471652819
   -0.3494930689371928      0.4654800000000000      0.2520228082852846
   -0.3494931301591687      0.4654800000000000      0.2520232958147647
   -0.3494928961198526      0.4654800000000000      0.2520225100189755
   -0.3494927865892178      0.4654800000000000      0.2520223816688745
   -0.3494934278690272      0.4654800000000000      0.2520242719226363
   -0.3494925233715422      0.4654800000000000      0.2520226765762171
   -0.3494934008062500      0.4654800000000000      0.2520241287357479
   -0.3494922625638854      0.4654800000000000      0.2520216087875437
   -0.3494928317311419      0.4654800000000000      0.2520217658486741
   -0.3494931474789563      0.4654800000000000      0.2520236031091311
   -0.3494926407938541      0.4654800000000000      0.2520215152577826
   -0.3494935579357041      0.4654800000000000      0.2520246956687931
   -0.3494930083684524      0.4654800000000000      0.2520232130330532
   -0.3494928457519483      0.4654800000000000      0.2520232823380371
   -0.3494936179284943      0.4654800000000000      0.2520243028365795
   -0.3494924386129134      0.4654800000000000      0.2520222230280897
   -0.3494921405996526      0.4654800000000000      0.2520214261818715
   -0.3494923710128321      0.4654800000000000      0.2520230924384996
   -0.3494922673937619      0.4654800000000000      0.2520217953632554
   -0.3494929252186361      0.4654800000000000      0.2520230104696881
   -0.3494933864763783      0.4654800000000000      0.2520233472928544
   -0.3494928298602006      0.4654800000000000      0.2520221757601382
   -0.3494924330431384      0.4654800000000000      0.2520221407899651
   -0.3494926511663488      0.4654800000000000      0.2520225819382634
   -0.3494929984107089      0.4654800000000000      0.2520231411457357
   -0.3494935218767184      0.4654800000000000      0.2520230402334412
   -0.3494931797643095      0.4654800000000000      0.2520232947363505
   -0.3494938371675140      0.4654800000000000      0.2520235915597785
   -0.3494931422899314      0.4654800000000000      0.2520231872915517
   -0.3494925784611682      0.4654800000000000      0.2520221625657691


==> anc/lamb=0.5/Nx=216_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      216
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             14401
#   tau_int:            10.131709404295309
#   n_independent:      677.2664419412114
#   n_eff (at crossing):11332.84947085672
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             14401
#   tau_int:            9.169972071116858
#   n_independent:      744.6246945745687
#   n_eff (at crossing):12686.798106174958
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             14401
#   tau_int:            7.71113927667432
#   n_independent:      876.9185075760096
#   n_eff (at crossing):13641.939230977569
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             14401
#   tau_int:            9.03231316866536
#   n_independent:      755.3780360122346
#   n_eff (at crossing):14227.112115717753
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             14401
#   tau_int:            7.5073879740842235
#   n_independent:      899.2320621036843
#   n_eff (at crossing):14398.324953791209
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             14401
#   tau_int:            7.929957771131855
#   n_independent:      854.1561174431861
#   n_eff (at crossing):14143.143968020298
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             14401
#   tau_int:            8.931900251082302
#   n_independent:      763.4198632639005
#   n_eff (at crossing):13438.940181498787
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             14401
#   tau_int:            7.414635334415979
#   n_independent:      909.770279458027
#   n_eff (at crossing):12431.57917135804
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             14401
#   tau_int:            7.142216838496955
#   n_independent:      942.2004311272814
#   n_eff (at crossing):11024.92690990512
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             14401
#   tau_int:            7.142182620868074
#   n_independent:      942.2046497996532
#   n_eff (at crossing):9178.990913891612
# Ensemble 11:
#   musq:               -0.3492818181818182
#   n_meas:             14401
#   tau_int:            6.378903145384894
#   n_independent:      1046.7511822478366
#   n_eff (at crossing):8086.059378024175
# Ensemble 12:
#   musq:               -0.34925
#   n_meas:             14401
#   tau_int:            6.097591365757194
#   n_independent:      1091.3831428499834
#   n_eff (at crossing):6670.883261133088
#
# === Crossing result ===
# musqcrit_central:   -0.34947619036809663
# musqcrit_err:       3.462096142800365e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25185308252381666
# phisq_err:          7.283712710238907e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3494761249409450      0.4654800000000000      0.2518518866328826
   -0.3494762691170579      0.4654800000000000      0.2518519731979084
   -0.3494762257145932      0.4654800000000000      0.2518518605888626
   -0.3494762796215320      0.4654800000000000      0.2518518470821283
   -0.3494757798852455      0.4654800000000000      0.2518511503234108
   -0.3494754770684018      0.4654800000000000      0.2518508909569646
   -0.3494754338454963      0.4654800000000000      0.2518509084726777
   -0.3494759931227581      0.4654800000000000      0.2518521835331783
   -0.3494765181075482      0.4654800000000000      0.2518524387080213
   -0.3494760137387706      0.4654800000000000      0.2518506711657337
   -0.3494764048604554      0.4654800000000000      0.2518518918483045
   -0.3494759051803709      0.4654800000000000      0.2518514554203198
   -0.3494757463234597      0.4654800000000000      0.2518507407800755
   -0.3494763379460550      0.4654800000000000      0.2518525818794529
   -0.3494758483911634      0.4654800000000000      0.2518521022487297
   -0.3494767407133149      0.4654800000000000      0.2518526706074858
   -0.3494759133412912      0.4654800000000000      0.2518514717855429
   -0.3494763285212918      0.4654800000000000      0.2518518619684680
   -0.3494761645086019      0.4654800000000000      0.2518521140123661
   -0.3494765557839615      0.4654800000000000      0.2518527507904948
   -0.3494761357816419      0.4654800000000000      0.2518523141875297
   -0.3494763172030551      0.4654800000000000      0.2518520614332175
   -0.3494765028427982      0.4654800000000000      0.2518523711777754
   -0.3494762856779330      0.4654800000000000      0.2518532245229665
   -0.3494761091169776      0.4654800000000000      0.2518518918635839
   -0.3494761969259362      0.4654800000000000      0.2518523178046823
   -0.3494760779726989      0.4654800000000000      0.2518515733696370
   -0.3494765770828612      0.4654800000000000      0.2518525999720723
   -0.3494759162198806      0.4654800000000000      0.2518516341173986
   -0.3494757856500020      0.4654800000000000      0.2518515888982343
   -0.3494761465017023      0.4654800000000000      0.2518519740741606
   -0.3494756855369658      0.4654800000000000      0.2518513836234852
   -0.3494764173480878      0.4654800000000000      0.2518521320849607
   -0.3494763730246793      0.4654800000000000      0.2518524754239903
   -0.3494761144710030      0.4654800000000000      0.2518521496367320
   -0.3494763840264212      0.4654800000000000      0.2518507187349217
   -0.3494765882522667      0.4654800000000000      0.2518523192970226
   -0.3494767756864425      0.4654800000000000      0.2518526677310705
   -0.3494756704542631      0.4654800000000000      0.2518506855868144
   -0.3494766127879426      0.4654800000000000      0.2518505988228945
   -0.3494760773224121      0.4654800000000000      0.2518517526018847
   -0.3494761566635310      0.4654800000000000      0.2518529196307873
   -0.3494761813325954      0.4654800000000000      0.2518519295552833
   -0.3494758756923003      0.4654800000000000      0.2518514863436465
   -0.3494760101937627      0.4654800000000000      0.2518514659870376
   -0.3494761950427862      0.4654800000000000      0.2518520771807342
   -0.3494766131723047      0.4654800000000000      0.2518524823214333
   -0.3494760828788592      0.4654800000000000      0.2518519210910264
   -0.3494762734755024      0.4654800000000000      0.2518527732048710
   -0.3494756044935209      0.4654800000000000      0.2518509261532193
   -0.3494756239816088      0.4654800000000000      0.2518507167573361
   -0.3494765666906942      0.4654800000000000      0.2518529450255600
   -0.3494765798359504      0.4654800000000000      0.2518521127623959
   -0.3494763625750705      0.4654800000000000      0.2518526056878547
   -0.3494762743124767      0.4654800000000000      0.2518521766839154
   -0.3494763679056609      0.4654800000000000      0.2518525523812971
   -0.3494761530136210      0.4654800000000000      0.2518518220007400
   -0.3494759606643846      0.4654800000000000      0.2518515378839352
   -0.3494761157558678      0.4654800000000000      0.2518520913272365
   -0.3494766426732973      0.4654800000000000      0.2518527845653851
   -0.3494756679918644      0.4654800000000000      0.2518512465696556
   -0.3494764071481815      0.4654800000000000      0.2518521812377115
   -0.3494765930547842      0.4654800000000000      0.2518520859763683
   -0.3494763429778482      0.4654800000000000      0.2518519774969247
   -0.3494757169301753      0.4654800000000000      0.2518508333767773
   -0.3494762676918126      0.4654800000000000      0.2518522354539225
   -0.3494763130798352      0.4654800000000000      0.2518522758010416
   -0.3494762263956048      0.4654800000000000      0.2518523337363758
   -0.3494766478840622      0.4654800000000000      0.2518528628351235
   -0.3494759383168339      0.4654800000000000      0.2518519725159015
   -0.3494761366761571      0.4654800000000000      0.2518523675230119
   -0.3494763108465508      0.4654800000000000      0.2518517602647961
   -0.3494764168183830      0.4654800000000000      0.2518524516730477
   -0.3494764127646048      0.4654800000000000      0.2518523222712496
   -0.3494761853572851      0.4654800000000000      0.2518515833778450
   -0.3494760240026343      0.4654800000000000      0.2518515365809925
   -0.3494762107855197      0.4654800000000000      0.2518520571289451
   -0.3494759768162941      0.4654800000000000      0.2518507050993304
   -0.3494762655973877      0.4654800000000000      0.2518522835977970
   -0.3494759596840327      0.4654800000000000      0.2518520284833423
   -0.3494764538778319      0.4654800000000000      0.2518516736975603
   -0.3494759879288228      0.4654800000000000      0.2518520924058987
   -0.3494765525570334      0.4654800000000000      0.2518526432755969
   -0.3494763223889208      0.4654800000000000      0.2518524001790484
   -0.3494765327528933      0.4654800000000000      0.2518520234550702
   -0.3494762270888601      0.4654800000000000      0.2518514643176144
   -0.3494766155747279      0.4654800000000000      0.2518516631159555
   -0.3494755725053005      0.4654800000000000      0.2518509068462909
   -0.3494765412627615      0.4654800000000000      0.2518529348345437
   -0.3494758470459840      0.4654800000000000      0.2518512413004683
   -0.3494762269515348      0.4654800000000000      0.2518522286639982
   -0.3494758860575405      0.4654800000000000      0.2518519189777073
   -0.3494761502888085      0.4654800000000000      0.2518526112012115
   -0.3494757338107437      0.4654800000000000      0.2518512921186782
   -0.3494758570528794      0.4654800000000000      0.2518510812854273
   -0.3494767135183302      0.4654800000000000      0.2518530082018051
   -0.3494762242602482      0.4654800000000000      0.2518514780072103
   -0.3494761756326326      0.4654800000000000      0.2518518836061134
   -0.3494765565536688      0.4654800000000000      0.2518527339853369
   -0.3494765614536499      0.4654800000000000      0.2518526556813716
   -0.3494763187714646      0.4654800000000000      0.2518519856189455
   -0.3494769051334482      0.4654800000000000      0.2518528648328082
   -0.3494761995874796      0.4654800000000000      0.2518526017086080
   -0.3494764274235475      0.4654800000000000      0.2518526086635722
   -0.3494763441699357      0.4654800000000000      0.2518521801358679
   -0.3494764865663578      0.4654800000000000      0.2518518583122653
   -0.3494760841642775      0.4654800000000000      0.2518519975716723
   -0.3494751704821227      0.4654800000000000      0.2518492664949602
   -0.3494760922579891      0.4654800000000000      0.2518513488174718
   -0.3494761053342469      0.4654800000000000      0.2518523162983222
   -0.3494762980984125      0.4654800000000000      0.2518526074704344
   -0.3494760014835514      0.4654800000000000      0.2518526599114282
   -0.3494762295570779      0.4654800000000000      0.2518525837599091
   -0.3494762420702830      0.4654800000000000      0.2518517674318319
   -0.3494762030359039      0.4654800000000000      0.2518520043498010
   -0.3494756045177228      0.4654800000000000      0.2518513552044661
   -0.3494763716184496      0.4654800000000000      0.2518528440777485
   -0.3494762318270627      0.4654800000000000      0.2518518899514270
   -0.3494761549474443      0.4654800000000000      0.2518517635067248
   -0.3494762388410895      0.4654800000000000      0.2518515283194026
   -0.3494762819498957      0.4654800000000000      0.2518519518430674
   -0.3494764018371342      0.4654800000000000      0.2518528447923274
   -0.3494763864234021      0.4654800000000000      0.2518509415207558
   -0.3494764008836824      0.4654800000000000      0.2518527911365390
   -0.3494763263911701      0.4654800000000000      0.2518522246668776
   -0.3494756543103130      0.4654800000000000      0.2518518797252540
   -0.3494759437613636      0.4654800000000000      0.2518520363903052
   -0.3494760513164302      0.4654800000000000      0.2518517611803964


==> anc/lamb=0.5/Nx=256_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      256
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             14401
#   tau_int:            10.853982529659136
#   n_independent:      634.182761968383
#   n_eff (at crossing):9029.37784970669
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             14401
#   tau_int:            8.243485604856243
#   n_independent:      823.5274037622651
#   n_eff (at crossing):10962.529985127041
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             14401
#   tau_int:            11.2862493196532
#   n_independent:      610.9237811551629
#   n_eff (at crossing):12596.999775951394
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             14401
#   tau_int:            10.399911994644755
#   n_independent:      660.6016638976245
#   n_eff (at crossing):13895.94203795702
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             14401
#   tau_int:            8.666232577357492
#   n_independent:      785.5462906087216
#   n_eff (at crossing):14387.455645803708
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             14401
#   tau_int:            8.681673313028238
#   n_independent:      784.2252446275699
#   n_eff (at crossing):14155.021401203325
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             14401
#   tau_int:            9.613085859567631
#   n_independent:      711.9983059560266
#   n_eff (at crossing):13165.736256573691
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             14401
#   tau_int:            7.6770760769817725
#   n_independent:      880.5714820569169
#   n_eff (at crossing):11749.063124180102
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             14401
#   tau_int:            7.80492996416294
#   n_independent:      867.0151381253391
#   n_eff (at crossing):9856.390174906499
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             14401
#   tau_int:            7.561405259446845
#   n_independent:      893.2065524881058
#   n_eff (at crossing):8461.362505564957
#
# === Crossing result ===
# musqcrit_central:   -0.3494770912230115
# musqcrit_err:       4.3090050633319836e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2517430837065702
# phisq_err:          7.87665238348639e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3494771481180150      0.4654800000000000      0.2517437707284130
   -0.3494772749334762      0.4654800000000000      0.2517433351332719
   -0.3494768863621967      0.4654800000000000      0.2517436490365504
   -0.3494767334048149      0.4654800000000000      0.2517429785842484
   -0.3494769144442291      0.4654800000000000      0.2517426020024291
   -0.3494769796021021      0.4654800000000000      0.2517428217916865
   -0.3494770629927988      0.4654800000000000      0.2517434398913271
   -0.3494773861876856      0.4654800000000000      0.2517435770184769
   -0.3494773321427180      0.4654800000000000      0.2517431374386520
   -0.3494775708230986      0.4654800000000000      0.2517441134811538
   -0.3494769004150367      0.4654800000000000      0.2517423009214969
   -0.3494773768313166      0.4654800000000000      0.2517428207884311
   -0.3494769812753820      0.4654800000000000      0.2517422364868400
   -0.3494775690075486      0.4654800000000000      0.2517439659078101
   -0.3494761003180736      0.4654800000000000      0.2517422503685434
   -0.3494774678650747      0.4654800000000000      0.2517431392923876
   -0.3494771351800795      0.4654800000000000      0.2517429291179523
   -0.3494768786611268      0.4654800000000000      0.2517431682647396
   -0.3494775071266335      0.4654800000000000      0.2517432418476727
   -0.3494774661302046      0.4654800000000000      0.2517428709097704
   -0.3494770671517044      0.4654800000000000      0.2517417117487846
   -0.3494773596949366      0.4654800000000000      0.2517424485110228
   -0.3494768932548349      0.4654800000000000      0.2517430763984201
   -0.3494770780442991      0.4654800000000000      0.2517430073231148
   -0.3494770264065312      0.4654800000000000      0.2517429800304924
   -0.3494767195770957      0.4654800000000000      0.2517415423674511
   -0.3494772585323795      0.4654800000000000      0.2517432856630357
   -0.3494768712966840      0.4654800000000000      0.2517424803034502
   -0.3494764721492744      0.4654800000000000      0.2517422609841872
   -0.3494769725453585      0.4654800000000000      0.2517422984195730
   -0.3494776076173918      0.4654800000000000      0.2517428567552337
   -0.3494773060083358      0.4654800000000000      0.2517428540929506
   -0.3494770466027737      0.4654800000000000      0.2517421604064878
   -0.3494768522442498      0.4654800000000000      0.2517425615887304
   -0.3494776047514163      0.4654800000000000      0.2517437350857116
   -0.3494769985432881      0.4654800000000000      0.2517427825575469
   -0.3494779032734828      0.4654800000000000      0.2517436877423477
   -0.3494770803891714      0.4654800000000000      0.2517424958251330
   -0.3494770228342078      0.4654800000000000      0.2517428002212673
   -0.3494763922738420      0.4654800000000000      0.2517413464301955
   -0.3494771926302488      0.4654800000000000      0.2517423066622950
   -0.3494768272206814      0.4654800000000000      0.2517431512963968
   -0.3494768459265699      0.4654800000000000      0.2517435159599858
   -0.3494773096117851      0.4654800000000000      0.2517425211286204
   -0.3494771411259325      0.4654800000000000      0.2517434033898945
   -0.3494769998951094      0.4654800000000000      0.2517421265945315
   -0.3494764028660994      0.4654800000000000      0.2517422958769328
   -0.3494773166827351      0.4654800000000000      0.2517437257527843
   -0.3494769296962997      0.4654800000000000      0.2517417370436127
   -0.3494774922316770      0.4654800000000000      0.2517439618666298
   -0.3494765244906105      0.4654800000000000      0.2517422058154370
   -0.3494770772817791      0.4654800000000000      0.2517432095683466
   -0.3494768378449664      0.4654800000000000      0.2517429046387035
   -0.3494773253626544      0.4654800000000000      0.2517438650366621
   -0.3494765579882063      0.4654800000000000      0.2517421265412729
   -0.3494770482250523      0.4654800000000000      0.2517436351175588
   -0.3494768913777437      0.4654800000000000      0.2517423453130619
   -0.3494765549198233      0.4654800000000000      0.2517423273452711
   -0.3494769997088193      0.4654800000000000      0.2517424875763261
   -0.3494771451481092      0.4654800000000000      0.2517428734953993
   -0.3494774527712028      0.4654800000000000      0.2517439133948361
   -0.3494767382506156      0.4654800000000000      0.2517407464982637
   -0.3494772522873064      0.4654800000000000      0.2517440694894884
   -0.3494771385270205      0.4654800000000000      0.2517432565047820
   -0.3494770211505296      0.4654800000000000      0.2517433989328078
   -0.3494775044175082      0.4654800000000000      0.2517439273452821
   -0.3494777168714260      0.4654800000000000      0.2517438382969200
   -0.3494767870545353      0.4654800000000000      0.2517427867329948
   -0.3494768688340926      0.4654800000000000      0.2517419578293338
   -0.3494770688674259      0.4654800000000000      0.2517428460301102
   -0.3494770318613819      0.4654800000000000      0.2517430553962363
   -0.3494768218429217      0.4654800000000000      0.2517425586999654
   -0.3494767841869839      0.4654800000000000      0.2517425862234407
   -0.3494774912608679      0.4654800000000000      0.2517436956014941
   -0.3494770993191769      0.4654800000000000      0.2517427004383093
   -0.3494769957334438      0.4654800000000000      0.2517421999446471
   -0.3494780165079382      0.4654800000000000      0.2517437046506141
   -0.3494774902277267      0.4654800000000000      0.2517430216329771
   -0.3494772814655740      0.4654800000000000      0.2517433488987624
   -0.3494774512152417      0.4654800000000000      0.2517429363684909
   -0.3494764104612445      0.4654800000000000      0.2517418860663196
   -0.3494774846627709      0.4654800000000000      0.2517430027478597
   -0.3494775434119574      0.4654800000000000      0.2517434168657785
   -0.3494775460739645      0.4654800000000000      0.2517434184831180
   -0.3494757387751562      0.4654800000000000      0.2517415489777816
   -0.3494767858437602      0.4654800000000000      0.2517435819721662
   -0.3494776392344931      0.4654800000000000      0.2517434533243254
   -0.3494773651816582      0.4654800000000000      0.2517429513895933
   -0.3494773803037876      0.4654800000000000      0.2517424006857749
   -0.3494767644801031      0.4654800000000000      0.2517424111449372
   -0.3494771019501529      0.4654800000000000      0.2517422703156990
   -0.3494773657451561      0.4654800000000000      0.2517432151277655
   -0.3494771507918161      0.4654800000000000      0.2517426141901879
   -0.3494771538596452      0.4654800000000000      0.2517425059123016
   -0.3494774550036728      0.4654800000000000      0.2517432708390381
   -0.3494760024630745      0.4654800000000000      0.2517409870187593
   -0.3494770320499676      0.4654800000000000      0.2517432459368001
   -0.3494775748927545      0.4654800000000000      0.2517439817484348
   -0.3494768188457139      0.4654800000000000      0.2517428486765304
   -0.3494766038923700      0.4654800000000000      0.2517419198363924
   -0.3494772159000962      0.4654800000000000      0.2517429766443256
   -0.3494770675574916      0.4654800000000000      0.2517434061456176
   -0.3494768329604790      0.4654800000000000      0.2517422309934028
   -0.3494772322700364      0.4654800000000000      0.2517435722107077
   -0.3494775142747054      0.4654800000000000      0.2517430913931486
   -0.3494774698014009      0.4654800000000000      0.2517433635889740
   -0.3494770497373150      0.4654800000000000      0.2517424694485841
   -0.3494775312683045      0.4654800000000000      0.2517434974848886
   -0.3494775235418529      0.4654800000000000      0.2517439853719491
   -0.3494771518116884      0.4654800000000000      0.2517432685936884
   -0.3494774040521855      0.4654800000000000      0.2517439981922381
   -0.3494774044210082      0.4654800000000000      0.2517427227021358
   -0.3494769338570379      0.4654800000000000      0.2517435508666479
   -0.3494773769455701      0.4654800000000000      0.2517433083955971
   -0.3494768719818758      0.4654800000000000      0.2517423230262367
   -0.3494769253008329      0.4654800000000000      0.2517431608777948
   -0.3494760424311287      0.4654800000000000      0.2517409702942459
   -0.3494771965664063      0.4654800000000000      0.2517426752460503
   -0.3494767154027498      0.4654800000000000      0.2517420782822550
   -0.3494768749588439      0.4654800000000000      0.2517424207958476
   -0.3494775514282748      0.4654800000000000      0.2517435259923194
   -0.3494769351245707      0.4654800000000000      0.2517431939999972
   -0.3494765630615480      0.4654800000000000      0.2517424044530143
   -0.3494769316117641      0.4654800000000000      0.2517431646102337
   -0.3494767537738219      0.4654800000000000      0.2517425196060463
   -0.3494777892559099      0.4654800000000000      0.2517444594430744
   -0.3494768759963711      0.4654800000000000      0.2517423683067184
   -0.3494773854282854      0.4654800000000000      0.2517434315842157


==> anc/lamb=0.5/Nx=52_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             79401
#   tau_int:            2.700160454858973
#   n_independent:      12405.784197389425
#   n_eff (at crossing):76701.03049711656
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             79401
#   tau_int:            2.7128190087152606
#   n_independent:      12356.90522631569
#   n_eff (at crossing):76326.62371744016
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             79401
#   tau_int:            2.6870487132523366
#   n_independent:      12456.822462398517
#   n_eff (at crossing):75929.41896070061
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             79401
#   tau_int:            2.6485562652549772
#   n_independent:      12609.112448808331
#   n_eff (at crossing):75522.74294004649
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             79401
#   tau_int:            2.6595217092176604
#   n_independent:      12565.351231541426
#   n_eff (at crossing):75109.63633322911
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             79401
#   tau_int:            2.6912323731158474
#   n_independent:      12440.491746841151
#   n_eff (at crossing):74704.46999971863
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             79401
#   tau_int:            2.6695647779933247
#   n_independent:      12525.536715843582
#   n_eff (at crossing):74215.76372502923
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             79401
#   tau_int:            2.674599783047832
#   n_independent:      12505.670860307568
#   n_eff (at crossing):73617.1209670849
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             79401
#   tau_int:            2.6160994403750544
#   n_independent:      12740.447074828151
#   n_eff (at crossing):73145.40682975619
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             79401
#   tau_int:            2.627596057832821
#   n_independent:      12693.61492529484
#   n_eff (at crossing):72678.96634977232
# Ensemble 11:
#   musq:               -0.3493
#   n_meas:             79401
#   tau_int:            2.60760604975833
#   n_independent:      12775.267960070873
#   n_eff (at crossing):72385.1914522907
# Ensemble 12:
#   musq:               -0.3492818181818182
#   n_meas:             79401
#   tau_int:            2.7039451176258225
#   n_independent:      12391.129854751925
#   n_eff (at crossing):72057.38843389203
# Ensemble 13:
#   musq:               -0.34925
#   n_meas:             79401
#   tau_int:            2.778052947926642
#   n_independent:      12111.000228080648
#   n_eff (at crossing):71471.57956948646
# Ensemble 14:
#   musq:               -0.3492454545454545
#   n_meas:             79401
#   tau_int:            2.6630363654975326
#   n_independent:      12551.389049159818
#   n_eff (at crossing):71499.31667578415
# Ensemble 15:
#   musq:               -0.3491909090909091
#   n_meas:             79401
#   tau_int:            2.6380091031500355
#   n_independent:      12651.492935488093
#   n_eff (at crossing):70355.41353233905
# Ensemble 16:
#   musq:               -0.34913636363636363
#   n_meas:             79401
#   tau_int:            2.594709106265328
#   n_independent:      12828.507829580878
#   n_eff (at crossing):69329.39783312117
# Ensemble 17:
#   musq:               -0.34908181818181816
#   n_meas:             79401
#   tau_int:            2.6068828422577957
#   n_independent:      12778.24173477663
#   n_eff (at crossing):68273.58180999382
# Ensemble 18:
#   musq:               -0.34902727272727274
#   n_meas:             79401
#   tau_int:            2.595467468359311
#   n_independent:      12825.364958864335
#   n_eff (at crossing):67176.80795755325
# Ensemble 19:
#   musq:               -0.34897272727272727
#   n_meas:             79401
#   tau_int:            2.60269638492441
#   n_independent:      12795.483371463435
#   n_eff (at crossing):65975.4513063867
# Ensemble 20:
#   musq:               -0.3489181818181818
#   n_meas:             79401
#   tau_int:            2.569002152435474
#   n_independent:      12935.96355691533
#   n_eff (at crossing):64815.39106107045
# Ensemble 21:
#   musq:               -0.3488636363636364
#   n_meas:             79401
#   tau_int:            2.6628646515882206
#   n_independent:      12552.070471957926
#   n_eff (at crossing):63294.63319794975
#
# === Crossing result ===
# musqcrit_central:   -0.3500728246330498
# musqcrit_err:       6.995933664269267e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2554163493739231
# phisq_err:          1.1521090622886196e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3500730946855671      0.4654800000000000      0.2554170570716664
   -0.3500729917596492      0.4654800000000000      0.2554158587906401
   -0.3500725632823348      0.4654800000000000      0.2554168131661658
   -0.3500728833171814      0.4654800000000000      0.2554149324930417
   -0.3500721200846120      0.4654800000000000      0.2554145791464367
   -0.3500733060688169      0.4654800000000000      0.2554173920688699
   -0.3500726983405428      0.4654800000000000      0.2554156318978724
   -0.3500724252721148      0.4654800000000000      0.2554166828901503
   -0.3500733186317740      0.4654800000000000      0.2554162720428072
   -0.3500727149658630      0.4654800000000000      0.2554153974772542
   -0.3500733446419896      0.4654800000000000      0.2554167317872004
   -0.3500723426902699      0.4654800000000000      0.2554162322907415
   -0.3500727010720976      0.4654800000000000      0.2554155437519413
   -0.3500728137135172      0.4654800000000000      0.2554161240044469
   -0.3500717901968895      0.4654800000000000      0.2554143348247462
   -0.3500721831243472      0.4654800000000000      0.2554158779101439
   -0.3500724752265750      0.4654800000000000      0.2554162958087668
   -0.3500728705966086      0.4654800000000000      0.2554168896953377
   -0.3500722120876628      0.4654800000000000      0.2554162191856725
   -0.3500723221633836      0.4654800000000000      0.2554155588070079
   -0.3500726084494681      0.4654800000000000      0.2554153718791811
   -0.3500727847787397      0.4654800000000000      0.2554160179336917
   -0.3500732389819635      0.4654800000000000      0.2554163113157154
   -0.3500717560163586      0.4654800000000000      0.2554151362575192
   -0.3500730987380357      0.4654800000000000      0.2554176535179042
   -0.3500714236647508      0.4654800000000000      0.2554145310259884
   -0.3500725377259428      0.4654800000000000      0.2554167809860246
   -0.3500730138184260      0.4654800000000000      0.2554164800120168
   -0.3500724021709227      0.4654800000000000      0.2554155147330232
   -0.3500738172184246      0.4654800000000000      0.2554168584191011
   -0.3500729840462924      0.4654800000000000      0.2554165912154823
   -0.3500736177827193      0.4654800000000000      0.2554176406240555
   -0.3500727237546531      0.4654800000000000      0.2554164473255101
   -0.3500726106241604      0.4654800000000000      0.2554168071935343
   -0.3500734112191923      0.4654800000000000      0.2554166523116719
   -0.3500727456231008      0.4654800000000000      0.2554166270272354
   -0.3500718398383062      0.4654800000000000      0.2554155191430711
   -0.3500726907747926      0.4654800000000000      0.2554163964760888
   -0.3500733450680208      0.4654800000000000      0.2554173268088052
   -0.3500734341489560      0.4654800000000000      0.2554171798513660
   -0.3500739567304738      0.4654800000000000      0.2554181004458147
   -0.3500738493549245      0.4654800000000000      0.2554180957903445
   -0.3500731678384653      0.4654800000000000      0.2554165766718534
   -0.3500728244990878      0.4654800000000000      0.2554170496879097
   -0.3500721791212978      0.4654800000000000      0.2554152553494362
   -0.3500737147403515      0.4654800000000000      0.2554169130183285
   -0.3500740226574618      0.4654800000000000      0.2554177311613406
   -0.3500727910561799      0.4654800000000000      0.2554154198241950
   -0.3500722495519999      0.4654800000000000      0.2554165293294811
   -0.3500736547796812      0.4654800000000000      0.2554175932845479
   -0.3500726829232689      0.4654800000000000      0.2554157110407771
   -0.3500732729186219      0.4654800000000000      0.2554178665608756
   -0.3500727155905016      0.4654800000000000      0.2554153466215678
   -0.3500730335792928      0.4654800000000000      0.2554167349844917
   -0.3500720780393815      0.4654800000000000      0.2554147831355034
   -0.3500736659013753      0.4654800000000000      0.2554172428414874
   -0.3500725395010650      0.4654800000000000      0.2554160962263267
   -0.3500736990346210      0.4654800000000000      0.2554180722157147
   -0.3500734622248134      0.4654800000000000      0.2554169482948430
   -0.3500726136419343      0.4654800000000000      0.2554167558323018
   -0.3500724687975926      0.4654800000000000      0.2554163979540803
   -0.3500740400117334      0.4654800000000000      0.2554172892495567
   -0.3500720016672507      0.4654800000000000      0.2554159503339186
   -0.3500736301556562      0.4654800000000000      0.2554173798233165
   -0.3500730002151500      0.4654800000000000      0.2554165842795971
   -0.3500729096748565      0.4654800000000000      0.2554158493118978
   -0.3500725470336224      0.4654800000000000      0.2554156890040640
   -0.3500718099434325      0.4654800000000000      0.2554147494034962
   -0.3500723128863833      0.4654800000000000      0.2554155484678499
   -0.3500722112251324      0.4654800000000000      0.2554160237179579
   -0.3500727487260356      0.4654800000000000      0.2554156551325585
   -0.3500742157126849      0.4654800000000000      0.2554191007129376
   -0.3500720057556100      0.4654800000000000      0.2554157980352247
   -0.3500726628950770      0.4654800000000000      0.2554179593567074
   -0.3500718655565313      0.4654800000000000      0.2554150510406903
   -0.3500729663109393      0.4654800000000000      0.2554171568008692
   -0.3500725830890266      0.4654800000000000      0.2554166182592331
   -0.3500726604236189      0.4654800000000000      0.2554155959221447
   -0.3500731494506045      0.4654800000000000      0.2554170534440806
   -0.3500714213635709      0.4654800000000000      0.2554148076187694
   -0.3500732415974325      0.4654800000000000      0.2554174841859196
   -0.3500737883756334      0.4654800000000000      0.2554183786285908
   -0.3500735287952518      0.4654800000000000      0.2554164134071525
   -0.3500724856803882      0.4654800000000000      0.2554165856259089
   -0.3500725419852372      0.4654800000000000      0.2554164674462969
   -0.3500736370370892      0.4654800000000000      0.2554181296849473
   -0.3500720236676633      0.4654800000000000      0.2554147824727377
   -0.3500733370056686      0.4654800000000000      0.2554176053192808
   -0.3500733604291898      0.4654800000000000      0.2554174162849210
   -0.3500724213881277      0.4654800000000000      0.2554154890076965
   -0.3500717600519750      0.4654800000000000      0.2554156692380417
   -0.3500722311863610      0.4654800000000000      0.2554155351327460
   -0.3500728095505177      0.4654800000000000      0.2554152637317673
   -0.3500715978801437      0.4654800000000000      0.2554142756544697
   -0.3500722356183555      0.4654800000000000      0.2554156895411766
   -0.3500726143923447      0.4654800000000000      0.2554166123001447
   -0.3500730878951477      0.4654800000000000      0.2554169788898370
   -0.3500719814825649      0.4654800000000000      0.2554145200802950
   -0.3500728864789465      0.4654800000000000      0.2554171025949847
   -0.3500726090100192      0.4654800000000000      0.2554152068526960
   -0.3500736131397355      0.4654800000000000      0.2554184974427258
   -0.3500724144139752      0.4654800000000000      0.2554155883643570
   -0.3500722338230226      0.4654800000000000      0.2554160735826441
   -0.3500744798371431      0.4654800000000000      0.2554176632048878
   -0.3500729761109984      0.4654800000000000      0.2554173819416088
   -0.3500722465479228      0.4654800000000000      0.2554156116861712
   -0.3500727744451748      0.4654800000000000      0.2554163777975874
   -0.3500741158432003      0.4654800000000000      0.2554174533326036
   -0.3500731966901047      0.4654800000000000      0.2554178197824478
   -0.3500731935533853      0.4654800000000000      0.2554174405642275
   -0.3500730123569394      0.4654800000000000      0.2554162679723065
   -0.3500725353466221      0.4654800000000000      0.2554165023230349
   -0.3500734545593531      0.4654800000000000      0.2554173631301938
   -0.3500730800683953      0.4654800000000000      0.2554160812814661
   -0.3500722471310467      0.4654800000000000      0.2554140941210710
   -0.3500730396177491      0.4654800000000000      0.2554169644770253
   -0.3500720859681972      0.4654800000000000      0.2554157561115985
   -0.3500722667135587      0.4654800000000000      0.2554155735424836
   -0.3500734043435010      0.4654800000000000      0.2554166655573315
   -0.3500722819612870      0.4654800000000000      0.2554150046738425
   -0.3500729879184417      0.4654800000000000      0.2554172686544492
   -0.3500727894877486      0.4654800000000000      0.2554162943234262
   -0.3500736158832095      0.4654800000000000      0.2554185611965938
   -0.3500736629978960      0.4654800000000000      0.2554183751975619
   -0.3500731211302410      0.4654800000000000      0.2554166748997233
   -0.3500725761143565      0.4654800000000000      0.2554162177235864
   -0.3500730254095674      0.4654800000000000      0.2554165288576618
   -0.3500723011652001      0.4654800000000000      0.2554170115672396


==> anc/lamb=0.5/Nx=64_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             79401
#   tau_int:            3.127774479591608
#   n_independent:      10943.486212646061
#   n_eff (at crossing):77913.40500805218
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             79401
#   tau_int:            3.1778541483817473
#   n_independent:      10794.473733404622
#   n_eff (at crossing):77529.17270764738
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             79401
#   tau_int:            3.1410451240717006
#   n_independent:      10903.600105786056
#   n_eff (at crossing):77092.41861694258
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             79401
#   tau_int:            3.080423418599394
#   n_independent:      11088.213699465248
#   n_eff (at crossing):76623.33101050112
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             79401
#   tau_int:            3.0736972453848863
#   n_independent:      11109.083191439813
#   n_eff (at crossing):76110.89110424346
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             79401
#   tau_int:            3.079669331630798
#   n_independent:      11090.54952344259
#   n_eff (at crossing):75518.3600023277
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             79401
#   tau_int:            3.113438388159433
#   n_independent:      10986.903811641336
#   n_eff (at crossing):74871.49969912224
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             79401
#   tau_int:            3.1425304485879093
#   n_independent:      10899.153915210398
#   n_eff (at crossing):74277.11532422734
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             79401
#   tau_int:            3.0759217389903823
#   n_independent:      11102.17250202152
#   n_eff (at crossing):73520.56519768662
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             79401
#   tau_int:            3.295652016773691
#   n_independent:      10459.467786972073
#   n_eff (at crossing):72742.53502951117
# Ensemble 11:
#   musq:               -0.3493
#   n_meas:             79401
#   tau_int:            3.036077013951078
#   n_independent:      11227.27243874142
#   n_eff (at crossing):72449.426491983
# Ensemble 12:
#   musq:               -0.3492818181818182
#   n_meas:             79401
#   tau_int:            3.107720764618359
#   n_independent:      11004.316184708852
#   n_eff (at crossing):71955.14396276261
# Ensemble 13:
#   musq:               -0.34925
#   n_meas:             79401
#   tau_int:            3.0804784543896573
#   n_independent:      11088.043261739864
#   n_eff (at crossing):71301.51657803489
# Ensemble 14:
#   musq:               -0.3492454545454545
#   n_meas:             79401
#   tau_int:            3.0943371901517303
#   n_independent:      11045.290939530383
#   n_eff (at crossing):71141.49798873288
# Ensemble 15:
#   musq:               -0.3491909090909091
#   n_meas:             79401
#   tau_int:            3.075410957176907
#   n_independent:      11103.75855405079
#   n_eff (at crossing):69667.46516486701
# Ensemble 16:
#   musq:               -0.34913636363636363
#   n_meas:             79401
#   tau_int:            3.0461173868652853
#   n_independent:      11195.483868370937
#   n_eff (at crossing):68206.66532415448
# Ensemble 17:
#   musq:               -0.34908181818181816
#   n_meas:             79401
#   tau_int:            3.0051625468143306
#   n_independent:      11326.293565495793
#   n_eff (at crossing):66698.85926285553
# Ensemble 18:
#   musq:               -0.34902727272727274
#   n_meas:             79401
#   tau_int:            2.9018339417147927
#   n_independent:      11670.32273773711
#   n_eff (at crossing):64496.00966420306
# Ensemble 19:
#   musq:               -0.34897272727272727
#   n_meas:             79401
#   tau_int:            2.973211313527476
#   n_independent:      11430.48793068661
#   n_eff (at crossing):63009.15807857031
# Ensemble 20:
#   musq:               -0.3489181818181818
#   n_meas:             79401
#   tau_int:            2.8269886645239803
#   n_independent:      11932.863019141148
#   n_eff (at crossing):61197.4917958535
# Ensemble 21:
#   musq:               -0.3488636363636364
#   n_meas:             79401
#   tau_int:            2.846531773416056
#   n_independent:      11863.177369290213
#   n_eff (at crossing):59516.321077446904
#
# === Crossing result ===
# musqcrit_central:   -0.349849734831033
# musqcrit_err:       5.350876611793052e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25431248645397797
# phisq_err:          9.81321791857328e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3498491914972606      0.4654800000000000      0.2543115615950279
   -0.3498498109488083      0.4654800000000000      0.2543121659301160
   -0.3498490323279477      0.4654800000000000      0.2543117894688980
   -0.3498491651870750      0.4654800000000000      0.2543128149424497
   -0.3498505570727024      0.4654800000000000      0.2543138210329353
   -0.3498497009085434      0.4654800000000000      0.2543118341301051
   -0.3498501509769014      0.4654800000000000      0.2543128728548692
   -0.3498499323815913      0.4654800000000000      0.2543120175521799
   -0.3498503214026331      0.4654800000000000      0.2543124358039301
   -0.3498492599121499      0.4654800000000000      0.2543119162464813
   -0.3498496200994951      0.4654800000000000      0.2543116594465721
   -0.3498502897661551      0.4654800000000000      0.2543134960151860
   -0.3498490666447021      0.4654800000000000      0.2543112191988321
   -0.3498491724746073      0.4654800000000000      0.2543121686850640
   -0.3498505085628167      0.4654800000000000      0.2543132124221893
   -0.3498502198250950      0.4654800000000000      0.2543122698588827
   -0.3498498095037759      0.4654800000000000      0.2543124410576570
   -0.3498500114754450      0.4654800000000000      0.2543123809009722
   -0.3498493272197120      0.4654800000000000      0.2543115136491629
   -0.3498488343476725      0.4654800000000000      0.2543112007037852
   -0.3498498726727111      0.4654800000000000      0.2543124505855286
   -0.3498500772996525      0.4654800000000000      0.2543133750844708
   -0.3498497533355601      0.4654800000000000      0.2543130155917952
   -0.3498488337876470      0.4654800000000000      0.2543112435470274
   -0.3498499928156529      0.4654800000000000      0.2543129825540784
   -0.3498493575342213      0.4654800000000000      0.2543116964670716
   -0.3498485603383059      0.4654800000000000      0.2543106883592235
   -0.3498499198841817      0.4654800000000000      0.2543134712023497
   -0.3498495062483086      0.4654800000000000      0.2543121871664453
   -0.3498497108962257      0.4654800000000000      0.2543126906798177
   -0.3498487467318011      0.4654800000000000      0.2543107200380066
   -0.3498501295778237      0.4654800000000000      0.2543137727349700
   -0.3498497965379973      0.4654800000000000      0.2543136777178767
   -0.3498498935939135      0.4654800000000000      0.2543123310012179
   -0.3498498486588687      0.4654800000000000      0.2543119276209349
   -0.3498499432260627      0.4654800000000000      0.2543133459870007
   -0.3498504047407529      0.4654800000000000      0.2543131855978399
   -0.3498496756235017      0.4654800000000000      0.2543127087216994
   -0.3498492441288438      0.4654800000000000      0.2543129543397035
   -0.3498496408037534      0.4654800000000000      0.2543127734896942
   -0.3498490317103896      0.4654800000000000      0.2543110097251429
   -0.3498505659366153      0.4654800000000000      0.2543135234259126
   -0.3498497830435999      0.4654800000000000      0.2543123092109291
   -0.3498494057224013      0.4654800000000000      0.2543109047333030
   -0.3498498707402122      0.4654800000000000      0.2543133455557363
   -0.3498497187651407      0.4654800000000000      0.2543120192261296
   -0.3498495320373817      0.4654800000000000      0.2543127075678581
   -0.3498510224881771      0.4654800000000000      0.2543140765111194
   -0.3498499991990488      0.4654800000000000      0.2543128928681305
   -0.3498492173198025      0.4654800000000000      0.2543117961284536
   -0.3498499667157164      0.4654800000000000      0.2543119701841553
   -0.3498500227967899      0.4654800000000000      0.2543121063803656
   -0.3498492696802106      0.4654800000000000      0.2543122184079778
   -0.3498500086725524      0.4654800000000000      0.2543127561502357
   -0.3498495181004167      0.4654800000000000      0.2543120836568069
   -0.3498497339019857      0.4654800000000000      0.2543129415590036
   -0.3498502191812970      0.4654800000000000      0.2543136481032333
   -0.3498502763820075      0.4654800000000000      0.2543133438218286
   -0.3498494494158051      0.4654800000000000      0.2543111767845072
   -0.3498497078415613      0.4654800000000000      0.2543130431277927
   -0.3498501728592038      0.4654800000000000      0.2543126632477875
   -0.3498500175821374      0.4654800000000000      0.2543132259872095
   -0.3498500856419060      0.4654800000000000      0.2543126865429032
   -0.3498489752724888      0.4654800000000000      0.2543107931639950
   -0.3498498138331592      0.4654800000000000      0.2543126349033544
   -0.3498498667758787      0.4654800000000000      0.2543129568931990
   -0.3498496028849323      0.4654800000000000      0.2543125413278672
   -0.3498495126586242      0.4654800000000000      0.2543120002557163
   -0.3498492702459928      0.4654800000000000      0.2543114212338300
   -0.3498504538093736      0.4654800000000000      0.2543139409352633
   -0.3498492267579371      0.4654800000000000      0.2543110472932756
   -0.3498503967887702      0.4654800000000000      0.2543137029572433
   -0.3498494454799153      0.4654800000000000      0.2543122672753692
   -0.3498495636752527      0.4654800000000000      0.2543115185979069
   -0.3498492669062446      0.4654800000000000      0.2543116445884439
   -0.3498491355011201      0.4654800000000000      0.2543122750297394
   -0.3498493151345595      0.4654800000000000      0.2543122067824479
   -0.3498493881391871      0.4654800000000000      0.2543116694018849
   -0.3498490611168505      0.4654800000000000      0.2543104481871921
   -0.3498506054311687      0.4654800000000000      0.2543144281458760
   -0.3498497152896405      0.4654800000000000      0.2543117577818906
   -0.3498500245723832      0.4654800000000000      0.2543124437030496
   -0.3498503822486584      0.4654800000000000      0.2543133805838740
   -0.3498498947746265      0.4654800000000000      0.2543121453113626
   -0.3498493560731680      0.4654800000000000      0.2543116096369542
   -0.3498496327180564      0.4654800000000000      0.2543117863063585
   -0.3498496049100615      0.4654800000000000      0.2543127389092852
   -0.3498498827477915      0.4654800000000000      0.2543126137551154
   -0.3498507057747338      0.4654800000000000      0.2543137830512230
   -0.3498496905325731      0.4654800000000000      0.2543128248972960
   -0.3498491310587112      0.4654800000000000      0.2543111652648232
   -0.3498501737620075      0.4654800000000000      0.2543136124889018
   -0.3498496862897496      0.4654800000000000      0.2543130510500097
   -0.3498495276739599      0.4654800000000000      0.2543128407751566
   -0.3498500867706925      0.4654800000000000      0.2543127071668893
   -0.3498494625580009      0.4654800000000000      0.2543124555748479
   -0.3498507823274634      0.4654800000000000      0.2543137593105522
   -0.3498496026253581      0.4654800000000000      0.2543117252963517
   -0.3498499004882624      0.4654800000000000      0.2543129491509061
   -0.3498493095159107      0.4654800000000000      0.2543119891134996
   -0.3498497519978571      0.4654800000000000      0.2543130486788920
   -0.3498498943778319      0.4654800000000000      0.2543129041133991
   -0.3498496100242831      0.4654800000000000      0.2543119537626415
   -0.3498502815412444      0.4654800000000000      0.2543133035826224
   -0.3498497007671381      0.4654800000000000      0.2543131404223241
   -0.3498499095374241      0.4654800000000000      0.2543122484982693
   -0.3498493645299300      0.4654800000000000      0.2543108949698119
   -0.3498493579433906      0.4654800000000000      0.2543117700453497
   -0.3498501601720784      0.4654800000000000      0.2543128463783800
   -0.3498489243078966      0.4654800000000000      0.2543100743877607
   -0.3498497576643804      0.4654800000000000      0.2543119521750748
   -0.3498501175780728      0.4654800000000000      0.2543125482294731
   -0.3498497761524578      0.4654800000000000      0.2543132608071564
   -0.3498493079455534      0.4654800000000000      0.2543110497409876
   -0.3498493322064669      0.4654800000000000      0.2543116591203941
   -0.3498494942793889      0.4654800000000000      0.2543120389994296
   -0.3498491779771733      0.4654800000000000      0.2543117146887693
   -0.3498497024802542      0.4654800000000000      0.2543128681176808
   -0.3498508577299266      0.4654800000000000      0.2543145011169727
   -0.3498503795665068      0.4654800000000000      0.2543128847508433
   -0.3498489220997184      0.4654800000000000      0.2543109669932087
   -0.3498502853344092      0.4654800000000000      0.2543136033198230
   -0.3498492181524835      0.4654800000000000      0.2543118358133540
   -0.3498495208151078      0.4654800000000000      0.2543124029435912
   -0.3498501818143481      0.4654800000000000      0.2543126938093401
   -0.3498502095622071      0.4654800000000000      0.2543124734233777
   -0.3498498882470506      0.4654800000000000      0.2543125843796462
   -0.3498500337391384      0.4654800000000000      0.2543126796344990


==> anc/lamb=0.5/Nx=80_lamb=0.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.5
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.3496
#   n_meas:             79401
#   tau_int:            3.752767701391118
#   n_independent:      9335.214803059573
#   n_eff (at crossing):78823.63215602639
# Ensemble 2:
#   musq:               -0.34956818181818183
#   n_meas:             79401
#   tau_int:            3.7389559804398447
#   n_independent:      9365.631580793292
#   n_eff (at crossing):78444.90038932275
# Ensemble 3:
#   musq:               -0.34953636363636365
#   n_meas:             79401
#   tau_int:            3.710586648630377
#   n_independent:      9428.733645206852
#   n_eff (at crossing):77961.93443642843
# Ensemble 4:
#   musq:               -0.34950454545454546
#   n_meas:             79401
#   tau_int:            3.590207338415983
#   n_independent:      9706.231668777662
#   n_eff (at crossing):77391.295897347
# Ensemble 5:
#   musq:               -0.34947272727272727
#   n_meas:             79401
#   tau_int:            3.650303516672662
#   n_independent:      9565.685940923247
#   n_eff (at crossing):76734.00173876785
# Ensemble 6:
#   musq:               -0.3494409090909091
#   n_meas:             79401
#   tau_int:            3.6627319865893035
#   n_independent:      9537.126129642626
#   n_eff (at crossing):75965.52645616744
# Ensemble 7:
#   musq:               -0.3494090909090909
#   n_meas:             79401
#   tau_int:            3.678376486002282
#   n_independent:      9501.417627874886
#   n_eff (at crossing):75091.66073590705
# Ensemble 8:
#   musq:               -0.3493772727272727
#   n_meas:             79401
#   tau_int:            3.8141169772970906
#   n_independent:      9202.462568567953
#   n_eff (at crossing):74190.24416436147
# Ensemble 9:
#   musq:               -0.34934545454545457
#   n_meas:             79401
#   tau_int:            3.5825823896565328
#   n_independent:      9724.359782813837
#   n_eff (at crossing):73237.02396857888
# Ensemble 10:
#   musq:               -0.3493136363636364
#   n_meas:             79401
#   tau_int:            3.627759769530455
#   n_independent:      9617.928904936261
#   n_eff (at crossing):72060.55851683323
#
# === Crossing result ===
# musqcrit_central:   -0.34970851025275
# musqcrit_err:       5.2479889147612774e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2534577035005774
# phisq_err:          8.426219815800058e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.3497090370255513      0.4654800000000000      0.2534571329730548
   -0.3497082443568867      0.4654800000000000      0.2534561650986932
   -0.3497085924973135      0.4654800000000000      0.2534579656234922
   -0.3497078776562420      0.4654800000000000      0.2534560708022432
   -0.3497088403898033      0.4654800000000000      0.2534571639391921
   -0.3497080635102169      0.4654800000000000      0.2534569272073406
   -0.3497091831903134      0.4654800000000000      0.2534581717333180
   -0.3497084323245843      0.4654800000000000      0.2534569119596973
   -0.3497082200787093      0.4654800000000000      0.2534568762958216
   -0.3497086482295901      0.4654800000000000      0.2534579535511106
   -0.3497084381067009      0.4654800000000000      0.2534562962569676
   -0.3497084801038282      0.4654800000000000      0.2534575706452264
   -0.3497086120499353      0.4654800000000000      0.2534580518139252
   -0.3497078574281000      0.4654800000000000      0.2534557245453312
   -0.3497086710552705      0.4654800000000000      0.2534573374179496
   -0.3497076013810058      0.4654800000000000      0.2534561586680144
   -0.3497082796489699      0.4654800000000000      0.2534571482531935
   -0.3497086538559636      0.4654800000000000      0.2534574196951954
   -0.3497087091438444      0.4654800000000000      0.2534575143377114
   -0.3497084342507430      0.4654800000000000      0.2534566048381985
   -0.3497087876748061      0.4654800000000000      0.2534574694470579
   -0.3497089422162161      0.4654800000000000      0.2534576859044487
   -0.3497090671503057      0.4654800000000000      0.2534575405402549
   -0.3497082348575725      0.4654800000000000      0.2534567212127404
   -0.3497084346120795      0.4654800000000000      0.2534569627638797
   -0.3497082906613538      0.4654800000000000      0.2534566526232572
   -0.3497081786028640      0.4654800000000000      0.2534578144269328
   -0.3497079832134630      0.4654800000000000      0.2534569006044418
   -0.3497076619072971      0.4654800000000000      0.2534565860741276
   -0.3497084557822451      0.4654800000000000      0.2534577190331641
   -0.3497083299638376      0.4654800000000000      0.2534575367026427
   -0.3497085794400376      0.4654800000000000      0.2534581065153961
   -0.3497090068050500      0.4654800000000000      0.2534587276163229
   -0.3497082417223491      0.4654800000000000      0.2534567774080803
   -0.3497082209286221      0.4654800000000000      0.2534569474658656
   -0.3497089715304177      0.4654800000000000      0.2534568635354674
   -0.3497081955726536      0.4654800000000000      0.2534566730589305
   -0.3497093748178982      0.4654800000000000      0.2534584977082368
   -0.3497091598628542      0.4654800000000000      0.2534574727607392
   -0.3497084318013997      0.4654800000000000      0.2534573829695823
   -0.3497082238319114      0.4654800000000000      0.2534566040794073
   -0.3497082063728273      0.4654800000000000      0.2534574302478597
   -0.3497078420208364      0.4654800000000000      0.2534574026186840
   -0.3497087403577783      0.4654800000000000      0.2534582960043139
   -0.3497085455609721      0.4654800000000000      0.2534572263511739
   -0.3497085656118337      0.4654800000000000      0.2534574969382016
   -0.3497084606340007      0.4654800000000000      0.2534569809331621
   -0.3497084893418206      0.4654800000000000      0.2534581760489594
   -0.3497088093615782      0.4654800000000000      0.2534576122927695
   -0.3497090749620900      0.4654800000000000      0.2534585195266000
   -0.3497079960466015      0.4654800000000000      0.2534566840725667
   -0.3497079252599662      0.4654800000000000      0.2534568554641639
   -0.3497087009090563      0.4654800000000000      0.2534568146783431
   -0.3497076522361660      0.4654800000000000      0.2534564269688679
   -0.3497080170790209      0.4654800000000000      0.2534561253030646
   -0.3497082665184938      0.4654800000000000      0.2534561063231850
   -0.3497087572401310      0.4654800000000000      0.2534573207297344
   -0.3497087221016664      0.4654800000000000      0.2534565054877825
   -0.3497087332992688      0.4654800000000000      0.2534574082610670
   -0.3497086503567196      0.4654800000000000      0.2534580914482348
   -0.3497092023242274      0.4654800000000000      0.2534584021102265
   -0.3497087198824950      0.4654800000000000      0.2534568944125850
   -0.3497086509015003      0.4654800000000000      0.2534566475638080
   -0.3497090034931270      0.4654800000000000      0.2534564523426778
   -0.3497085519581971      0.4654800000000000      0.2534571592275192
   -0.3497086556166520      0.4654800000000000      0.2534573713255185
   -0.3497085683049914      0.4654800000000000      0.2534572990785356
   -0.3497085506720634      0.4654800000000000      0.2534578923255810
   -0.3497085998977390      0.4654800000000000      0.2534577031320665
   -0.3497084873540077      0.4654800000000000      0.2534573848268988
   -0.3497088331810296      0.4654800000000000      0.2534581307510683
   -0.3497079247189992      0.4654800000000000      0.2534567032131861
   -0.3497085332578167      0.4654800000000000      0.2534573182548502
   -0.3497078824280105      0.4654800000000000      0.2534558090130677
   -0.3497086904859715      0.4654800000000000      0.2534573165526305
   -0.3497083745128184      0.4654800000000000      0.2534569669311678
   -0.3497089879658952      0.4654800000000000      0.2534579345725420
   -0.3497092732555328      0.4654800000000000      0.2534591039009551
   -0.3497081823231970      0.4654800000000000      0.2534567390017416
   -0.3497084909511478      0.4654800000000000      0.2534576346224458
   -0.3497085836202286      0.4654800000000000      0.2534579221427585
   -0.3497086013935160      0.4654800000000000      0.2534583230930131
   -0.3497088944460832      0.4654800000000000      0.2534580435305427
   -0.3497080089155833      0.4654800000000000      0.2534570016244910
   -0.3497093910367218      0.4654800000000000      0.2534581688031745
   -0.3497088425916735      0.4654800000000000      0.2534575600984128
   -0.3497081876276995      0.4654800000000000      0.2534575995566431
   -0.3497087686656191      0.4654800000000000      0.2534568774604956
   -0.3497075149149331      0.4654800000000000      0.2534560979565959
   -0.3497091458923000      0.4654800000000000      0.2534577265896391
   -0.3497100622441759      0.4654800000000000      0.2534589925136149
   -0.3497075578075831      0.4654800000000000      0.2534565773864135
   -0.3497088216633482      0.4654800000000000      0.2534578948640280
   -0.3497087518694044      0.4654800000000000      0.2534581258961921
   -0.3497087392388333      0.4654800000000000      0.2534575433115334
   -0.3497083394185598      0.4654800000000000      0.2534578269430096
   -0.3497090010857592      0.4654800000000000      0.2534582190364736
   -0.3497082435355087      0.4654800000000000      0.2534573146491798
   -0.3497087642368517      0.4654800000000000      0.2534581079633767
   -0.3497079001054900      0.4654800000000000      0.2534563201719225
   -0.3497076992694584      0.4654800000000000      0.2534567711913288
   -0.3497076074328644      0.4654800000000000      0.2534553173233862
   -0.3497092926659961      0.4654800000000000      0.2534576598847938
   -0.3497078193848072      0.4654800000000000      0.2534562782708957
   -0.3497085580820953      0.4654800000000000      0.2534570976427719
   -0.3497086869482527      0.4654800000000000      0.2534568909513715
   -0.3497084691626485      0.4654800000000000      0.2534574224265557
   -0.3497085260984934      0.4654800000000000      0.2534579501972607
   -0.3497090480517650      0.4654800000000000      0.2534586681329792
   -0.3497084899815099      0.4654800000000000      0.2534568847850114
   -0.3497092487958130      0.4654800000000000      0.2534592205364369
   -0.3497083832834736      0.4654800000000000      0.2534561196388213
   -0.3497079193520590      0.4654800000000000      0.2534572342924248
   -0.3497078707583970      0.4654800000000000      0.2534566590618266
   -0.3497080055223985      0.4654800000000000      0.2534575272337014
   -0.3497085543929833      0.4654800000000000      0.2534577497251710
   -0.3497088485826862      0.4654800000000000      0.2534575536563956
   -0.3497085832851387      0.4654800000000000      0.2534577031262324
   -0.3497096657094946      0.4654800000000000      0.2534584972188542
   -0.3497086422338875      0.4654800000000000      0.2534579013978052
   -0.3497089068788563      0.4654800000000000      0.2534579086994362
   -0.3497085276398837      0.4654800000000000      0.2534572178908298
   -0.3497088217780171      0.4654800000000000      0.2534569568586080
   -0.3497082952381733      0.4654800000000000      0.2534575223680376
   -0.3497084483298448      0.4654800000000000      0.2534580941188408
   -0.3497087293754580      0.4654800000000000      0.2534573081192380
   -0.3497084584806818      0.4654800000000000      0.2534568418995126
   -0.3497071173319466      0.4654800000000000      0.2534553521957742


==> anc/lamb=0.6/Nx=112_lamb=0.6/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.6
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.415
#   n_meas:             2501
#   tau_int:            2.8817133994295614
#   n_independent:      369.78296274632214
#   n_eff (at crossing):2493.9953396791566
# Ensemble 2:
#   musq:               -0.4149590909090909
#   n_meas:             2501
#   tau_int:            3.0386354072320643
#   n_independent:      353.3848097049779
#   n_eff (at crossing):2500.9954276193293
# Ensemble 3:
#   musq:               -0.4149181818181818
#   n_meas:             2501
#   tau_int:            2.805128300615049
#   n_independent:      378.3514242903355
#   n_eff (at crossing):2494.6095645330465
# Ensemble 4:
#   musq:               -0.4148772727272727
#   n_meas:             2501
#   tau_int:            2.8170733170234064
#   n_independent:      376.98895396202545
#   n_eff (at crossing):2475.1472823017048
# Ensemble 5:
#   musq:               -0.4148363636363636
#   n_meas:             2501
#   tau_int:            3.0421605623810564
#   n_independent:      353.03312144591445
#   n_eff (at crossing):2436.7834891092816
# Ensemble 6:
#   musq:               -0.4147954545454545
#   n_meas:             2501
#   tau_int:            2.7185240623908045
#   n_independent:      388.53212707413957
#   n_eff (at crossing):2397.275929411425
# Ensemble 7:
#   musq:               -0.41475454545454543
#   n_meas:             2502
#   tau_int:            2.5542804635876117
#   n_independent:      409.58910450894
#   n_eff (at crossing):2336.2714650840007
# Ensemble 8:
#   musq:               -0.41471363636363634
#   n_meas:             2501
#   tau_int:            2.738457007369293
#   n_independent:      386.14068278640605
#   n_eff (at crossing):2269.7710509468834
#
# === Crossing result ===
# musqcrit_central:   -0.41495802184828995
# musqcrit_err:       1.918171259520359e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25230715885545063
# phisq_err:          4.4426880328614196e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4149556220350353      0.4654800000000000      0.2523016023587930
   -0.4149542566804984      0.4654800000000000      0.2522984462068765
   -0.4149591395660269      0.4654800000000000      0.2523097465645262
   -0.4149570479004209      0.4654800000000000      0.2523049014192171
   -0.4149596311937709      0.4654800000000000      0.2523108863415998
   -0.4149580179726381      0.4654800000000000      0.2523071476704770
   -0.4149588061217209      0.4654800000000000      0.2523089737255572
   -0.4149566022661331      0.4654800000000000      0.2523038700112138
   -0.4149557302397539      0.4654800000000000      0.2523018526061399
   -0.4149567175602778      0.4654800000000000      0.2523041368272450
   -0.4149553836847911      0.4654800000000000      0.2523010511840507
   -0.4149582358540699      0.4654800000000000      0.2523076523831899
   -0.4149568340373220      0.4654800000000000      0.2523044064013343
   -0.4149590607263481      0.4654800000000000      0.2523095638189324
   -0.4149560830140561      0.4654800000000000      0.2523026685986295
   -0.4149550328129444      0.4654800000000000      0.2523002399653942
   -0.4149571763155180      0.4654800000000000      0.2523051986885086
   -0.4149591917465027      0.4654800000000000      0.2523098675209156
   -0.4149601940870138      0.4654800000000000      0.2523121917912564
   -0.4149555310825044      0.4654800000000000      0.2523013920247445
   -0.4149603818276278      0.4654800000000000      0.2523126273026032
   -0.4149576602411897      0.4654800000000000      0.2523063191583002
   -0.4149592131817389      0.4654800000000000      0.2523099172098366
   -0.4149561091833318      0.4654800000000000      0.2523027291376126
   -0.4149583871301073      0.4654800000000000      0.2523080028500082
   -0.4149572855542440      0.4654800000000000      0.2523054515860232
   -0.4149562971833587      0.4654800000000000      0.2523031640802254
   -0.4149593094102386      0.4654800000000000      0.2523101402853032
   -0.4149562684903656      0.4654800000000000      0.2523030976948087
   -0.4149586858414774      0.4654800000000000      0.2523086949881856
   -0.4149568666418668      0.4654800000000000      0.2523044818648892
   -0.4149552456924169      0.4654800000000000      0.2523007321221473
   -0.4149596972104488      0.4654800000000000      0.2523110394210244
   -0.4149558293741651      0.4654800000000000      0.2523020818920523
   -0.4149577781063565      0.4654800000000000      0.2523065921145055
   -0.4149547642861756      0.4654800000000000      0.2522996192559342
   -0.4149565436352468      0.4654800000000000      0.2523037343342054
   -0.4149586592837239      0.4654800000000000      0.2523086334462343
   -0.4149594180386820      0.4654800000000000      0.2523103921230964
   -0.4149602361181242      0.4654800000000000      0.2523122892882685
   -0.4149592618275934      0.4654800000000000      0.2523100299781634
   -0.4149579668911106      0.4654800000000000      0.2523070293528452
   -0.4149593783910323      0.4654800000000000      0.2523103002042326
   -0.4149555496169835      0.4654800000000000      0.2523014348859930
   -0.4149579570716791      0.4654800000000000      0.2523070066090342
   -0.4149560908485881      0.4654800000000000      0.2523026867226212
   -0.4149582185499968      0.4654800000000000      0.2523076122964238
   -0.4149569183277725      0.4654800000000000      0.2523046014957704
   -0.4149605771869319      0.4654800000000000      0.2523130805444686
   -0.4149595312068435      0.4654800000000000      0.2523106545046379
   -0.4149573295730306      0.4654800000000000      0.2523055534986292
   -0.4149566074105328      0.4654800000000000      0.2523038819160554
   -0.4149542941955267      0.4654800000000000      0.2522985328886316
   -0.4149574048555442      0.4654800000000000      0.2523057278000811
   -0.4149579979732332      0.4654800000000000      0.2523071013463645
   -0.4149592065174844      0.4654800000000000      0.2523099017613843
   -0.4149577066858395      0.4654800000000000      0.2523064267138893
   -0.4149578746178174      0.4654800000000000      0.2523068156348314
   -0.4149586347522157      0.4654800000000000      0.2523085766006311
   -0.4149587530727387      0.4654800000000000      0.2523088507871560
   -0.4149572131239611      0.4654800000000000      0.2523052839013466
   -0.4149575480193746      0.4654800000000000      0.2523060592908389
   -0.4149585961192588      0.4654800000000000      0.2523084870803256
   -0.4149580632857205      0.4654800000000000      0.2523072526302715
   -0.4149551306400746      0.4654800000000000      0.2523004661236855
   -0.4149565701722473      0.4654800000000000      0.2523037957425010
   -0.4149591984930041      0.4654800000000000      0.2523098831598735
   -0.4149604469720183      0.4654800000000000      0.2523127784338828
   -0.4149608435150403      0.4654800000000000      0.2523136985307162
   -0.4149585899606630      0.4654800000000000      0.2523084728098348
   -0.4149581189018142      0.4654800000000000      0.2523073814594597
   -0.4149584068833501      0.4654800000000000      0.2523080486156548
   -0.4149589309783069      0.4654800000000000      0.2523092630914703
   -0.4149577135711975      0.4654800000000000      0.2523064426591430
   -0.4149596381445152      0.4654800000000000      0.2523109024586676
   -0.4149600670474342      0.4654800000000000      0.2523118971216395
   -0.4149587329878412      0.4654800000000000      0.2523088042425157
   -0.4149615387843053      0.4654800000000000      0.2523153123393860
   -0.4149584035557963      0.4654800000000000      0.2523080409061119
   -0.4149568478693897      0.4654800000000000      0.2523044384155997
   -0.4149587199068724      0.4654800000000000      0.2523087739290751
   -0.4149574124739062      0.4654800000000000      0.2523057454393403
   -0.4149551068064572      0.4654800000000000      0.2523004110234123
   -0.4149562409737583      0.4654800000000000      0.2523030340323105
   -0.4149592531549121      0.4654800000000000      0.2523100098733337
   -0.4149594952751353      0.4654800000000000      0.2523105711944889
   -0.4149574145992757      0.4654800000000000      0.2523057503603541
   -0.4149551211066355      0.4654800000000000      0.2523004440834904
   -0.4149555639778278      0.4654800000000000      0.2523014680960112
   -0.4149587513491347      0.4654800000000000      0.2523088467928608
   -0.4149555832789011      0.4654800000000000      0.2523015127309983
   -0.4149601354642293      0.4654800000000000      0.2523120558120446
   -0.4149592169804647      0.4654800000000000      0.2523099260157182
   -0.4149583399391882      0.4654800000000000      0.2523078935173086
   -0.4149596128904659      0.4654800000000000      0.2523108439010859
   -0.4149588066704538      0.4654800000000000      0.2523089749972409
   -0.4149598334570676      0.4654800000000000      0.2523113553705925
   -0.4149598079027662      0.4654800000000000      0.2523112961092006
   -0.4149608167504132      0.4654800000000000      0.2523136364213370
   -0.4149561170323802      0.4654800000000000      0.2523027472954989
   -0.4149544518327950      0.4654800000000000      0.2522988971467603
   -0.4149582078786901      0.4654800000000000      0.2523075875754095
   -0.4149601487009800      0.4654800000000000      0.2523120865150568
   -0.4149600915618695      0.4654800000000000      0.2523119539812093
   -0.4149571253401858      0.4654800000000000      0.2523050806822346
   -0.4149581420613738      0.4654800000000000      0.2523074351076823
   -0.4149599119390386      0.4654800000000000      0.2523115373794777
   -0.4149567765190322      0.4654800000000000      0.2523042732786090
   -0.4149604698638646      0.4654800000000000      0.2523128315432003
   -0.4149560266241552      0.4654800000000000      0.2523025381519763
   -0.4149599893967039      0.4654800000000000      0.2523117170220859
   -0.4149622780960131      0.4654800000000000      0.2523170291849520
   -0.4149585466656881      0.4654800000000000      0.2523083724898086
   -0.4149571810717475      0.4654800000000000      0.2523052096992306
   -0.4149561381956429      0.4654800000000000      0.2523027962547824
   -0.4149573150142452      0.4654800000000000      0.2523055197916994
   -0.4149571994637182      0.4654800000000000      0.2523052522771636
   -0.4149581348885131      0.4654800000000000      0.2523074184919410
   -0.4149588880814791      0.4654800000000000      0.2523091636716900
   -0.4149582896931767      0.4654800000000000      0.2523077771102517
   -0.4149583137726250      0.4654800000000000      0.2523078328956465
   -0.4149578711481354      0.4654800000000000      0.2523068075988097
   -0.4149600283697824      0.4654800000000000      0.2523118074133133
   -0.4149587180253334      0.4654800000000000      0.2523087695688750
   -0.4149601030256665      0.4654800000000000      0.2523119805710234
   -0.4149594096104672      0.4654800000000000      0.2523103725829752
   -0.4149575234062139      0.4654800000000000      0.2523060022977172
   -0.4149613764176832      0.4654800000000000      0.2523149353997636


==> anc/lamb=0.6/Nx=136_lamb=0.6/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.6
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.415
#   n_meas:             5251
#   tau_int:            3.4389567585438385
#   n_independent:      666.5470480997614
#   n_eff (at crossing):5133.59049759827
# Ensemble 2:
#   musq:               -0.4149590909090909
#   n_meas:             5251
#   tau_int:            3.1590572012210503
#   n_independent:      717.534560302543
#   n_eff (at crossing):5211.771499518428
# Ensemble 3:
#   musq:               -0.4149181818181818
#   n_meas:             5251
#   tau_int:            3.0745508088193576
#   n_independent:      734.4978825093773
#   n_eff (at crossing):5249.744193794943
# Ensemble 4:
#   musq:               -0.4148772727272727
#   n_meas:             5251
#   tau_int:            3.0967400725653107
#   n_independent:      729.9665661209176
#   n_eff (at crossing):5234.689382180896
# Ensemble 5:
#   musq:               -0.4148363636363636
#   n_meas:             5251
#   tau_int:            3.124255282605428
#   n_independent:      724.4246873560638
#   n_eff (at crossing):5161.1648957084935
# Ensemble 6:
#   musq:               -0.4147954545454545
#   n_meas:             5251
#   tau_int:            3.5196017214829
#   n_independent:      653.1741654820986
#   n_eff (at crossing):5049.860025732837
# Ensemble 7:
#   musq:               -0.41475454545454543
#   n_meas:             6752
#   tau_int:            2.9594399037132586
#   n_independent:      975.8805164894766
#   n_eff (at crossing):6304.18948424726
# Ensemble 8:
#   musq:               -0.41471363636363634
#   n_meas:             5251
#   tau_int:            2.8116352818648673
#   n_independent:      792.8107344361645
#   n_eff (at crossing):4679.446800337471
#
# === Crossing result ===
# musqcrit_central:   -0.41490931587846536
# musqcrit_err:       1.0135302710666904e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25199998435323034
# phisq_err:          2.4167990319911333e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4149083438806591      0.4654800000000000      0.2519976665616123
   -0.4149098009652873      0.4654800000000000      0.2520011405692385
   -0.4149091398872620      0.4654800000000000      0.2519995638896483
   -0.4149098519120035      0.4654800000000000      0.2520012621140281
   -0.4149089096617429      0.4654800000000000      0.2519990150036913
   -0.4149095343637459      0.4654800000000000      0.2520005046161373
   -0.4149079641694349      0.4654800000000000      0.2519967619435121
   -0.4149100026107882      0.4654800000000000      0.2520016216700338
   -0.4149100651634180      0.4654800000000000      0.2520017709292379
   -0.4149095712891956      0.4654800000000000      0.2520005926898848
   -0.4149079642904063      0.4654800000000000      0.2519967622316666
   -0.4149097207434776      0.4654800000000000      0.2520009491926692
   -0.4149087629457018      0.4654800000000000      0.2519986652698142
   -0.4149095729233667      0.4654800000000000      0.2520005965877354
   -0.4149078196473726      0.4654800000000000      0.2519964177120404
   -0.4149085574914015      0.4654800000000000      0.2519981755910415
   -0.4149091718002058      0.4654800000000000      0.2519996399823838
   -0.4149107583926249      0.4654800000000000      0.2520034255928590
   -0.4149095258428021      0.4654800000000000      0.2520004842925612
   -0.4149109539954213      0.4654800000000000      0.2520038926492980
   -0.4149093984390447      0.4654800000000000      0.2520001804350698
   -0.4149074097882051      0.4654800000000000      0.2519954417112805
   -0.4149074424242470      0.4654800000000000      0.2519955194154461
   -0.4149089975349978      0.4654800000000000      0.2519992244918513
   -0.4149091127638859      0.4654800000000000      0.2519994992186830
   -0.4149101585667543      0.4654800000000000      0.2520019938170277
   -0.4149072910871235      0.4654800000000000      0.2519951591101234
   -0.4149087036636930      0.4654800000000000      0.2519985239687136
   -0.4149084934245278      0.4654800000000000      0.2519980229116068
   -0.4149088807758572      0.4654800000000000      0.2519989461436581
   -0.4149081105460402      0.4654800000000000      0.2519971106347572
   -0.4149084430191173      0.4654800000000000      0.2519979027949217
   -0.4149082850463551      0.4654800000000000      0.2519975263768368
   -0.4149094980907967      0.4654800000000000      0.2520004181013700
   -0.4149083874306675      0.4654800000000000      0.2519977703328750
   -0.4149099129553299      0.4654800000000000      0.2520014077533658
   -0.4149099903636189      0.4654800000000000      0.2520015924475129
   -0.4149098247628297      0.4654800000000000      0.2520011973429548
   -0.4149086925922233      0.4654800000000000      0.2519984975801883
   -0.4149101952498057      0.4654800000000000      0.2520020813583256
   -0.4149099900729581      0.4654800000000000      0.2520015917539812
   -0.4149105653738062      0.4654800000000000      0.2520029647812842
   -0.4149103582920153      0.4654800000000000      0.2520024704786052
   -0.4149091907416567      0.4654800000000000      0.2519996851470512
   -0.4149089238941602      0.4654800000000000      0.2519990489324560
   -0.4149089398468977      0.4654800000000000      0.2519990869627846
   -0.4149105791644078      0.4654800000000000      0.2520029977023874
   -0.4149105823561640      0.4654800000000000      0.2520030053218443
   -0.4149093506097293      0.4654800000000000      0.2520000663706967
   -0.4149108147479469      0.4654800000000000      0.2520035601491329
   -0.4149092431795323      0.4654800000000000      0.2519998101855198
   -0.4149089001026229      0.4654800000000000      0.2519989922158612
   -0.4149090815695623      0.4654800000000000      0.2519994248430696
   -0.4149090092369654      0.4654800000000000      0.2519992523902818
   -0.4149089402698481      0.4654800000000000      0.2519990879710791
   -0.4149095727832177      0.4654800000000000      0.2520005962534499
   -0.4149100202066202      0.4654800000000000      0.2520016636553264
   -0.4149103655763437      0.4654800000000000      0.2520024878647890
   -0.4149094768850489      0.4654800000000000      0.2520003675246663
   -0.4149092880514955      0.4654800000000000      0.2519999171873787
   -0.4149089602869531      0.4654800000000000      0.2519991356913425
   -0.4149094315372598      0.4654800000000000      0.2520002593710742
   -0.4149082189033724      0.4654800000000000      0.2519973687858904
   -0.4149087164775071      0.4654800000000000      0.2519985545103710
   -0.4149098784876528      0.4654800000000000      0.2520013255182418
   -0.4149085267977157      0.4654800000000000      0.2519981024430967
   -0.4149077766119810      0.4654800000000000      0.2519963152157744
   -0.4149078166060430      0.4654800000000000      0.2519964104684635
   -0.4149086570126674      0.4654800000000000      0.2519984127790137
   -0.4149091579318756      0.4654800000000000      0.2519996069146994
   -0.4149109112428125      0.4654800000000000      0.2520037905589500
   -0.4149101644655988      0.4654800000000000      0.2520020078939877
   -0.4149078504478879      0.4654800000000000      0.2519964910710906
   -0.4149088853776324      0.4654800000000000      0.2519989571135549
   -0.4149113295550496      0.4654800000000000      0.2520047896172238
   -0.4149098603309048      0.4654800000000000      0.2520012821996996
   -0.4149106491506921      0.4654800000000000      0.2520031647804100
   -0.4149086822702144      0.4654800000000000      0.2519984729782027
   -0.4149101038233368      0.4654800000000000      0.2520018631810442
   -0.4149087441760403      0.4654800000000000      0.2519986205307962
   -0.4149095972912471      0.4654800000000000      0.2520006547110238
   -0.4149085794623560      0.4654800000000000      0.2519982279524818
   -0.4149084443936827      0.4654800000000000      0.2519979060704599
   -0.4149109468526672      0.4654800000000000      0.2520038755926280
   -0.4149090870020788      0.4654800000000000      0.2519994377955033
   -0.4149082999655632      0.4654800000000000      0.2519975619242500
   -0.4149086278306394      0.4654800000000000      0.2519983432277479
   -0.4149094946660129      0.4654800000000000      0.2520004099330387
   -0.4149097272300962      0.4654800000000000      0.2520009646666220
   -0.4149087392959149      0.4654800000000000      0.2519986088987350
   -0.4149087901775980      0.4654800000000000      0.2519987301805079
   -0.4149078737385561      0.4654800000000000      0.2519965465448410
   -0.4149102084643675      0.4654800000000000      0.2520021128945252
   -0.4149083472558440      0.4654800000000000      0.2519976746038909
   -0.4149093323439165      0.4654800000000000      0.2520000228112008
   -0.4149095029829724      0.4654800000000000      0.2520004297695658
   -0.4149102680851431      0.4654800000000000      0.2520022551822530
   -0.4149096279356111      0.4654800000000000      0.2520007278069260
   -0.4149089236755305      0.4654800000000000      0.2519990484112593
   -0.4149088503110105      0.4654800000000000      0.2519988735214028
   -0.4149101993971982      0.4654800000000000      0.2520020912559294
   -0.4149088875496330      0.4654800000000000      0.2519989622912717
   -0.4149094725950357      0.4654800000000000      0.2520003572928923
   -0.4149103435173710      0.4654800000000000      0.2520024352149127
   -0.4149094682442306      0.4654800000000000      0.2520003469161662
   -0.4149106348742636      0.4654800000000000      0.2520031306975460
   -0.4149096974672210      0.4654800000000000      0.2520008936674048
   -0.4149098234635597      0.4654800000000000      0.2520011942432617
   -0.4149090821217531      0.4654800000000000      0.2519994261596238
   -0.4149098247301969      0.4654800000000000      0.2520011972651021
   -0.4149072322630188      0.4654800000000000      0.2519950190732979
   -0.4149093065725635      0.4654800000000000      0.2519999613539616
   -0.4149100371812420      0.4654800000000000      0.2520017041589400
   -0.4149089075382720      0.4654800000000000      0.2519990099415674
   -0.4149099231755685      0.4654800000000000      0.2520014321379012
   -0.4149100799490836      0.4654800000000000      0.2520018062110175
   -0.4149089063810842      0.4654800000000000      0.2519990071829618
   -0.4149102660602985      0.4654800000000000      0.2520022503497519
   -0.4149106241186867      0.4654800000000000      0.2520031050204636
   -0.4149099847121681      0.4654800000000000      0.2520015789628941
   -0.4149106718223622      0.4654800000000000      0.2520032189065093
   -0.4149073078443294      0.4654800000000000      0.2519951990036384
   -0.4149104575492382      0.4654800000000000      0.2520027073941655
   -0.4149097491520214      0.4654800000000000      0.2520010169624163
   -0.4149077842715136      0.4654800000000000      0.2519963334580123
   -0.4149107420987572      0.4654800000000000      0.2520033866901356
   -0.4149092362464012      0.4654800000000000      0.2519997936531068
   -0.4149097776300459      0.4654800000000000      0.2520010848995297


==> anc/lamb=0.6/Nx=156_lamb=0.6/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.6
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.41505
#   n_meas:             3001
#   tau_int:            3.7294570797909605
#   n_independent:      354.7736675635355
#   n_eff (at crossing):2717.0703125682153
# Ensemble 2:
#   musq:               -0.41500454545454546
#   n_meas:             3001
#   tau_int:            3.0688722834589286
#   n_independent:      420.4409350691936
#   n_eff (at crossing):2852.529347116111
# Ensemble 3:
#   musq:               -0.4149590909090909
#   n_meas:             3001
#   tau_int:            3.2805497665255055
#   n_independent:      396.89994648027783
#   n_eff (at crossing):2957.574615671613
# Ensemble 4:
#   musq:               -0.4149136363636364
#   n_meas:             3001
#   tau_int:            3.1074553518861436
#   n_independent:      415.94416385928923
#   n_eff (at crossing):2998.975575489236
# Ensemble 5:
#   musq:               -0.4148681818181818
#   n_meas:             3001
#   tau_int:            3.3967190944355017
#   n_independent:      385.0675308216873
#   n_eff (at crossing):2985.5000277983727
# Ensemble 6:
#   musq:               -0.4148227272727273
#   n_meas:             3001
#   tau_int:            3.199147664572195
#   n_independent:      405.6339827606023
#   n_eff (at crossing):2917.3664837688416
# Ensemble 7:
#   musq:               -0.4147772727272727
#   n_meas:             3001
#   tau_int:            3.1466366401844743
#   n_independent:      411.4750516860088
#   n_eff (at crossing):2793.65934773016
# Ensemble 8:
#   musq:               -0.4147318181818182
#   n_meas:             3001
#   tau_int:            3.093426462363872
#   n_independent:      417.56802754018867
#   n_eff (at crossing):2610.447590491765
#
# === Crossing result ===
# musqcrit_central:   -0.4149017934453141
# musqcrit_err:       1.0217703182519935e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25183880846691237
# phisq_err:          2.4933675934728226e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4149006757720008      0.4654800000000000      0.2518360815972587
   -0.4149001967232068      0.4654800000000000      0.2518349142510004
   -0.4149019617076731      0.4654800000000000      0.2518392180589382
   -0.4149016513935276      0.4654800000000000      0.2518384608011944
   -0.4149035671610872      0.4654800000000000      0.2518431397589706
   -0.4149035857739369      0.4654800000000000      0.2518431852638103
   -0.4149020983708762      0.4654800000000000      0.2518395516352127
   -0.4149010509431054      0.4654800000000000      0.2518369962228315
   -0.4149008971206149      0.4654800000000000      0.2518366211772458
   -0.4149010394688770      0.4654800000000000      0.2518369682446149
   -0.4149015257166979      0.4654800000000000      0.2518381541826401
   -0.4149030084878800      0.4654800000000000      0.2518417743216694
   -0.4149014631083721      0.4654800000000000      0.2518380014497487
   -0.4149010704069871      0.4654800000000000      0.2518370436834094
   -0.4149010842003223      0.4654800000000000      0.2518370773175554
   -0.4149007058558721      0.4654800000000000      0.2518361549251693
   -0.4149006084180013      0.4654800000000000      0.2518359174336662
   -0.4149007137287676      0.4654800000000000      0.2518361741153337
   -0.4149011467530397      0.4654800000000000      0.2518372298543550
   -0.4149024636946082      0.4654800000000000      0.2518404435745341
   -0.4149013387587004      0.4654800000000000      0.2518376981285997
   -0.4149016705035533      0.4654800000000000      0.2518385074281804
   -0.4149020627246738      0.4654800000000000      0.2518394646230941
   -0.4149024805184119      0.4654800000000000      0.2518404846581142
   -0.4149014475172026      0.4654800000000000      0.2518379634166747
   -0.4149004056567712      0.4654800000000000      0.2518354233084447
   -0.4149030219011466      0.4654800000000000      0.2518418070953260
   -0.4149005542329030      0.4654800000000000      0.2518357853753612
   -0.4149036657333983      0.4654800000000000      0.2518433807593757
   -0.4149028218009474      0.4654800000000000      0.2518413182228941
   -0.4149022624461171      0.4654800000000000      0.2518399521834535
   -0.4149028306409551      0.4654800000000000      0.2518413398180981
   -0.4149038156046624      0.4654800000000000      0.2518437472285793
   -0.4149020251551675      0.4654800000000000      0.2518393729197119
   -0.4149011782179814      0.4654800000000000      0.2518373065863917
   -0.4149019347438517      0.4654800000000000      0.2518391522495461
   -0.4149038908667611      0.4654800000000000      0.2518439312830762
   -0.4149013878460993      0.4654800000000000      0.2518378178608061
   -0.4149019486359352      0.4654800000000000      0.2518391861551009
   -0.4149020475029512      0.4654800000000000      0.2518394274679682
   -0.4149001602038689      0.4654800000000000      0.2518348252846642
   -0.4149025244875515      0.4654800000000000      0.2518405920337736
   -0.4149016614689286      0.4654800000000000      0.2518384853842782
   -0.4149025845638215      0.4654800000000000      0.2518407387521219
   -0.4149016234730610      0.4654800000000000      0.2518383926790875
   -0.4149021786505918      0.4654800000000000      0.2518397476092754
   -0.4149023452552904      0.4654800000000000      0.2518401543671925
   -0.4149024398513680      0.4654800000000000      0.2518403853507883
   -0.4149018550742089      0.4654800000000000      0.2518389578142458
   -0.4149015980598678      0.4654800000000000      0.2518383306761116
   -0.4149026944131837      0.4654800000000000      0.2518410070501858
   -0.4149009121646931      0.4654800000000000      0.2518366578546245
   -0.4149027297546154      0.4654800000000000      0.2518410933752791
   -0.4149008243977113      0.4654800000000000      0.2518364438873487
   -0.4149008768934404      0.4654800000000000      0.2518365718644166
   -0.4149002096930300      0.4654800000000000      0.2518349458481650
   -0.4149019122998502      0.4654800000000000      0.2518390974728900
   -0.4149033421441785      0.4654800000000000      0.2518425897057957
   -0.4149012914564367      0.4654800000000000      0.2518375827564427
   -0.4149011200223029      0.4654800000000000      0.2518371646693789
   -0.4149013747305464      0.4654800000000000      0.2518377858692228
   -0.4149018384878185      0.4654800000000000      0.2518389173368755
   -0.4149013737911323      0.4654800000000000      0.2518377835778117
   -0.4149030467007758      0.4654800000000000      0.2518418676913587
   -0.4149019033937743      0.4654800000000000      0.2518390757371459
   -0.4149012599878099      0.4654800000000000      0.2518375060063343
   -0.4149016652002432      0.4654800000000000      0.2518384944884202
   -0.4149028671034010      0.4654800000000000      0.2518414288941044
   -0.4149018219300106      0.4654800000000000      0.2518388769299577
   -0.4149030032196006      0.4654800000000000      0.2518417614494062
   -0.4149020450129834      0.4654800000000000      0.2518394213901927
   -0.4149011308560390      0.4654800000000000      0.2518371910880655
   -0.4149009511519171      0.4654800000000000      0.2518367529079442
   -0.4148999398585960      0.4654800000000000      0.2518342885641651
   -0.4149017533014764      0.4654800000000000      0.2518387094594719
   -0.4149019504841835      0.4654800000000000      0.2518391906660443
   -0.4149021055752464      0.4654800000000000      0.2518395692214209
   -0.4149011134694628      0.4654800000000000      0.2518371486900476
   -0.4149027766222995      0.4654800000000000      0.2518412078593463
   -0.4149023028562273      0.4654800000000000      0.2518400508450623
   -0.4149003479257321      0.4654800000000000      0.2518352826381799
   -0.4149015520532634      0.4654800000000000      0.2518382184336280
   -0.4149027611541494      0.4654800000000000      0.2518411700745530
   -0.4149014118515652      0.4654800000000000      0.2518378764163066
   -0.4149026988061985      0.4654800000000000      0.2518410177804042
   -0.4149004419728700      0.4654800000000000      0.2518355118023748
   -0.4149007234073409      0.4654800000000000      0.2518361977070502
   -0.4149026163830091      0.4654800000000000      0.2518408164647139
   -0.4149009975217590      0.4654800000000000      0.2518368659655995
   -0.4149029049518997      0.4654800000000000      0.2518415213597580
   -0.4149026062827803      0.4654800000000000      0.2518407917964580
   -0.4149023861056446      0.4654800000000000      0.2518402541123100
   -0.4149034800427002      0.4654800000000000      0.2518429267830073
   -0.4149019113658195      0.4654800000000000      0.2518390951933295
   -0.4149014657376460      0.4654800000000000      0.2518380078636564
   -0.4148993307670293      0.4654800000000000      0.2518328055731583
   -0.4149016690317007      0.4654800000000000      0.2518385038369406
   -0.4149003936283656      0.4654800000000000      0.2518353939987443
   -0.4149015924444451      0.4654800000000000      0.2518383169758551
   -0.4149022309390240      0.4654800000000000      0.2518398752615215
   -0.4149027902038387      0.4654800000000000      0.2518412410361278
   -0.4149024473615375      0.4654800000000000      0.2518404036900100
   -0.4149019678084816      0.4654800000000000      0.2518392329491655
   -0.4149023375277991      0.4654800000000000      0.2518401354993030
   -0.4149024118711248      0.4654800000000000      0.2518403170265809
   -0.4149003120975163      0.4654800000000000      0.2518351953416751
   -0.4149016584191314      0.4654800000000000      0.2518384779430165
   -0.4149014614071318      0.4654800000000000      0.2518379972997157
   -0.4149001197017873      0.4654800000000000      0.2518347266197696
   -0.4149015935699517      0.4654800000000000      0.2518383197218090
   -0.4149032556744551      0.4654800000000000      0.2518423783651593
   -0.4149018254605946      0.4654800000000000      0.2518388855457748
   -0.4149028456886721      0.4654800000000000      0.2518413765785381
   -0.4149013771372887      0.4654800000000000      0.2518377917397390
   -0.4149023727175831      0.4654800000000000      0.2518402214219467
   -0.4149006507245498      0.4654800000000000      0.2518360205471275
   -0.4149009079682855      0.4654800000000000      0.2518366476237481
   -0.4149023626128852      0.4654800000000000      0.2518401967490550
   -0.4149010512842281      0.4654800000000000      0.2518369970546143
   -0.4149023741688205      0.4654800000000000      0.2518402249654907
   -0.4149027354402572      0.4654800000000000      0.2518411072633434
   -0.4149020944625316      0.4654800000000000      0.2518395420948140
   -0.4149022585818157      0.4654800000000000      0.2518399427489488
   -0.4149017641484132      0.4654800000000000      0.2518387359278637
   -0.4149015710932756      0.4654800000000000      0.2518382648849619
   -0.4149022361412081      0.4654800000000000      0.2518398879620442
   -0.4149007383063503      0.4654800000000000      0.2518362340241511
   -0.4149021031725553      0.4654800000000000      0.2518395633563237


==> anc/lamb=0.6/Nx=176_lamb=0.6/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.6
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.41505
#   n_meas:             1751
#   tau_int:            4.185533391853397
#   n_independent:      186.85172568019829
#   n_eff (at crossing):1462.3753683793236
# Ensemble 2:
#   musq:               -0.41500454545454546
#   n_meas:             1751
#   tau_int:            3.0852513092579428
#   n_independent:      244.19487630874238
#   n_eff (at crossing):1599.5572579500554
# Ensemble 3:
#   musq:               -0.4149590909090909
#   n_meas:             1751
#   tau_int:            3.743522012371285
#   n_independent:      206.31447119812856
#   n_eff (at crossing):1689.9759560767761
# Ensemble 4:
#   musq:               -0.4149136363636364
#   n_meas:             1751
#   tau_int:            3.51372102125574
#   n_independent:      218.12676948984594
#   n_eff (at crossing):1743.2510072182988
# Ensemble 5:
#   musq:               -0.4148681818181818
#   n_meas:             1751
#   tau_int:            4.024618332636895
#   n_independent:      193.49698375327245
#   n_eff (at crossing):1745.256342780088
# Ensemble 6:
#   musq:               -0.4148227272727273
#   n_meas:             1751
#   tau_int:            3.712244041039433
#   n_independent:      207.84645701201052
#   n_eff (at crossing):1699.9181491851355
# Ensemble 7:
#   musq:               -0.4147772727272727
#   n_meas:             1751
#   tau_int:            3.2958748017248545
#   n_independent:      230.64512022424205
#   n_eff (at crossing):1590.728429716476
# Ensemble 8:
#   musq:               -0.4147318181818182
#   n_meas:             1751
#   tau_int:            3.1496164682255894
#   n_independent:      239.8882204807839
#   n_eff (at crossing):1448.2585665056185
#
# === Crossing result ===
# musqcrit_central:   -0.41488876311486733
# musqcrit_err:       1.096431637088821e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2517669188779038
# phisq_err:          2.9029823016449042e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4148892428645944      0.4654800000000000      0.2517681880817729
   -0.4148891850009019      0.4654800000000000      0.2517680347601337
   -0.4148880338944786      0.4654800000000000      0.2517649870804153
   -0.4148891993914869      0.4654800000000000      0.2517680728898360
   -0.4148891954320368      0.4654800000000000      0.2517680623986931
   -0.4148895890268913      0.4654800000000000      0.2517691055516068
   -0.4148901946202301      0.4654800000000000      0.2517707116170783
   -0.4148892181415773      0.4654800000000000      0.2517681225716837
   -0.4148878853603609      0.4654800000000000      0.2517645941546148
   -0.4148879717666084      0.4654800000000000      0.2517648227207042
   -0.4148885456213166      0.4654800000000000      0.2517663413661024
   -0.4148884030421757      0.4654800000000000      0.2517659639390437
   -0.4148896296664987      0.4654800000000000      0.2517692132902086
   -0.4148891803419540      0.4654800000000000      0.2517680224158071
   -0.4148896593622279      0.4654800000000000      0.2517692920193997
   -0.4148900342040757      0.4654800000000000      0.2517702860612443
   -0.4148887866183305      0.4654800000000000      0.2517669794792909
   -0.4148897106418293      0.4654800000000000      0.2517694279788557
   -0.4148890536129463      0.4654800000000000      0.2517676866640667
   -0.4148889810107916      0.4654800000000000      0.2517674943393370
   -0.4148893131821105      0.4654800000000000      0.2517683744179706
   -0.4148891823877746      0.4654800000000000      0.2517680278363944
   -0.4148897466024121      0.4654800000000000      0.2517695233278808
   -0.4148898331246330      0.4654800000000000      0.2517697527588038
   -0.4148887735735151      0.4654800000000000      0.2517669449340064
   -0.4148908004210725      0.4654800000000000      0.2517723195043631
   -0.4148893461465278      0.4654800000000000      0.2517684617771284
   -0.4148895795291677      0.4654800000000000      0.2517690803732647
   -0.4148910055559225      0.4654800000000000      0.2517728642515773
   -0.4148882636962806      0.4654800000000000      0.2517655951389076
   -0.4148889939987722      0.4654800000000000      0.2517675287434463
   -0.4148884702714739      0.4654800000000000      0.2517661418956837
   -0.4148895112729622      0.4654800000000000      0.2517688994361455
   -0.4148886360104837      0.4654800000000000      0.2517665806754381
   -0.4148896808174984      0.4654800000000000      0.2517693489034232
   -0.4148881986557049      0.4654800000000000      0.2517654230221497
   -0.4148886933559554      0.4654800000000000      0.2517667325148008
   -0.4148879932332709      0.4654800000000000      0.2517648795093962
   -0.4148886060464755      0.4654800000000000      0.2517665013412583
   -0.4148891198567159      0.4654800000000000      0.2517678621612285
   -0.4148901618172347      0.4654800000000000      0.2517706245892499
   -0.4148891225728686      0.4654800000000000      0.2517678693573556
   -0.4148882094356178      0.4654800000000000      0.2517654515480003
   -0.4148886187836933      0.4654800000000000      0.2517665350645613
   -0.4148896930058114      0.4654800000000000      0.2517693812188174
   -0.4148889972471814      0.4654800000000000      0.2517675373483106
   -0.4148894284483167      0.4654800000000000      0.2517686799019243
   -0.4148868197507217      0.4654800000000000      0.2517617774780999
   -0.4148883782293277      0.4654800000000000      0.2517658982631381
   -0.4148880908628008      0.4654800000000000      0.2517651378022614
   -0.4148898364088155      0.4654800000000000      0.2517697614679796
   -0.4148874727271825      0.4654800000000000      0.2517635029936525
   -0.4148871056204401      0.4654800000000000      0.2517625327180625
   -0.4148897150049634      0.4654800000000000      0.2517694395474110
   -0.4148882166591240      0.4654800000000000      0.2517654706630978
   -0.4148878417118237      0.4654800000000000      0.2517644787031759
   -0.4148889487323619      0.4654800000000000      0.2517674088389213
   -0.4148896828236844      0.4654800000000000      0.2517693542224745
   -0.4148893605914342      0.4654800000000000      0.2517685000588296
   -0.4148891988940857      0.4654800000000000      0.2517680715718956
   -0.4148895510900442      0.4654800000000000      0.2517690049833869
   -0.4148871454524669      0.4654800000000000      0.2517626379728762
   -0.4148873541080268      0.4654800000000000      0.2517631894281262
   -0.4148889693941279      0.4654800000000000      0.2517674635682304
   -0.4148878766085679      0.4654800000000000      0.2517645710053810
   -0.4148892412523687      0.4654800000000000      0.2517681838096952
   -0.4148885228579240      0.4654800000000000      0.2517662811034718
   -0.4148893811918875      0.4654800000000000      0.2517685546551312
   -0.4148877247719086      0.4654800000000000      0.2517641694268024
   -0.4148880643407253      0.4654800000000000      0.2517650676310551
   -0.4148865171785817      0.4654800000000000      0.2517609784204413
   -0.4148889396358805      0.4654800000000000      0.2517673847444438
   -0.4148888363153829      0.4654800000000000      0.2517671110924440
   -0.4148882215422243      0.4654800000000000      0.2517654835850330
   -0.4148890423362946      0.4654800000000000      0.2517676567907664
   -0.4148888216380729      0.4654800000000000      0.2517670722215006
   -0.4148917815034585      0.4654800000000000      0.2517749261431779
   -0.4148899025863141      0.4654800000000000      0.2517699369690761
   -0.4148895775676796      0.4654800000000000      0.2517690751734243
   -0.4148895674720069      0.4654800000000000      0.2517690484103385
   -0.4148882434237008      0.4654800000000000      0.2517655414900440
   -0.4148877554523248      0.4654800000000000      0.2517642505641253
   -0.4148865364021820      0.4654800000000000      0.2517610291782859
   -0.4148883733087618      0.4654800000000000      0.2517658852393881
   -0.4148903867148545      0.4654800000000000      0.2517712213276441
   -0.4148877285689588      0.4654800000000000      0.2517641794682915
   -0.4148874786467501      0.4654800000000000      0.2517635186430967
   -0.4148891354928126      0.4654800000000000      0.2517679035875776
   -0.4148877148144718      0.4654800000000000      0.2517641430941007
   -0.4148869633544656      0.4654800000000000      0.2517621568298131
   -0.4148890875349103      0.4654800000000000      0.2517677765303679
   -0.4148886447223939      0.4654800000000000      0.2517666037421032
   -0.4148891702721829      0.4654800000000000      0.2517679957352453
   -0.4148890113447840      0.4654800000000000      0.2517675746925391
   -0.4148887938603577      0.4654800000000000      0.2517669986578842
   -0.4148894368554453      0.4654800000000000      0.2517687021846958
   -0.4148882072889669      0.4654800000000000      0.2517654458674916
   -0.4148879043076388      0.4654800000000000      0.2517646442726792
   -0.4148880377773004      0.4654800000000000      0.2517649973528912
   -0.4148893537921786      0.4654800000000000      0.2517684820394416
   -0.4148900146680420      0.4654800000000000      0.2517702342416752
   -0.4148878916831366      0.4654800000000000      0.2517646108790573
   -0.4148889262009032      0.4654800000000000      0.2517673491588178
   -0.4148895562295782      0.4654800000000000      0.2517690186076796
   -0.4148899417104239      0.4654800000000000      0.2517700407323900
   -0.4148882653493121      0.4654800000000000      0.2517655995135130
   -0.4148893500566307      0.4654800000000000      0.2517684721395606
   -0.4148886086707159      0.4654800000000000      0.2517665082892014
   -0.4148887604552962      0.4654800000000000      0.2517669101949295
   -0.4148879679157073      0.4654800000000000      0.2517648125335589
   -0.4148886130849785      0.4654800000000000      0.2517665199764649
   -0.4148859396510755      0.4654800000000000      0.2517594541184160
   -0.4148880668591091      0.4654800000000000      0.2517650742940047
   -0.4148895283271454      0.4654800000000000      0.2517689446427534
   -0.4148887167261412      0.4654800000000000      0.2517667943976564
   -0.4148901985308918      0.4654800000000000      0.2517707219924890
   -0.4148894667890668      0.4654800000000000      0.2517687815245984
   -0.4148868169469692      0.4654800000000000      0.2517617700722608
   -0.4148886774536162      0.4654800000000000      0.2517666904074389
   -0.4148861738737328      0.4654800000000000      0.2517600721766218
   -0.4148875596438213      0.4654800000000000      0.2517637327856530
   -0.4148872742785378      0.4654800000000000      0.2517629784291541
   -0.4148887072453404      0.4654800000000000      0.2517667692928343
   -0.4148877554010197      0.4654800000000000      0.2517642504284414
   -0.4148892585869781      0.4654800000000000      0.2517682297434351
   -0.4148895189834088      0.4654800000000000      0.2517689198745917
   -0.4148886825180069      0.4654800000000000      0.2517667038172031
   -0.4148880913965248      0.4654800000000000      0.2517651392143953


==> anc/lamb=0.6/Nx=52_lamb=0.6/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.6
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.415
#   n_meas:             2501
#   tau_int:            2.1309477602373845
#   n_independent:      475.30400219241534
#   n_eff (at crossing):2434.434335790533
# Ensemble 2:
#   musq:               -0.41493636363636366
#   n_meas:             2501
#   tau_int:            2.033190066660014
#   n_independent:      493.6463380534142
#   n_eff (at crossing):2413.576810274104
# Ensemble 3:
#   musq:               -0.4148727272727273
#   n_meas:             2501
#   tau_int:            1.9999481993308015
#   n_independent:      500.2103644926483
#   n_eff (at crossing):2389.406941384601
# Ensemble 4:
#   musq:               -0.4148090909090909
#   n_meas:             2501
#   tau_int:            2.003634624779593
#   n_independent:      499.4738400017485
#   n_eff (at crossing):2368.5563164070136
# Ensemble 5:
#   musq:               -0.41474545454545453
#   n_meas:             2501
#   tau_int:            2.2079495811463286
#   n_independent:      461.78850917550636
#   n_eff (at crossing):2334.1405643576195
# Ensemble 6:
#   musq:               -0.4146818181818182
#   n_meas:             2501
#   tau_int:            1.9606834588893152
#   n_independent:      508.19214291156374
#   n_eff (at crossing):2300.8216127838705
# Ensemble 7:
#   musq:               -0.41461818181818183
#   n_meas:             2501
#   tau_int:            2.0464588305032745
#   n_independent:      491.0741084916165
#   n_eff (at crossing):2280.7813410683452
# Ensemble 8:
#   musq:               -0.41455454545454545
#   n_meas:             2501
#   tau_int:            1.9688367662645914
#   n_independent:      506.5138437208371
#   n_eff (at crossing):2249.888942401853
# Ensemble 9:
#   musq:               -0.4144909090909091
#   n_meas:             2501
#   tau_int:            1.9980636342538245
#   n_independent:      500.58772837207016
#   n_eff (at crossing):2203.9434185046357
# Ensemble 10:
#   musq:               -0.4144272727272727
#   n_meas:             2501
#   tau_int:            1.8824575351381827
#   n_independent:      524.8781905057002
#   n_eff (at crossing):2204.4639971933498
#
# === Crossing result ===
# musqcrit_central:   -0.41545567198225214
# musqcrit_err:       4.260511401668107e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25479129867493083
# phisq_err:          8.012371482775389e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4154563743103038      0.4654800000000000      0.2547926170154358
   -0.4154558108752161      0.4654800000000000      0.2547915572056212
   -0.4154575864486196      0.4654800000000000      0.2547948974300922
   -0.4154563907681674      0.4654800000000000      0.2547926479741453
   -0.4154502863306841      0.4654800000000000      0.2547811720179409
   -0.4154518339355637      0.4654800000000000      0.2547840800821286
   -0.4154593082010986      0.4654800000000000      0.2547981375459814
   -0.4154626337789501      0.4654800000000000      0.2548043990312924
   -0.4154594340879703      0.4654800000000000      0.2547983744928485
   -0.4154570462563144      0.4654800000000000      0.2547938810892014
   -0.4154600480251359      0.4654800000000000      0.2547995301440211
   -0.4154506484096556      0.4654800000000000      0.2547818523098783
   -0.4154594280802775      0.4654800000000000      0.2547983631849088
   -0.4154578099827869      0.4654800000000000      0.2547953180291442
   -0.4154509312660915      0.4654800000000000      0.2547823837891216
   -0.4154571195551264      0.4654800000000000      0.2547940189902410
   -0.4154558564876635      0.4654800000000000      0.2547916429972260
   -0.4154569610953968      0.4654800000000000      0.2547937208738922
   -0.4154563429865898      0.4654800000000000      0.2547925580930188
   -0.4154514383688649      0.4654800000000000      0.2547833366967307
   -0.4154525465573933      0.4654800000000000      0.2547854194562554
   -0.4154590407263624      0.4654800000000000      0.2547976341194296
   -0.4154570479921192      0.4654800000000000      0.2547938843548417
   -0.4154553144279647      0.4654800000000000      0.2547906234981536
   -0.4154513987298406      0.4654800000000000      0.2547832622066890
   -0.4154558713896648      0.4654800000000000      0.2547916710262939
   -0.4154550036786088      0.4654800000000000      0.2547900390948353
   -0.4154460987319062      0.4654800000000000      0.2547733077566957
   -0.4154632812117233      0.4654800000000000      0.2548056185215743
   -0.4154604862944640      0.4654800000000000      0.2548003552122518
   -0.4154576328165276      0.4654800000000000      0.2547949846738046
   -0.4154584345440763      0.4654800000000000      0.2547964932960027
   -0.4154610364230449      0.4654800000000000      0.2548013909651370
   -0.4154555796166883      0.4654800000000000      0.2547911222478748
   -0.4154574076053983      0.4654800000000000      0.2547945609345790
   -0.4154546786530164      0.4654800000000000      0.2547894278823734
   -0.4154579942825933      0.4654800000000000      0.2547956648195482
   -0.4154550053135918      0.4654800000000000      0.2547900421695311
   -0.4154544394089022      0.4654800000000000      0.2547889780080211
   -0.4154552361757842      0.4654800000000000      0.2547904763316244
   -0.4154526424859155      0.4654800000000000      0.2547855997687847
   -0.4154488727861649      0.4654800000000000      0.2547785166555496
   -0.4154526875615259      0.4654800000000000      0.2547856844965860
   -0.4154617629072550      0.4654800000000000      0.2548027589265783
   -0.4154479951995211      0.4654800000000000      0.2547768684779111
   -0.4154567086358175      0.4654800000000000      0.2547932459316687
   -0.4154512242630994      0.4654800000000000      0.2547829343541557
   -0.4154546046010543      0.4654800000000000      0.2547892886328348
   -0.4154621185774861      0.4654800000000000      0.2548034287223960
   -0.4154439265190911      0.4654800000000000      0.2547692309822490
   -0.4154604980259796      0.4654800000000000      0.2548003772985311
   -0.4154653609706492      0.4654800000000000      0.2548095369836990
   -0.4154512726763676      0.4654800000000000      0.2547830253297248
   -0.4154599897047042      0.4654800000000000      0.2547994203578008
   -0.4154583497437457      0.4654800000000000      0.2547963337144995
   -0.4154534092334699      0.4654800000000000      0.2547870411149047
   -0.4154573109481292      0.4654800000000000      0.2547943790778910
   -0.4154581690550441      0.4654800000000000      0.2547959936945445
   -0.4154604656351766      0.4654800000000000      0.2548003163182744
   -0.4154501932016300      0.4654800000000000      0.2547809970504790
   -0.4154529522534519      0.4654800000000000      0.2547861820486846
   -0.4154514867937847      0.4654800000000000      0.2547834276981207
   -0.4154509777720587      0.4654800000000000      0.2547824711754187
   -0.4154589548470121      0.4654800000000000      0.2547974724876829
   -0.4154558813136253      0.4654800000000000      0.2547916896922470
   -0.4154538861141167      0.4654800000000000      0.2547879376761663
   -0.4154597974717345      0.4654800000000000      0.2547990584949199
   -0.4154594433025014      0.4654800000000000      0.2547983918368649
   -0.4154544600713593      0.4654800000000000      0.2547890168608264
   -0.4154558631702366      0.4654800000000000      0.2547916555664196
   -0.4154562954112082      0.4654800000000000      0.2547924686006225
   -0.4154572245074675      0.4654800000000000      0.2547942164463269
   -0.4154553857069113      0.4654800000000000      0.2547907575523487
   -0.4154550616149174      0.4654800000000000      0.2547901480485908
   -0.4154559050215454      0.4654800000000000      0.2547917342845673
   -0.4154538429325929      0.4654800000000000      0.2547878564890339
   -0.4154518584809500      0.4654800000000000      0.2547841262120327
   -0.4154547801585177      0.4654800000000000      0.2547896187597467
   -0.4154527247164143      0.4654800000000000      0.2547857543365291
   -0.4154486062949382      0.4654800000000000      0.2547780161329606
   -0.4154588144361349      0.4654800000000000      0.2547972082292930
   -0.4154516962958391      0.4654800000000000      0.2547838214101514
   -0.4154467460823088      0.4654800000000000      0.2547745230392261
   -0.4154553064588072      0.4654800000000000      0.2547906085106922
   -0.4154521502782242      0.4654800000000000      0.2547846746250472
   -0.4154509855249914      0.4654800000000000      0.2547824857435230
   -0.4154537069069681      0.4654800000000000      0.2547876007469910
   -0.4154515895505470      0.4654800000000000      0.2547836208042867
   -0.4154564362145835      0.4654800000000000      0.2547927334634409
   -0.4154540914812577      0.4654800000000000      0.2547883238039595
   -0.4154583313468810      0.4654800000000000      0.2547962990947187
   -0.4154500707799382      0.4654800000000000      0.2547807670540765
   -0.4154595085304774      0.4654800000000000      0.2547985146128940
   -0.4154543371702514      0.4654800000000000      0.2547887857651910
   -0.4154560099764328      0.4654800000000000      0.2547919316971844
   -0.4154554896868803      0.4654800000000000      0.2547909531107514
   -0.4154542255410822      0.4654800000000000      0.2547885758695677
   -0.4154581321560624      0.4654800000000000      0.2547959242595694
   -0.4154501063776966      0.4654800000000000      0.2547808339318055
   -0.4154581775791231      0.4654800000000000      0.2547960097348765
   -0.4154606715088832      0.4654800000000000      0.2548007039113344
   -0.4154572791654858      0.4654800000000000      0.2547943192809236
   -0.4154628481069750      0.4654800000000000      0.2548048027173270
   -0.4154585045258533      0.4654800000000000      0.2547966249932609
   -0.4154573714698248      0.4654800000000000      0.2547944929465653
   -0.4154557247495129      0.4654800000000000      0.2547913952155345
   -0.4154545254083136      0.4654800000000000      0.2547891397187187
   -0.4154586456013514      0.4654800000000000      0.2547968904859578
   -0.4154497751058456      0.4654800000000000      0.2547802115878723
   -0.4154598244680556      0.4654800000000000      0.2547991093124473
   -0.4154538709913710      0.4654800000000000      0.2547879092432693
   -0.4154625879033992      0.4654800000000000      0.2548043126271230
   -0.4154581469693253      0.4654800000000000      0.2547959521344917
   -0.4154536341161616      0.4654800000000000      0.2547874638957308
   -0.4154555145438941      0.4654800000000000      0.2547909998607262
   -0.4154532513950521      0.4654800000000000      0.2547867443891567
   -0.4154587313422403      0.4654800000000000      0.2547970518470692
   -0.4154584293830629      0.4654800000000000      0.2547964835836717
   -0.4154582026434741      0.4654800000000000      0.2547960569003087
   -0.4154558297875133      0.4654800000000000      0.2547915927773140
   -0.4154610683194695      0.4654800000000000      0.2548014510215456
   -0.4154556026963076      0.4654800000000000      0.2547911656557826
   -0.4154576131241758      0.4654800000000000      0.2547949476214862
   -0.4154556291450135      0.4654800000000000      0.2547912154004814
   -0.4154508350520213      0.4654800000000000      0.2547822030022051
   -0.4154556802041620      0.4654800000000000      0.2547913114332245
   -0.4154548774782402      0.4654800000000000      0.2547898017695796
   -0.4154556516314867      0.4654800000000000      0.2547912576932255


==> anc/lamb=0.6/Nx=64_lamb=0.6/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.6
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.41515
#   n_meas:             2501
#   tau_int:            2.095473801516629
#   n_independent:      481.80027834196886
#   n_eff (at crossing):2498.1266086471805
# Ensemble 2:
#   musq:               -0.41507272727272726
#   n_meas:             2502
#   tau_int:            2.1515369461661047
#   n_independent:      471.80183621760915
#   n_eff (at crossing):2488.3582551350955
# Ensemble 3:
#   musq:               -0.41499545454545456
#   n_meas:             2501
#   tau_int:            2.096199801461375
#   n_independent:      481.66554796595625
#   n_eff (at crossing):2468.4305613648894
# Ensemble 4:
#   musq:               -0.4149181818181818
#   n_meas:             2501
#   tau_int:            1.984205569014084
#   n_independent:      503.380241795485
#   n_eff (at crossing):2444.334198869472
# Ensemble 5:
#   musq:               -0.4148409090909091
#   n_meas:             2501
#   tau_int:            2.403696414590298
#   n_independent:      430.657968827792
#   n_eff (at crossing):2405.006130948207
# Ensemble 6:
#   musq:               -0.4147636363636364
#   n_meas:             2501
#   tau_int:            2.261533200911563
#   n_independent:      452.828160670753
#   n_eff (at crossing):2370.163192893445
# Ensemble 7:
#   musq:               -0.41468636363636363
#   n_meas:             2501
#   tau_int:            1.9870990591284359
#   n_independent:      502.794609410619
#   n_eff (at crossing):2322.5354245646054
# Ensemble 8:
#   musq:               -0.4146090909090909
#   n_meas:             2501
#   tau_int:            2.4089253503411294
#   n_independent:      429.8838400419433
#   n_eff (at crossing):2272.273747231232
# Ensemble 9:
#   musq:               -0.41453181818181817
#   n_meas:             2501
#   tau_int:            2.3346652573626985
#   n_independent:      441.14556269103673
#   n_eff (at crossing):2210.5416765408086
# Ensemble 10:
#   musq:               -0.41445454545454546
#   n_meas:             2501
#   tau_int:            2.1183741545826305
#   n_independent:      477.5864434085548
#   n_eff (at crossing):2130.7735582882233
#
# === Crossing result ===
# musqcrit_central:   -0.4152151517360235
# musqcrit_err:       3.204335925192539e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2538336163150417
# phisq_err:          6.558442767766344e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4152181695108109      0.4654800000000000      0.2538397934034865
   -0.4152180486420607      0.4654800000000000      0.2538395458005804
   -0.4152166982671877      0.4654800000000000      0.2538367801002241
   -0.4152181423012117      0.4654800000000000      0.2538397376631434
   -0.4152148031349070      0.4654800000000000      0.2538329004760539
   -0.4152192346972821      0.4654800000000000      0.2538419758350733
   -0.4152160422323919      0.4654800000000000      0.2538354368602183
   -0.4152148156233471      0.4654800000000000      0.2538329260349380
   -0.4152155470829636      0.4654800000000000      0.2538344232013012
   -0.4152165392875421      0.4654800000000000      0.2538364545642426
   -0.4152130558348039      0.4654800000000000      0.2538293253419647
   -0.4152145826818926      0.4654800000000000      0.2538324493111307
   -0.4152189436018537      0.4654800000000000      0.2538413793518833
   -0.4152113217372213      0.4654800000000000      0.2538257789810809
   -0.4152154208990541      0.4654800000000000      0.2538341649032561
   -0.4152097883225954      0.4654800000000000      0.2538226444924188
   -0.4152172852933736      0.4654800000000000      0.2538379822568833
   -0.4152133784823260      0.4654800000000000      0.2538299853740041
   -0.4152114455921879      0.4654800000000000      0.2538260322157378
   -0.4152136273063582      0.4654800000000000      0.2538304944286066
   -0.4152177756204964      0.4654800000000000      0.2538389865398638
   -0.4152120529555548      0.4654800000000000      0.2538272741642080
   -0.4152200477420236      0.4654800000000000      0.2538436421054748
   -0.4152138422234680      0.4654800000000000      0.2538309341440608
   -0.4152133427370723      0.4654800000000000      0.2538299122478355
   -0.4152134633121191      0.4654800000000000      0.2538301589182848
   -0.4152141453318174      0.4654800000000000      0.2538315543425260
   -0.4152136335386599      0.4654800000000000      0.2538305071793731
   -0.4152131674826310      0.4654800000000000      0.2538295537302911
   -0.4152182342482755      0.4654800000000000      0.2538399260234376
   -0.4152175220449705      0.4654800000000000      0.2538384671515746
   -0.4152125298300719      0.4654800000000000      0.2538282494372336
   -0.4152116997269362      0.4654800000000000      0.2538265518492683
   -0.4152148910593496      0.4654800000000000      0.2538330804244515
   -0.4152171684581485      0.4654800000000000      0.2538377429768524
   -0.4152197210920718      0.4654800000000000      0.2538429726161171
   -0.4152141141992110      0.4654800000000000      0.2538314906387618
   -0.4152120844169474      0.4654800000000000      0.2538273385029359
   -0.4152126204421414      0.4654800000000000      0.2538284347661853
   -0.4152211271000922      0.4654800000000000      0.2538458547592374
   -0.4152149880615687      0.4654800000000000      0.2538332789568857
   -0.4152098933955404      0.4654800000000000      0.2538228592307379
   -0.4152147549287341      0.4654800000000000      0.2538328018179888
   -0.4152142153135974      0.4654800000000000      0.2538316975418123
   -0.4152112605822109      0.4654800000000000      0.2538256539464532
   -0.4152164455467143      0.4654800000000000      0.2538362626219696
   -0.4152119129899165      0.4654800000000000      0.2538269879406706
   -0.4152101568783269      0.4654800000000000      0.2538233977406712
   -0.4152174193644450      0.4654800000000000      0.2538382568459529
   -0.4152168085732925      0.4654800000000000      0.2538370059780872
   -0.4152162833249696      0.4654800000000000      0.2538359304713304
   -0.4152155230031059      0.4654800000000000      0.2538343739091954
   -0.4152177560132289      0.4654800000000000      0.2538389463777694
   -0.4152179544724405      0.4654800000000000      0.2538393528974675
   -0.4152076803098312      0.4654800000000000      0.2538183376915541
   -0.4152164562414377      0.4654800000000000      0.2538362845200611
   -0.4152160393951267      0.4654800000000000      0.2538354310514248
   -0.4152141629009097      0.4654800000000000      0.2538315902927788
   -0.4152157610945653      0.4654800000000000      0.2538348613035630
   -0.4152161064005024      0.4654800000000000      0.2538355682342109
   -0.4152159695663671      0.4654800000000000      0.2538352880909968
   -0.4152157131148865      0.4654800000000000      0.2538347630822398
   -0.4152240664462946      0.4654800000000000      0.2538518837799250
   -0.4152150795477870      0.4654800000000000      0.2538334662048616
   -0.4152118117200949      0.4654800000000000      0.2538267808554867
   -0.4152169414440037      0.4654800000000000      0.2538372780717422
   -0.4152142874046208      0.4654800000000000      0.2538318450600952
   -0.4152130592397124      0.4654800000000000      0.2538293323069848
   -0.4152171446922633      0.4654800000000000      0.2538376943049904
   -0.4152176054165272      0.4654800000000000      0.2538386379139587
   -0.4152157668423709      0.4654800000000000      0.2538348730702403
   -0.4152173959708118      0.4654800000000000      0.2538382089330280
   -0.4152162192459032      0.4654800000000000      0.2538357992730304
   -0.4152115476173210      0.4654800000000000      0.2538262408236946
   -0.4152096954776238      0.4654800000000000      0.2538224547498507
   -0.4152183117957033      0.4654800000000000      0.2538400848888543
   -0.4152152796679182      0.4654800000000000      0.2538338758145972
   -0.4152128997040053      0.4654800000000000      0.2538290059708478
   -0.4152155150357794      0.4654800000000000      0.2538343575999418
   -0.4152125250372289      0.4654800000000000      0.2538282396345604
   -0.4152143208685151      0.4654800000000000      0.2538319135375591
   -0.4152207594734460      0.4654800000000000      0.2538451010586523
   -0.4152155575300366      0.4654800000000000      0.2538344445868410
   -0.4152201670995525      0.4654800000000000      0.2538438867516591
   -0.4152162137014395      0.4654800000000000      0.2538357879211639
   -0.4152159542417423      0.4654800000000000      0.2538352567172711
   -0.4152165732770055      0.4654800000000000      0.2538365241618091
   -0.4152187328822727      0.4654800000000000      0.2538409475975412
   -0.4152183508979826      0.4654800000000000      0.2538401649959987
   -0.4152164986547153      0.4654800000000000      0.2538363713644641
   -0.4152115293286907      0.4654800000000000      0.2538262034289937
   -0.4152157159165193      0.4654800000000000      0.2538347688175494
   -0.4152137525276203      0.4654800000000000      0.2538307506251494
   -0.4152104230686166      0.4654800000000000      0.2538239418253326
   -0.4152173646300588      0.4654800000000000      0.2538381447439629
   -0.4152164305759711      0.4654800000000000      0.2538362319685810
   -0.4152147236401919      0.4654800000000000      0.2538327377840301
   -0.4152176218207002      0.4654800000000000      0.2538386715136126
   -0.4152132156906672      0.4654800000000000      0.2538296523475572
   -0.4152148771429939      0.4654800000000000      0.2538330519425842
   -0.4152162764711373      0.4654800000000000      0.2538359164383783
   -0.4152116530198522      0.4654800000000000      0.2538264563436960
   -0.4152145859719502      0.4654800000000000      0.2538324560441421
   -0.4152075750878010      0.4654800000000000      0.2538181227842914
   -0.4152136542745601      0.4654800000000000      0.2538305496034489
   -0.4152138908052619      0.4654800000000000      0.2538310335450228
   -0.4152161718475318      0.4654800000000000      0.2538357022290593
   -0.4152156051913639      0.4654800000000000      0.2538345421521257
   -0.4152107306385874      0.4654800000000000      0.2538245705402085
   -0.4152164248974283      0.4654800000000000      0.2538362203414985
   -0.4152137729133396      0.4654800000000000      0.2538307923341934
   -0.4152149444930749      0.4654800000000000      0.2538331897854727
   -0.4152136026823440      0.4654800000000000      0.2538304440501603
   -0.4152143049909023      0.4654800000000000      0.2538318810469777
   -0.4152175759481151      0.4654800000000000      0.2538385775560247
   -0.4152196096853503      0.4654800000000000      0.2538427442953500
   -0.4152156859661986      0.4654800000000000      0.2538347075055539
   -0.4152190632719578      0.4654800000000000      0.2538416245617276
   -0.4152165049616467      0.4654800000000000      0.2538363842784743
   -0.4152183076164490      0.4654800000000000      0.2538400763270499
   -0.4152180150171118      0.4654800000000000      0.2538394769204767
   -0.4152121398416664      0.4654800000000000      0.2538274518482070
   -0.4152121176579510      0.4654800000000000      0.2538274064816053
   -0.4152110086540984      0.4654800000000000      0.2538251388891969
   -0.4152110978740352      0.4654800000000000      0.2538253212916665
   -0.4152173571139645      0.4654800000000000      0.2538381293503188
   -0.4152117130532745      0.4654800000000000      0.2538265790988919
   -0.4152187614242092      0.4654800000000000      0.2538410060770882


==> anc/lamb=0.6/Nx=80_lamb=0.6/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.6
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.41515
#   n_meas:             2501
#   tau_int:            2.2883762968274954
#   n_independent:      448.4688818445235
#   n_eff (at crossing):2497.917196487919
# Ensemble 2:
#   musq:               -0.41509545454545455
#   n_meas:             2501
#   tau_int:            2.3076448921693355
#   n_independent:      445.39108328396804
#   n_eff (at crossing):2500.9300095615645
# Ensemble 3:
#   musq:               -0.41504090909090907
#   n_meas:             2501
#   tau_int:            2.5769142587167893
#   n_independent:      406.4136647478485
#   n_eff (at crossing):2495.750565869112
# Ensemble 4:
#   musq:               -0.41498636363636365
#   n_meas:             2501
#   tau_int:            2.281210758341153
#   n_independent:      449.6243214397236
#   n_eff (at crossing):2482.795814019764
# Ensemble 5:
#   musq:               -0.4149318181818182
#   n_meas:             2501
#   tau_int:            2.3017038664598086
#   n_independent:      446.33553708876207
#   n_eff (at crossing):2464.212258227185
# Ensemble 6:
#   musq:               -0.4148772727272727
#   n_meas:             2501
#   tau_int:            2.1863380346173917
#   n_independent:      465.503590346963
#   n_eff (at crossing):2432.761819022416
# Ensemble 7:
#   musq:               -0.4148227272727273
#   n_meas:             2501
#   tau_int:            2.568586364740439
#   n_independent:      407.5166384002933
#   n_eff (at crossing):2391.911084863117
# Ensemble 8:
#   musq:               -0.4147681818181818
#   n_meas:             2501
#   tau_int:            2.4927903010747086
#   n_independent:      417.83749417757286
#   n_eff (at crossing):2346.37928831675
# Ensemble 9:
#   musq:               -0.41471363636363634
#   n_meas:             2501
#   tau_int:            2.4959130131449063
#   n_independent:      417.4019721244543
#   n_eff (at crossing):2298.1910395380237
# Ensemble 10:
#   musq:               -0.4146590909090909
#   n_meas:             2501
#   tau_int:            2.4265684179935407
#   n_independent:      427.29224859787985
#   n_eff (at crossing):2246.3311374530776
# Ensemble 11:
#   musq:               -0.41460454545454545
#   n_meas:             2501
#   tau_int:            2.2880978623266497
#   n_independent:      448.51366836760377
#   n_eff (at crossing):2158.965316254761
# Ensemble 12:
#   musq:               -0.41455
#   n_meas:             2501
#   tau_int:            2.306381311475826
#   n_independent:      445.5916218107882
#   n_eff (at crossing):2126.6260254843623
#
# === Crossing result ===
# musqcrit_central:   -0.41510267355977365
# musqcrit_err:       2.29876171144915e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25307735279496185
# phisq_err:          4.9202358518567875e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4151040440188702      0.4654800000000000      0.2530802853265409
   -0.4151033398312161      0.4654800000000000      0.2530787773406354
   -0.4151006851684054      0.4654800000000000      0.2530730964448106
   -0.4151032800788576      0.4654800000000000      0.2530786494038661
   -0.4151018463122471      0.4654800000000000      0.2530755804895221
   -0.4151044057730309      0.4654800000000000      0.2530810601772667
   -0.4151057931727427      0.4654800000000000      0.2530840329589569
   -0.4151018979878822      0.4654800000000000      0.2530756910673556
   -0.4151012373887945      0.4654800000000000      0.2530742776657986
   -0.4151021641059201      0.4654800000000000      0.2530762605560306
   -0.4151002452844117      0.4654800000000000      0.2530721557087292
   -0.4151016275307096      0.4654800000000000      0.2530751123571786
   -0.4151061718402300      0.4654800000000000      0.2530848446258352
   -0.4151032379514323      0.4654800000000000      0.2530785592060329
   -0.4151021454333942      0.4654800000000000      0.2530762205950572
   -0.4151047253405734      0.4654800000000000      0.2530817447637074
   -0.4151009958935932      0.4654800000000000      0.2530737610649462
   -0.4151032729639892      0.4654800000000000      0.2530786341703133
   -0.4151032310631493      0.4654800000000000      0.2530785444578753
   -0.4151038477805148      0.4654800000000000      0.2530798650469081
   -0.4151040248951050      0.4654800000000000      0.2530802443680693
   -0.4151022907782986      0.4654800000000000      0.2530765316550581
   -0.4151021388843676      0.4654800000000000      0.2530762065795931
   -0.4151048171374911      0.4654800000000000      0.2530819414303168
   -0.4151065311627277      0.4654800000000000      0.2530856149444518
   -0.4151022174483997      0.4654800000000000      0.2530763747156868
   -0.4151039618096505      0.4654800000000000      0.2530801092566055
   -0.4151004572780123      0.4654800000000000      0.2530726090569657
   -0.4150987446365884      0.4654800000000000      0.2530689477101294
   -0.4151028137125056      0.4654800000000000      0.2530776509676470
   -0.4151020311890443      0.4654800000000000      0.2530759761080471
   -0.4150994243944592      0.4654800000000000      0.2530704006107304
   -0.4151045041535616      0.4654800000000000      0.2530812709211359
   -0.4151041309869323      0.4654800000000000      0.2530804715951406
   -0.4151069895584745      0.4654800000000000      0.2530865978230626
   -0.4151040159286452      0.4654800000000000      0.2530802251641964
   -0.4151022608699100      0.4654800000000000      0.2530764676450717
   -0.4151017538090678      0.4654800000000000      0.2530753825529830
   -0.4151020400043323      0.4654800000000000      0.2530759949726686
   -0.4151051496563246      0.4654800000000000      0.2530826538843349
   -0.4151010095976541      0.4654800000000000      0.2530737903789703
   -0.4151030692028296      0.4654800000000000      0.2530781979189377
   -0.4151056008355324      0.4654800000000000      0.2530836207362497
   -0.4151052138598047      0.4654800000000000      0.2530827914578218
   -0.4151011121163904      0.4654800000000000      0.2530740096795812
   -0.4151020440442422      0.4654800000000000      0.2530760036180555
   -0.4150986093719241      0.4654800000000000      0.2530686586469266
   -0.4151059155648125      0.4654800000000000      0.2530842952902519
   -0.4151062603486644      0.4654800000000000      0.2530850343603576
   -0.4151053375279399      0.4654800000000000      0.2530830564608513
   -0.4151015326408293      0.4654800000000000      0.2530749093320850
   -0.4151004868158024      0.4654800000000000      0.2530726722266733
   -0.4151046524205027      0.4654800000000000      0.2530815885443539
   -0.4151044835366094      0.4654800000000000      0.2530812267562384
   -0.4151060549160168      0.4654800000000000      0.2530845939873632
   -0.4151062178962736      0.4654800000000000      0.2530849433547857
   -0.4151016022770528      0.4654800000000000      0.2530750583240212
   -0.4151005221277120      0.4654800000000000      0.2530727477459625
   -0.4151016229744427      0.4654800000000000      0.2530751026084701
   -0.4151006418513912      0.4654800000000000      0.2530730037994315
   -0.4151014919324252      0.4654800000000000      0.2530748222353799
   -0.4151022439907419      0.4654800000000000      0.2530764315205956
   -0.4151071885518248      0.4654800000000000      0.2530870245566318
   -0.4151026440979864      0.4654800000000000      0.2530772878903691
   -0.4151051051473141      0.4654800000000000      0.2530825585137678
   -0.4151029612975904      0.4654800000000000      0.2530779669093684
   -0.4151028256676330      0.4654800000000000      0.2530776765597835
   -0.4150988640648164      0.4654800000000000      0.2530692029440068
   -0.4151041893699918      0.4654800000000000      0.2530805966440037
   -0.4151049717557210      0.4654800000000000      0.2530822727027758
   -0.4151012011548779      0.4654800000000000      0.2530742001517678
   -0.4151022987095959      0.4654800000000000      0.2530765486297673
   -0.4151001588396407      0.4654800000000000      0.2530719708580248
   -0.4151018562060727      0.4654800000000000      0.2530756016605893
   -0.4151033388092703      0.4654800000000000      0.2530787751525039
   -0.4151046500717187      0.4654800000000000      0.2530815835125457
   -0.4151033870806811      0.4654800000000000      0.2530788785094884
   -0.4151016588699067      0.4654800000000000      0.2530751794118469
   -0.4151021789769874      0.4654800000000000      0.2530762923817435
   -0.4151011082752949      0.4654800000000000      0.2530740014628219
   -0.4151026234536221      0.4654800000000000      0.2530772437007269
   -0.4151009930445219      0.4654800000000000      0.2530737549705878
   -0.4151031854626498      0.4654800000000000      0.2530784468259895
   -0.4151038347276057      0.4654800000000000      0.2530798370929708
   -0.4150998589446077      0.4654800000000000      0.2530713296234030
   -0.4151015292846578      0.4654800000000000      0.2530749021514118
   -0.4151019733362296      0.4654800000000000      0.2530758523053500
   -0.4151019368590188      0.4654800000000000      0.2530757742471076
   -0.4151038594976115      0.4654800000000000      0.2530798901402155
   -0.4151034485709488      0.4654800000000000      0.2530790101731932
   -0.4151017167788315      0.4654800000000000      0.2530753033185108
   -0.4150993942277246      0.4654800000000000      0.2530703361243051
   -0.4150994429073339      0.4654800000000000      0.2530704401854851
   -0.4151001603204308      0.4654800000000000      0.2530719740244428
   -0.4151017579250909      0.4654800000000000      0.2530753913602098
   -0.4150983227844290      0.4654800000000000      0.2530680462573438
   -0.4151025983275640      0.4654800000000000      0.2530771899184454
   -0.4150990150712200      0.4654800000000000      0.2530695256826614
   -0.4151023810749133      0.4654800000000000      0.2530767249128333
   -0.4151052638119141      0.4654800000000000      0.2530828984963793
   -0.4150967402800091      0.4654800000000000      0.2530646660170398
   -0.4151014063964944      0.4654800000000000      0.2530746392337735
   -0.4151000274657116      0.4654800000000000      0.2530716899449122
   -0.4151026675153083      0.4654800000000000      0.2530773380160343
   -0.4151021679871685      0.4654800000000000      0.2530762688623083
   -0.4151036458037299      0.4654800000000000      0.2530794325129839
   -0.4151033830456740      0.4654800000000000      0.2530788698697994
   -0.4151044900681867      0.4654800000000000      0.2530812407479087
   -0.4151035372835436      0.4654800000000000      0.2530792001315686
   -0.4151015447935984      0.4654800000000000      0.2530749353335392
   -0.4150992396995589      0.4654800000000000      0.2530700058072014
   -0.4151033058949438      0.4654800000000000      0.2530787046787304
   -0.4151032471080578      0.4654800000000000      0.2530785788108901
   -0.4151045584622536      0.4654800000000000      0.2530813872610739
   -0.4151047381000064      0.4654800000000000      0.2530817720991945
   -0.4151030244757142      0.4654800000000000      0.2530781021633782
   -0.4150995125289981      0.4654800000000000      0.2530705890176119
   -0.4151042750688905      0.4654800000000000      0.2530807802052781
   -0.4151020489773948      0.4654800000000000      0.2530760141749969
   -0.4151044681733985      0.4654800000000000      0.2530811938459619
   -0.4151043715674078      0.4654800000000000      0.2530809869063881
   -0.4151036071925402      0.4654800000000000      0.2530793498311086
   -0.4150986460586261      0.4654800000000000      0.2530687370455196
   -0.4151043417989807      0.4654800000000000      0.2530809231411416
   -0.4151020519584815      0.4654800000000000      0.2530760205545296
   -0.4151032578755768      0.4654800000000000      0.2530786018648568
   -0.4151059815138307      0.4654800000000000      0.2530844366487909
   -0.4151038261356337      0.4654800000000000      0.2530798186925999


==> anc/lamb=0.7/Nx=112_lamb=0.7/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.7
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.4795
#   n_meas:             49401
#   tau_int:            4.263307614160779
#   n_independent:      5185.577334238961
#   n_eff (at crossing):45567.211112778
# Ensemble 2:
#   musq:               -0.4794272727272727
#   n_meas:             49401
#   tau_int:            4.1306966519306165
#   n_independent:      5334.078618538301
#   n_eff (at crossing):47534.008642455556
# Ensemble 3:
#   musq:               -0.4793545454545455
#   n_meas:             49401
#   tau_int:            4.14133576715104
#   n_independent:      5321.851561530473
#   n_eff (at crossing):48805.12198981146
# Ensemble 4:
#   musq:               -0.4792818181818182
#   n_meas:             49401
#   tau_int:            4.1958478388848235
#   n_independent:      5260.072482643712
#   n_eff (at crossing):49373.32192186787
# Ensemble 5:
#   musq:               -0.4792090909090909
#   n_meas:             49401
#   tau_int:            3.853388380796917
#   n_independent:      5673.8562791584445
#   n_eff (at crossing):49206.20702409458
# Ensemble 6:
#   musq:               -0.47913636363636364
#   n_meas:             49401
#   tau_int:            3.973301442224984
#   n_independent:      5521.760676989872
#   n_eff (at crossing):48305.94325175475
# Ensemble 7:
#   musq:               -0.47906363636363636
#   n_meas:             49401
#   tau_int:            3.987040697487692
#   n_independent:      5504.853123759249
#   n_eff (at crossing):46716.51939686252
# Ensemble 8:
#   musq:               -0.4789909090909091
#   n_meas:             49401
#   tau_int:            3.946832894812102
#   n_independent:      5554.627435813214
#   n_eff (at crossing):44520.58961290848
# Ensemble 9:
#   musq:               -0.4789181818181818
#   n_meas:             49401
#   tau_int:            3.731650020926105
#   n_independent:      5837.084796203029
#   n_eff (at crossing):41799.863748104704
# Ensemble 10:
#   musq:               -0.4788454545454545
#   n_meas:             49401
#   tau_int:            3.698533102538671
#   n_independent:      5883.126176869888
#   n_eff (at crossing):38730.05426382189
#
# === Crossing result ===
# musqcrit_central:   -0.47926190777188604
# musqcrit_err:       4.766526245776189e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2519722639238278
# phisq_err:          6.673735517480551e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4792617578075392      0.4654800000000000      0.2519722380206015
   -0.4792621360031991      0.4654800000000000      0.2519723890115884
   -0.4792626522943986      0.4654800000000000      0.2519733084187106
   -0.4792609721270587      0.4654800000000000      0.2519712631855709
   -0.4792623539853503      0.4654800000000000      0.2519734686901407
   -0.4792620723865865      0.4654800000000000      0.2519725724063075
   -0.4792615480660649      0.4654800000000000      0.2519718117432426
   -0.4792626665587992      0.4654800000000000      0.2519736234351105
   -0.4792625097397556      0.4654800000000000      0.2519730014938958
   -0.4792610436968868      0.4654800000000000      0.2519710822452310
   -0.4792613690659465      0.4654800000000000      0.2519721397980925
   -0.4792613196681166      0.4654800000000000      0.2519714990264864
   -0.4792629179054850      0.4654800000000000      0.2519735523694088
   -0.4792613818128220      0.4654800000000000      0.2519715668832696
   -0.4792614457081639      0.4654800000000000      0.2519716230728191
   -0.4792617958045430      0.4654800000000000      0.2519722284594737
   -0.4792618858440416      0.4654800000000000      0.2519724368095862
   -0.4792623087333956      0.4654800000000000      0.2519729101062567
   -0.4792619538588627      0.4654800000000000      0.2519725214562629
   -0.4792615594995649      0.4654800000000000      0.2519721144971029
   -0.4792617230634222      0.4654800000000000      0.2519716764627014
   -0.4792611213864891      0.4654800000000000      0.2519716961916947
   -0.4792620713120566      0.4654800000000000      0.2519726059050734
   -0.4792613971055234      0.4654800000000000      0.2519716682497987
   -0.4792621895855879      0.4654800000000000      0.2519725383696174
   -0.4792614988022231      0.4654800000000000      0.2519721120265661
   -0.4792616885174896      0.4654800000000000      0.2519718190053997
   -0.4792621246453502      0.4654800000000000      0.2519724882030794
   -0.4792628471377339      0.4654800000000000      0.2519729685677593
   -0.4792617043912070      0.4654800000000000      0.2519714783912123
   -0.4792625188814187      0.4654800000000000      0.2519730216897481
   -0.4792624876470534      0.4654800000000000      0.2519724947001236
   -0.4792616136977227      0.4654800000000000      0.2519723277755219
   -0.4792622402547331      0.4654800000000000      0.2519732410337027
   -0.4792615621986018      0.4654800000000000      0.2519720963209463
   -0.4792623682427469      0.4654800000000000      0.2519730587791788
   -0.4792617017661445      0.4654800000000000      0.2519719484448679
   -0.4792617532534265      0.4654800000000000      0.2519727813734762
   -0.4792610228052741      0.4654800000000000      0.2519706991359298
   -0.4792617844150046      0.4654800000000000      0.2519723319930839
   -0.4792620014160301      0.4654800000000000      0.2519721848011145
   -0.4792620778069214      0.4654800000000000      0.2519728646524570
   -0.4792621438932140      0.4654800000000000      0.2519730798655946
   -0.4792621567033977      0.4654800000000000      0.2519725027646200
   -0.4792620317175464      0.4654800000000000      0.2519728018850008
   -0.4792615991430621      0.4654800000000000      0.2519719269491520
   -0.4792620365395292      0.4654800000000000      0.2519728551496833
   -0.4792623569470814      0.4654800000000000      0.2519729854998231
   -0.4792619723647186      0.4654800000000000      0.2519730404390464
   -0.4792619157189789      0.4654800000000000      0.2519719920978624
   -0.4792617773959986      0.4654800000000000      0.2519716734783187
   -0.4792616807407397      0.4654800000000000      0.2519719592720101
   -0.4792621638030255      0.4654800000000000      0.2519730724876771
   -0.4792620123029855      0.4654800000000000      0.2519727810531165
   -0.4792617008367918      0.4654800000000000      0.2519724845684838
   -0.4792620582374713      0.4654800000000000      0.2519720375815228
   -0.4792623156689422      0.4654800000000000      0.2519731462405165
   -0.4792613637961483      0.4654800000000000      0.2519714356426759
   -0.4792617667932763      0.4654800000000000      0.2519722964328993
   -0.4792613745753720      0.4654800000000000      0.2519717277267450
   -0.4792623074252238      0.4654800000000000      0.2519729108960743
   -0.4792625008938060      0.4654800000000000      0.2519726799166699
   -0.4792620182055086      0.4654800000000000      0.2519727853675863
   -0.4792615512741791      0.4654800000000000      0.2519721386596331
   -0.4792620952119181      0.4654800000000000      0.2519726581636924
   -0.4792622727552728      0.4654800000000000      0.2519723876228335
   -0.4792631628347310      0.4654800000000000      0.2519743379965368
   -0.4792622893019969      0.4654800000000000      0.2519720934503402
   -0.4792628842541259      0.4654800000000000      0.2519728972183751
   -0.4792615213324465      0.4654800000000000      0.2519721064824145
   -0.4792616775318803      0.4654800000000000      0.2519716188729094
   -0.4792623520059978      0.4654800000000000      0.2519731093806830
   -0.4792620831561857      0.4654800000000000      0.2519724767378083
   -0.4792615035391545      0.4654800000000000      0.2519715544668531
   -0.4792620614967223      0.4654800000000000      0.2519720963817206
   -0.4792616111762388      0.4654800000000000      0.2519723896946579
   -0.4792620767892818      0.4654800000000000      0.2519724710693267
   -0.4792615892128969      0.4654800000000000      0.2519720084182107
   -0.4792615277285392      0.4654800000000000      0.2519719966984739
   -0.4792622425199523      0.4654800000000000      0.2519726282479282
   -0.4792616138809116      0.4654800000000000      0.2519723675538687
   -0.4792620354446957      0.4654800000000000      0.2519719678800225
   -0.4792617994863687      0.4654800000000000      0.2519721920978696
   -0.4792615113865069      0.4654800000000000      0.2519719123652393
   -0.4792623688388663      0.4654800000000000      0.2519734659290840
   -0.4792615459910454      0.4654800000000000      0.2519724447075478
   -0.4792622400134005      0.4654800000000000      0.2519728376901420
   -0.4792615243000802      0.4654800000000000      0.2519714283769013
   -0.4792619798258725      0.4654800000000000      0.2519721643800658
   -0.4792619475051119      0.4654800000000000      0.2519722545267893
   -0.4792614558616594      0.4654800000000000      0.2519719153431992
   -0.4792620238205499      0.4654800000000000      0.2519721988855090
   -0.4792627895282826      0.4654800000000000      0.2519724807583603
   -0.4792621585045048      0.4654800000000000      0.2519722670377083
   -0.4792617440632656      0.4654800000000000      0.2519721233842261
   -0.4792624437079405      0.4654800000000000      0.2519727184016451
   -0.4792609328303252      0.4654800000000000      0.2519715818851793
   -0.4792622000365070      0.4654800000000000      0.2519731524466390
   -0.4792622194963401      0.4654800000000000      0.2519727838686089
   -0.4792620146171954      0.4654800000000000      0.2519722740694282
   -0.4792615299248660      0.4654800000000000      0.2519715179582532
   -0.4792620726326232      0.4654800000000000      0.2519719948095679
   -0.4792618862573149      0.4654800000000000      0.2519719385261090
   -0.4792622596746653      0.4654800000000000      0.2519726170842509
   -0.4792616462576554      0.4654800000000000      0.2519720799135389
   -0.4792613001647151      0.4654800000000000      0.2519715096852655
   -0.4792613485974807      0.4654800000000000      0.2519727372682431
   -0.4792619423713169      0.4654800000000000      0.2519722721133092
   -0.4792617369715170      0.4654800000000000      0.2519723599636998
   -0.4792620252031971      0.4654800000000000      0.2519717950029739
   -0.4792611244286187      0.4654800000000000      0.2519709686763038
   -0.4792619437613701      0.4654800000000000      0.2519719060129158
   -0.4792622508977092      0.4654800000000000      0.2519728885181123
   -0.4792620913655500      0.4654800000000000      0.2519731132848608
   -0.4792611670413153      0.4654800000000000      0.2519709875377336
   -0.4792619330364630      0.4654800000000000      0.2519721116512919
   -0.4792616922096998      0.4654800000000000      0.2519721907844718
   -0.4792616952069134      0.4654800000000000      0.2519721448412562
   -0.4792616825523131      0.4654800000000000      0.2519719498128620
   -0.4792622985399551      0.4654800000000000      0.2519725185186596
   -0.4792617748626999      0.4654800000000000      0.2519721754274413
   -0.4792621648296378      0.4654800000000000      0.2519727533070075
   -0.4792623442767624      0.4654800000000000      0.2519730091935204
   -0.4792618299730647      0.4654800000000000      0.2519723477734655
   -0.4792619878735399      0.4654800000000000      0.2519721394932602
   -0.4792616626771509      0.4654800000000000      0.2519721995567031
   -0.4792616675004806      0.4654800000000000      0.2519723011910218
   -0.4792616818503141      0.4654800000000000      0.2519719537706854


==> anc/lamb=0.7/Nx=136_lamb=0.7/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.7
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.4795
#   n_meas:             24401
#   tau_int:            5.005879922766424
#   n_independent:      2215.9037558287087
#   n_eff (at crossing):19821.956783586596
# Ensemble 2:
#   musq:               -0.4794272727272727
#   n_meas:             24401
#   tau_int:            5.06030184884005
#   n_independent:      2194.215409824411
#   n_eff (at crossing):21799.096955363548
# Ensemble 3:
#   musq:               -0.4793545454545455
#   n_meas:             24401
#   tau_int:            4.8699580227531
#   n_independent:      2271.9916893772997
#   n_eff (at crossing):23244.2797258738
# Ensemble 4:
#   musq:               -0.4792818181818182
#   n_meas:             24401
#   tau_int:            4.639919743986587
#   n_independent:      2373.675194884879
#   n_eff (at crossing):24158.705838618163
# Ensemble 5:
#   musq:               -0.4792090909090909
#   n_meas:             24401
#   tau_int:            4.671268065999067
#   n_independent:      2359.285932248982
#   n_eff (at crossing):24392.933215556623
# Ensemble 6:
#   musq:               -0.47913636363636364
#   n_meas:             24401
#   tau_int:            4.729609329051112
#   n_independent:      2332.9658550639238
#   n_eff (at crossing):23932.729789216395
# Ensemble 7:
#   musq:               -0.47906363636363636
#   n_meas:             24401
#   tau_int:            5.09393849540387
#   n_independent:      2181.021477090651
#   n_eff (at crossing):22821.75303226136
# Ensemble 8:
#   musq:               -0.4789909090909091
#   n_meas:             24401
#   tau_int:            4.623390787755426
#   n_independent:      2381.333086899873
#   n_eff (at crossing):21313.081763270937
# Ensemble 9:
#   musq:               -0.4789181818181818
#   n_meas:             24401
#   tau_int:            4.174073070978517
#   n_independent:      2610.250163985097
#   n_eff (at crossing):19203.745968262676
# Ensemble 10:
#   musq:               -0.4788454545454545
#   n_meas:             24401
#   tau_int:            4.108886055886611
#   n_independent:      2647.168936714577
#   n_eff (at crossing):16870.175211842452
#
# === Crossing result ===
# musqcrit_central:   -0.47922028825382984
# musqcrit_err:       5.962959584534628e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2517183125890282
# phisq_err:          8.309709954622671e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4792201043285786      0.4654800000000000      0.2517179702437646
   -0.4792206017139512      0.4654800000000000      0.2517186502319747
   -0.4792198633336711      0.4654800000000000      0.2517180267810841
   -0.4792196919264795      0.4654800000000000      0.2517177561353020
   -0.4792197991837251      0.4654800000000000      0.2517175764347218
   -0.4792205572617959      0.4654800000000000      0.2517183740872904
   -0.4792203310034062      0.4654800000000000      0.2517183316672083
   -0.4792209856866730      0.4654800000000000      0.2517185634996623
   -0.4792195384314757      0.4654800000000000      0.2517171164090967
   -0.4792200662826950      0.4654800000000000      0.2517174079386189
   -0.4792194763381284      0.4654800000000000      0.2517172983015264
   -0.4792209857321579      0.4654800000000000      0.2517188671747740
   -0.4792199900454813      0.4654800000000000      0.2517177786093904
   -0.4792198648612181      0.4654800000000000      0.2517174151912229
   -0.4792204484015877      0.4654800000000000      0.2517173867575966
   -0.4792204729158975      0.4654800000000000      0.2517178095261013
   -0.4792195872474131      0.4654800000000000      0.2517167131917702
   -0.4792201240239447      0.4654800000000000      0.2517173317146778
   -0.4792200882048365      0.4654800000000000      0.2517176745167819
   -0.4792203096948031      0.4654800000000000      0.2517180474487439
   -0.4792208949317685      0.4654800000000000      0.2517187605576888
   -0.4792202975548364      0.4654800000000000      0.2517181808138790
   -0.4792209016773338      0.4654800000000000      0.2517190833333469
   -0.4792203619481685      0.4654800000000000      0.2517185631003185
   -0.4792196324149956      0.4654800000000000      0.2517170539312898
   -0.4792199961283476      0.4654800000000000      0.2517177262279537
   -0.4792203743112449      0.4654800000000000      0.2517182035838277
   -0.4792200900114079      0.4654800000000000      0.2517180646472336
   -0.4792205317270577      0.4654800000000000      0.2517184290709321
   -0.4792205485207417      0.4654800000000000      0.2517183973912007
   -0.4792206088074478      0.4654800000000000      0.2517189048146264
   -0.4792206981541028      0.4654800000000000      0.2517180073324864
   -0.4792204779479219      0.4654800000000000      0.2517185255038428
   -0.4792211127128400      0.4654800000000000      0.2517187719387889
   -0.4792208503194453      0.4654800000000000      0.2517190582485964
   -0.4792210809191496      0.4654800000000000      0.2517196247539960
   -0.4792205485591879      0.4654800000000000      0.2517184504593589
   -0.4792203630380373      0.4654800000000000      0.2517177113674441
   -0.4792203360168778      0.4654800000000000      0.2517180982858315
   -0.4792207255362577      0.4654800000000000      0.2517181504060723
   -0.4792195320405052      0.4654800000000000      0.2517172160784182
   -0.4792201171309173      0.4654800000000000      0.2517177991950645
   -0.4792200550764728      0.4654800000000000      0.2517179340728045
   -0.4792203585774733      0.4654800000000000      0.2517182676030141
   -0.4792203446893995      0.4654800000000000      0.2517180598616137
   -0.4792195921558181      0.4654800000000000      0.2517164516738897
   -0.4792201501155116      0.4654800000000000      0.2517178410166462
   -0.4792202251168447      0.4654800000000000      0.2517180265149955
   -0.4792202364808921      0.4654800000000000      0.2517184199096909
   -0.4792198895243446      0.4654800000000000      0.2517170351017293
   -0.4792206577542392      0.4654800000000000      0.2517176960712476
   -0.4792214287211163      0.4654800000000000      0.2517198779856275
   -0.4792199393289267      0.4654800000000000      0.2517178391628004
   -0.4792193192623069      0.4654800000000000      0.2517171352952605
   -0.4792213623705676      0.4654800000000000      0.2517194208710050
   -0.4792208551809383      0.4654800000000000      0.2517181690465341
   -0.4792204013297869      0.4654800000000000      0.2517177713967918
   -0.4792202128594697      0.4654800000000000      0.2517188561810396
   -0.4792203451654467      0.4654800000000000      0.2517186118694862
   -0.4792199337967845      0.4654800000000000      0.2517170783761452
   -0.4792203518302904      0.4654800000000000      0.2517189242823569
   -0.4792197991118271      0.4654800000000000      0.2517170239308833
   -0.4792198419089568      0.4654800000000000      0.2517174423434759
   -0.4792199895962223      0.4654800000000000      0.2517181742304422
   -0.4792202898639071      0.4654800000000000      0.2517175950390004
   -0.4792198048926528      0.4654800000000000      0.2517174189833106
   -0.4792198504155977      0.4654800000000000      0.2517176138270631
   -0.4792198778075149      0.4654800000000000      0.2517178456328461
   -0.4792203909453045      0.4654800000000000      0.2517178665273584
   -0.4792209380949015      0.4654800000000000      0.2517182683396216
   -0.4792197460469525      0.4654800000000000      0.2517177250706102
   -0.4792208431650702      0.4654800000000000      0.2517186531124760
   -0.4792189646879091      0.4654800000000000      0.2517169051405870
   -0.4792200320162688      0.4654800000000000      0.2517174226935438
   -0.4792206582049065      0.4654800000000000      0.2517190547487747
   -0.4792203285104400      0.4654800000000000      0.2517177554251211
   -0.4792199043184589      0.4654800000000000      0.2517173777293431
   -0.4792201279848944      0.4654800000000000      0.2517170377509111
   -0.4792202410227866      0.4654800000000000      0.2517178076230485
   -0.4792209122088886      0.4654800000000000      0.2517195960215706
   -0.4792207034323868      0.4654800000000000      0.2517178085456507
   -0.4792196270021410      0.4654800000000000      0.2517165479646857
   -0.4792212882869826      0.4654800000000000      0.2517197900288942
   -0.4792207021959671      0.4654800000000000      0.2517184489563733
   -0.4792203006220535      0.4654800000000000      0.2517179049225000
   -0.4792203074012378      0.4654800000000000      0.2517176975799362
   -0.4792209052775920      0.4654800000000000      0.2517183593739509
   -0.4792203665213818      0.4654800000000000      0.2517179516787584
   -0.4792213884342900      0.4654800000000000      0.2517189428289098
   -0.4792206624982199      0.4654800000000000      0.2517181901735403
   -0.4792197260602097      0.4654800000000000      0.2517177118082228
   -0.4792207774399639      0.4654800000000000      0.2517183176773755
   -0.4792200755394757      0.4654800000000000      0.2517173328754589
   -0.4792201938497246      0.4654800000000000      0.2517179909322695
   -0.4792198921290960      0.4654800000000000      0.2517175272889350
   -0.4792193515792645      0.4654800000000000      0.2517172671451647
   -0.4792206599658876      0.4654800000000000      0.2517180527896274
   -0.4792190781166902      0.4654800000000000      0.2517170276293180
   -0.4792194329893251      0.4654800000000000      0.2517162299303499
   -0.4792215127380297      0.4654800000000000      0.2517192659290815
   -0.4792204818360145      0.4654800000000000      0.2517180123625200
   -0.4792201171076232      0.4654800000000000      0.2517175377109160
   -0.4792202417582558      0.4654800000000000      0.2517178510021016
   -0.4792204637536041      0.4654800000000000      0.2517179512931911
   -0.4792221278138259      0.4654800000000000      0.2517203890327506
   -0.4792208855232710      0.4654800000000000      0.2517187260763846
   -0.4792201336629960      0.4654800000000000      0.2517180537473399
   -0.4792209571212056      0.4654800000000000      0.2517191235149800
   -0.4792209558444540      0.4654800000000000      0.2517180743204439
   -0.4792200051920155      0.4654800000000000      0.2517184920079407
   -0.4792203526177273      0.4654800000000000      0.2517171975190979
   -0.4792204240175603      0.4654800000000000      0.2517188148602820
   -0.4792203521667654      0.4654800000000000      0.2517185687046636
   -0.4792201172024151      0.4654800000000000      0.2517183727683394
   -0.4792202988065289      0.4654800000000000      0.2517180707811825
   -0.4792202980520727      0.4654800000000000      0.2517180510444458
   -0.4792205052227785      0.4654800000000000      0.2517183278828549
   -0.4792205662838091      0.4654800000000000      0.2517186918380738
   -0.4792194360947136      0.4654800000000000      0.2517169386910154
   -0.4792195583011627      0.4654800000000000      0.2517173847066621
   -0.4792201675429051      0.4654800000000000      0.2517177798141463
   -0.4792201128705217      0.4654800000000000      0.2517179103217905
   -0.4792209721959583      0.4654800000000000      0.2517189216271613
   -0.4792197005666987      0.4654800000000000      0.2517168257955933
   -0.4792208054081425      0.4654800000000000      0.2517184220874266
   -0.4792197596139493      0.4654800000000000      0.2517171390000257
   -0.4792194576673353      0.4654800000000000      0.2517169315656362
   -0.4792195229993892      0.4654800000000000      0.2517169813165323


==> anc/lamb=0.7/Nx=156_lamb=0.7/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.7
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.4795
#   n_meas:             19401
#   tau_int:            5.406249345436105
#   n_independent:      1642.4128804341456
#   n_eff (at crossing):13291.047428224145
# Ensemble 2:
#   musq:               -0.4794272727272727
#   n_meas:             19401
#   tau_int:            6.314330158654635
#   n_independent:      1423.5441744306656
#   n_eff (at crossing):15689.798768027453
# Ensemble 3:
#   musq:               -0.4793545454545455
#   n_meas:             19401
#   tau_int:            5.815431773230181
#   n_independent:      1535.9994927216899
#   n_eff (at crossing):17602.10098616517
# Ensemble 4:
#   musq:               -0.4792818181818182
#   n_meas:             19401
#   tau_int:            5.521347803677195
#   n_independent:      1611.0180504896218
#   n_eff (at crossing):18883.071470392744
# Ensemble 5:
#   musq:               -0.4792090909090909
#   n_meas:             19401
#   tau_int:            5.151690647119382
#   n_independent:      1716.3890604918831
#   n_eff (at crossing):19396.503174270234
# Ensemble 6:
#   musq:               -0.47913636363636364
#   n_meas:             19401
#   tau_int:            5.124945041983701
#   n_independent:      1724.5501827301423
#   n_eff (at crossing):19068.45597875769
# Ensemble 7:
#   musq:               -0.47906363636363636
#   n_meas:             19401
#   tau_int:            4.8130746203141435
#   n_independent:      1825.778987351479
#   n_eff (at crossing):17954.28355462812
# Ensemble 8:
#   musq:               -0.4789909090909091
#   n_meas:             19401
#   tau_int:            4.61797152966567
#   n_independent:      1895.3798284676434
#   n_eff (at crossing):16190.159131230363
# Ensemble 9:
#   musq:               -0.4789181818181818
#   n_meas:             19401
#   tau_int:            4.502107206023299
#   n_independent:      1939.2827063600555
#   n_eff (at crossing):13991.431118635222
# Ensemble 10:
#   musq:               -0.4788454545454545
#   n_meas:             19401
#   tau_int:            4.240029177700507
#   n_independent:      2046.5063897994671
#   n_eff (at crossing):11964.132976626228
#
# === Crossing result ===
# musqcrit_central:   -0.4792016414169994
# musqcrit_err:       5.840835126480626e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25156917381438826
# phisq_err:          8.361729861452547e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4792017823665401      0.4654800000000000      0.2515686929046529
   -0.4792014387890685      0.4654800000000000      0.2515684941812839
   -0.4792025228867631      0.4654800000000000      0.2515692796626438
   -0.4792023964422192      0.4654800000000000      0.2515698447621777
   -0.4792013132974833      0.4654800000000000      0.2515689458436201
   -0.4792012285233456      0.4654800000000000      0.2515690625957173
   -0.4792013364499451      0.4654800000000000      0.2515689831006260
   -0.4792012870498266      0.4654800000000000      0.2515676508356751
   -0.4792014313415354      0.4654800000000000      0.2515690313595259
   -0.4792025703650890      0.4654800000000000      0.2515701883751471
   -0.4792018941247392      0.4654800000000000      0.2515703140344184
   -0.4792013550765507      0.4654800000000000      0.2515688147785680
   -0.4792015678288612      0.4654800000000000      0.2515695195970056
   -0.4792014433016599      0.4654800000000000      0.2515690781492615
   -0.4792006103858655      0.4654800000000000      0.2515682665060810
   -0.4792008099434808      0.4654800000000000      0.2515676963708514
   -0.4792007838164231      0.4654800000000000      0.2515681754784364
   -0.4792015007296899      0.4654800000000000      0.2515683450212219
   -0.4792008229869961      0.4654800000000000      0.2515674424254160
   -0.4792016014865796      0.4654800000000000      0.2515692108971016
   -0.4792024079675540      0.4654800000000000      0.2515699448507422
   -0.4792021328557460      0.4654800000000000      0.2515696177616404
   -0.4792021934634438      0.4654800000000000      0.2515697867141509
   -0.4792023692089394      0.4654800000000000      0.2515704235989369
   -0.4792012053053051      0.4654800000000000      0.2515687831554357
   -0.4792005475621555      0.4654800000000000      0.2515677002726898
   -0.4792012052968519      0.4654800000000000      0.2515686654338218
   -0.4792005162058914      0.4654800000000000      0.2515684595695680
   -0.4792016037201116      0.4654800000000000      0.2515691881217452
   -0.4792023625951346      0.4654800000000000      0.2515696655030511
   -0.4792019928915653      0.4654800000000000      0.2515693783689186
   -0.4792025233430726      0.4654800000000000      0.2515702679198331
   -0.4792009969361722      0.4654800000000000      0.2515680347312831
   -0.4792019113603737      0.4654800000000000      0.2515680506777186
   -0.4792013297586234      0.4654800000000000      0.2515684658630133
   -0.4792019625041307      0.4654800000000000      0.2515700575432186
   -0.4792020964835519      0.4654800000000000      0.2515697775306608
   -0.4792011912019106      0.4654800000000000      0.2515689923912147
   -0.4792022834637660      0.4654800000000000      0.2515693185802226
   -0.4792021658155202      0.4654800000000000      0.2515690207491047
   -0.4792009138267384      0.4654800000000000      0.2515682046686172
   -0.4792015854247011      0.4654800000000000      0.2515693310295977
   -0.4792015165841925      0.4654800000000000      0.2515692427986703
   -0.4792019130584594      0.4654800000000000      0.2515687214749264
   -0.4792014046823900      0.4654800000000000      0.2515686688181477
   -0.4792017784419904      0.4654800000000000      0.2515688204093023
   -0.4792020331383208      0.4654800000000000      0.2515697260153841
   -0.4792019737111531      0.4654800000000000      0.2515690547125592
   -0.4792010065073881      0.4654800000000000      0.2515687037672210
   -0.4792015925720259      0.4654800000000000      0.2515695020969189
   -0.4792013922178883      0.4654800000000000      0.2515675961866334
   -0.4792020794479085      0.4654800000000000      0.2515698098222553
   -0.4792018618497030      0.4654800000000000      0.2515691195702298
   -0.4792011563124762      0.4654800000000000      0.2515691045981667
   -0.4792015033167267      0.4654800000000000      0.2515684115657547
   -0.4792023863352474      0.4654800000000000      0.2515696771580810
   -0.4792012850048036      0.4654800000000000      0.2515689977181360
   -0.4792012311485992      0.4654800000000000      0.2515689147257613
   -0.4792018250968375      0.4654800000000000      0.2515700485956850
   -0.4792024118638533      0.4654800000000000      0.2515696108877820
   -0.4792022746424315      0.4654800000000000      0.2515695880787673
   -0.4792014564823426      0.4654800000000000      0.2515687956251326
   -0.4792021590107534      0.4654800000000000      0.2515692953772139
   -0.4792016573626988      0.4654800000000000      0.2515689987096913
   -0.4792010500011620      0.4654800000000000      0.2515674653603338
   -0.4792013086848820      0.4654800000000000      0.2515687579982225
   -0.4792019918890785      0.4654800000000000      0.2515699042492104
   -0.4792018953906614      0.4654800000000000      0.2515692636087674
   -0.4792015625576820      0.4654800000000000      0.2515689866962593
   -0.4792026543848677      0.4654800000000000      0.2515698031636499
   -0.4792013619024771      0.4654800000000000      0.2515679928955754
   -0.4792017030251596      0.4654800000000000      0.2515694198490641
   -0.4792017569921701      0.4654800000000000      0.2515688139496135
   -0.4792019533679189      0.4654800000000000      0.2515689625962069
   -0.4792011596920122      0.4654800000000000      0.2515685218098107
   -0.4792012114142144      0.4654800000000000      0.2515680321755582
   -0.4792010903170489      0.4654800000000000      0.2515686779223817
   -0.4792020799016757      0.4654800000000000      0.2515692447528429
   -0.4792013710541661      0.4654800000000000      0.2515687732917555
   -0.4792012638226643      0.4654800000000000      0.2515679517780904
   -0.4792013458255276      0.4654800000000000      0.2515686182012283
   -0.4792017643319736      0.4654800000000000      0.2515691950971083
   -0.4792030894015463      0.4654800000000000      0.2515707763539309
   -0.4792014617343402      0.4654800000000000      0.2515685977469881
   -0.4792020337985626      0.4654800000000000      0.2515698557456985
   -0.4792021327264778      0.4654800000000000      0.2515689598621805
   -0.4792020965600833      0.4654800000000000      0.2515705177064643
   -0.4792018729840618      0.4654800000000000      0.2515690195260195
   -0.4792011874906671      0.4654800000000000      0.2515693526175654
   -0.4792017611164189      0.4654800000000000      0.2515695966836127
   -0.4792021233209096      0.4654800000000000      0.2515699634308937
   -0.4792014902892081      0.4654800000000000      0.2515692625291283
   -0.4792015388479940      0.4654800000000000      0.2515699225015852
   -0.4792015131583000      0.4654800000000000      0.2515676028278588
   -0.4792011224343536      0.4654800000000000      0.2515685056075169
   -0.4792016118768083      0.4654800000000000      0.2515689019643854
   -0.4792025697224224      0.4654800000000000      0.2515701916429989
   -0.4792009753800694      0.4654800000000000      0.2515682086985576
   -0.4792016788027766      0.4654800000000000      0.2515691011255859
   -0.4792015976653144      0.4654800000000000      0.2515691396234449
   -0.4792021199481491      0.4654800000000000      0.2515695537051154
   -0.4792017395386325      0.4654800000000000      0.2515690977773584
   -0.4792021780128208      0.4654800000000000      0.2515694582571076
   -0.4792020860104595      0.4654800000000000      0.2515696185405346
   -0.4792016736353818      0.4654800000000000      0.2515682642904404
   -0.4792021396376838      0.4654800000000000      0.2515691197904134
   -0.4792010639977150      0.4654800000000000      0.2515684665486006
   -0.4792013518559854      0.4654800000000000      0.2515684897208332
   -0.4792011871257943      0.4654800000000000      0.2515688030675315
   -0.4792012287898241      0.4654800000000000      0.2515688234351529
   -0.4792010069081294      0.4654800000000000      0.2515678409264206
   -0.4792024248440400      0.4654800000000000      0.2515697702245109
   -0.4792007131472729      0.4654800000000000      0.2515675237294659
   -0.4792014501590171      0.4654800000000000      0.2515688435384172
   -0.4792017512187797      0.4654800000000000      0.2515683590430750
   -0.4792019107568026      0.4654800000000000      0.2515695480091342
   -0.4792021964713074      0.4654800000000000      0.2515701590130782
   -0.4792014044063460      0.4654800000000000      0.2515681856816024
   -0.4792024186935073      0.4654800000000000      0.2515706268978794
   -0.4792017994804527      0.4654800000000000      0.2515691207497911
   -0.4792014616483934      0.4654800000000000      0.2515691201604837
   -0.4792008156113980      0.4654800000000000      0.2515680485964981
   -0.4792021761938161      0.4654800000000000      0.2515694891964899
   -0.4792009713009996      0.4654800000000000      0.2515685139435025
   -0.4792016129654552      0.4654800000000000      0.2515687604532874
   -0.4792008042464544      0.4654800000000000      0.2515675835497537
   -0.4792023189143891      0.4654800000000000      0.2515698638965804
   -0.4792006208191618      0.4654800000000000      0.2515675503138022


==> anc/lamb=0.7/Nx=176_lamb=0.7/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.7
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.4795
#   n_meas:             14401
#   tau_int:            5.509924773115998
#   n_independent:      1198.1015190422622
#   n_eff (at crossing):7921.54255521698
# Ensemble 2:
#   musq:               -0.4794272727272727
#   n_meas:             14401
#   tau_int:            6.008584302918158
#   n_independent:      1106.3081716206116
#   n_eff (at crossing):10073.942400778742
# Ensemble 3:
#   musq:               -0.4793545454545455
#   n_meas:             14401
#   tau_int:            5.795664916295564
#   n_independent:      1143.7235138360652
#   n_eff (at crossing):12047.583299641221
# Ensemble 4:
#   musq:               -0.4792818181818182
#   n_meas:             14401
#   tau_int:            5.748441497524327
#   n_independent:      1152.3673547800495
#   n_eff (at crossing):13587.928658160605
# Ensemble 5:
#   musq:               -0.4792090909090909
#   n_meas:             14401
#   tau_int:            5.977750832310059
#   n_independent:      1111.5740920575356
#   n_eff (at crossing):14350.660607485815
# Ensemble 6:
#   musq:               -0.47913636363636364
#   n_meas:             14401
#   tau_int:            5.375425990587204
#   n_independent:      1225.528159411019
#   n_eff (at crossing):14197.75841613323
# Ensemble 7:
#   musq:               -0.47906363636363636
#   n_meas:             14401
#   tau_int:            5.64450198620246
#   n_independent:      1171.8606351122994
#   n_eff (at crossing):13144.870254619638
# Ensemble 8:
#   musq:               -0.4789909090909091
#   n_meas:             14401
#   tau_int:            5.214540484024711
#   n_independent:      1260.0313218760746
#   n_eff (at crossing):11392.403641568722
# Ensemble 9:
#   musq:               -0.4789181818181818
#   n_meas:             14401
#   tau_int:            6.202935335475373
#   n_independent:      1074.23086149903
#   n_eff (at crossing):9393.696053529507
# Ensemble 10:
#   musq:               -0.4788454545454545
#   n_meas:             14401
#   tau_int:            4.8883831841194425
#   n_independent:      1336.3006590216523
#   n_eff (at crossing):7185.535515388778
#
# === Crossing result ===
# musqcrit_central:   -0.47918487162743184
# musqcrit_err:       4.848916940118024e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25146307085278236
# phisq_err:          7.609780290007505e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4791848747358242      0.4654800000000000      0.2514624457197639
   -0.4791851417252372      0.4654800000000000      0.2514640453269686
   -0.4791853488394123      0.4654800000000000      0.2514634912088579
   -0.4791857664536343      0.4654800000000000      0.2514641010709143
   -0.4791858180509174      0.4654800000000000      0.2514641539419028
   -0.4791844655181197      0.4654800000000000      0.2514621126012693
   -0.4791850695700993      0.4654800000000000      0.2514621164409800
   -0.4791846899385903      0.4654800000000000      0.2514633377548783
   -0.4791845075585683      0.4654800000000000      0.2514623127228075
   -0.4791843997788480      0.4654800000000000      0.2514632838226858
   -0.4791843846373321      0.4654800000000000      0.2514621320513930
   -0.4791852592541557      0.4654800000000000      0.2514640074475104
   -0.4791848231965264      0.4654800000000000      0.2514630940637880
   -0.4791847433356433      0.4654800000000000      0.2514630647194177
   -0.4791853271189312      0.4654800000000000      0.2514631911572305
   -0.4791845319599647      0.4654800000000000      0.2514626815020006
   -0.4791854857692891      0.4654800000000000      0.2514633907404916
   -0.4791854641860732      0.4654800000000000      0.2514643520056025
   -0.4791847449993354      0.4654800000000000      0.2514630890261281
   -0.4791847527011144      0.4654800000000000      0.2514619826609842
   -0.4791845340470693      0.4654800000000000      0.2514618951300601
   -0.4791848003510604      0.4654800000000000      0.2514632236541300
   -0.4791851471561275      0.4654800000000000      0.2514627224161917
   -0.4791850108691461      0.4654800000000000      0.2514632237600954
   -0.4791845349178865      0.4654800000000000      0.2514625740769380
   -0.4791847317531345      0.4654800000000000      0.2514632997822481
   -0.4791853985761727      0.4654800000000000      0.2514634805240624
   -0.4791843755526651      0.4654800000000000      0.2514625611435297
   -0.4791858035754031      0.4654800000000000      0.2514647064230832
   -0.4791842487173073      0.4654800000000000      0.2514628747981996
   -0.4791852220273110      0.4654800000000000      0.2514625606500704
   -0.4791844694671509      0.4654800000000000      0.2514624659867161
   -0.4791847875674211      0.4654800000000000      0.2514631109874033
   -0.4791849995351593      0.4654800000000000      0.2514630701987476
   -0.4791843809273362      0.4654800000000000      0.2514627829566112
   -0.4791843447435786      0.4654800000000000      0.2514637481029157
   -0.4791848278691789      0.4654800000000000      0.2514631321345841
   -0.4791862459871014      0.4654800000000000      0.2514642698055843
   -0.4791859865787486      0.4654800000000000      0.2514640740058521
   -0.4791842612539717      0.4654800000000000      0.2514636659362860
   -0.4791842368206518      0.4654800000000000      0.2514641212098784
   -0.4791847303135373      0.4654800000000000      0.2514628601126661
   -0.4791851461139046      0.4654800000000000      0.2514630676319223
   -0.4791850307686960      0.4654800000000000      0.2514632228622890
   -0.4791845380629176      0.4654800000000000      0.2514624707516855
   -0.4791844487105636      0.4654800000000000      0.2514630774584410
   -0.4791856397830621      0.4654800000000000      0.2514644535763487
   -0.4791845462736347      0.4654800000000000      0.2514620341238106
   -0.4791844160365713      0.4654800000000000      0.2514626746283692
   -0.4791852477480927      0.4654800000000000      0.2514630995429741
   -0.4791856301440241      0.4654800000000000      0.2514643173822770
   -0.4791849696065344      0.4654800000000000      0.2514632708614733
   -0.4791844893867750      0.4654800000000000      0.2514619972067696
   -0.4791844573646132      0.4654800000000000      0.2514632040324910
   -0.4791844521670680      0.4654800000000000      0.2514630314781313
   -0.4791844804340553      0.4654800000000000      0.2514628600205008
   -0.4791851449632504      0.4654800000000000      0.2514634954798157
   -0.4791844939689012      0.4654800000000000      0.2514630025877276
   -0.4791850707135821      0.4654800000000000      0.2514637199023865
   -0.4791852559748536      0.4654800000000000      0.2514637540414402
   -0.4791843853773720      0.4654800000000000      0.2514624021731373
   -0.4791849304593973      0.4654800000000000      0.2514626241178051
   -0.4791844106921625      0.4654800000000000      0.2514630288838458
   -0.4791845040623666      0.4654800000000000      0.2514624244674104
   -0.4791844691717353      0.4654800000000000      0.2514620714586509
   -0.4791845285108577      0.4654800000000000      0.2514623050753854
   -0.4791847899097841      0.4654800000000000      0.2514618020907209
   -0.4791845541376867      0.4654800000000000      0.2514635816002206
   -0.4791845883047051      0.4654800000000000      0.2514629285243358
   -0.4791849313871371      0.4654800000000000      0.2514628343085076
   -0.4791843999397192      0.4654800000000000      0.2514630851676342
   -0.4791845186710497      0.4654800000000000      0.2514626738455762
   -0.4791843506625470      0.4654800000000000      0.2514624999274903
   -0.4791846382297315      0.4654800000000000      0.2514632436080889
   -0.4791855740126144      0.4654800000000000      0.2514639970350314
   -0.4791845711416038      0.4654800000000000      0.2514630743904817
   -0.4791845159946372      0.4654800000000000      0.2514627996391293
   -0.4791855907904275      0.4654800000000000      0.2514642607079899
   -0.4791844683960090      0.4654800000000000      0.2514628299495870
   -0.4791849212748991      0.4654800000000000      0.2514623937669702
   -0.4791847954858102      0.4654800000000000      0.2514629047862929
   -0.4791849971153184      0.4654800000000000      0.2514627988765181
   -0.4791845536399018      0.4654800000000000      0.2514624130582569
   -0.4791849931258714      0.4654800000000000      0.2514618756013050
   -0.4791847129995767      0.4654800000000000      0.2514627055461842
   -0.4791843555407125      0.4654800000000000      0.2514616620763398
   -0.4791850705674249      0.4654800000000000      0.2514629892832593
   -0.4791848480490991      0.4654800000000000      0.2514632916835873
   -0.4791844682218540      0.4654800000000000      0.2514625226906272
   -0.4791850953065233      0.4654800000000000      0.2514636690488117
   -0.4791847215965337      0.4654800000000000      0.2514628712338566
   -0.4791850853842320      0.4654800000000000      0.2514632782864127
   -0.4791841581548509      0.4654800000000000      0.2514628029652566
   -0.4791844334297124      0.4654800000000000      0.2514621782511972
   -0.4791846577678550      0.4654800000000000      0.2514629700787656
   -0.4791846931669292      0.4654800000000000      0.2514635268860148
   -0.4791846101941407      0.4654800000000000      0.2514631716270834
   -0.4791849951966320      0.4654800000000000      0.2514634820287510
   -0.4791859521969917      0.4654800000000000      0.2514650085061712
   -0.4791846158164691      0.4654800000000000      0.2514626039589219
   -0.4791852456709195      0.4654800000000000      0.2514639391435564
   -0.4791851834014582      0.4654800000000000      0.2514635198532399
   -0.4791857892275647      0.4654800000000000      0.2514634650034290
   -0.4791846991787101      0.4654800000000000      0.2514624988875693
   -0.4791850387747495      0.4654800000000000      0.2514636493982987
   -0.4791851290074727      0.4654800000000000      0.2514639505309605
   -0.4791845144906215      0.4654800000000000      0.2514626728289767
   -0.4791843572161875      0.4654800000000000      0.2514616102705536
   -0.4791844588095220      0.4654800000000000      0.2514627067902882
   -0.4791849214960101      0.4654800000000000      0.2514619270689897
   -0.4791847799319794      0.4654800000000000      0.2514632368502590
   -0.4791849446993011      0.4654800000000000      0.2514627868488044
   -0.4791855251357179      0.4654800000000000      0.2514639411029847
   -0.4791852084458701      0.4654800000000000      0.2514635053768112
   -0.4791849894786896      0.4654800000000000      0.2514631067598987
   -0.4791855339595665      0.4654800000000000      0.2514629768025298
   -0.4791848112943794      0.4654800000000000      0.2514616229742658
   -0.4791850015414794      0.4654800000000000      0.2514634095018549
   -0.4791845999187491      0.4654800000000000      0.2514625990153053
   -0.4791846261368687      0.4654800000000000      0.2514633937312107
   -0.4791847837362182      0.4654800000000000      0.2514623393176872
   -0.4791847178170131      0.4654800000000000      0.2514633321062994
   -0.4791851054270754      0.4654800000000000      0.2514635993016334
   -0.4791853194029583      0.4654800000000000      0.2514637149048163
   -0.4791852461467161      0.4654800000000000      0.2514628781980946
   -0.4791851980872314      0.4654800000000000      0.2514629280690216
   -0.4791848963009340      0.4654800000000000      0.2514629505324525
   -0.4791853533386032      0.4654800000000000      0.2514637080471268


==> anc/lamb=0.7/Nx=52_lamb=0.7/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.7
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.4795
#   n_meas:             79401
#   tau_int:            2.4452208685980645
#   n_independent:      13479.634218026431
#   n_eff (at crossing):78839.5501406189
# Ensemble 2:
#   musq:               -0.4794272727272727
#   n_meas:             79401
#   tau_int:            2.4083529639261476
#   n_independent:      13650.50958134259
#   n_eff (at crossing):78456.66375891106
# Ensemble 3:
#   musq:               -0.4793545454545455
#   n_meas:             79401
#   tau_int:            2.389760502277959
#   n_independent:      13738.335743984539
#   n_eff (at crossing):77969.78904664092
# Ensemble 4:
#   musq:               -0.4792818181818182
#   n_meas:             79401
#   tau_int:            2.369330969287555
#   n_independent:      13836.152198872163
#   n_eff (at crossing):77398.77249178861
# Ensemble 5:
#   musq:               -0.4792090909090909
#   n_meas:             79401
#   tau_int:            2.424502837177181
#   n_independent:      13575.127879964764
#   n_eff (at crossing):76748.81876597281
# Ensemble 6:
#   musq:               -0.47913636363636364
#   n_meas:             79401
#   tau_int:            2.4046036777218847
#   n_independent:      13668.129770853137
#   n_eff (at crossing):75998.18367038891
# Ensemble 7:
#   musq:               -0.47906363636363636
#   n_meas:             79401
#   tau_int:            2.391052097987518
#   n_independent:      13732.198056076473
#   n_eff (at crossing):75160.2173234313
# Ensemble 8:
#   musq:               -0.4789909090909091
#   n_meas:             79401
#   tau_int:            2.3867519334665444
#   n_independent:      13752.65381820523
#   n_eff (at crossing):74318.65076570709
# Ensemble 9:
#   musq:               -0.4789181818181818
#   n_meas:             79401
#   tau_int:            2.380568665779303
#   n_independent:      13782.17449618043
#   n_eff (at crossing):73245.30113138029
# Ensemble 10:
#   musq:               -0.4788454545454545
#   n_meas:             79401
#   tau_int:            2.459787637906529
#   n_independent:      13413.29340373904
#   n_eff (at crossing):72118.47976138313
#
# === Crossing result ===
# musqcrit_central:   -0.479744383303719
# musqcrit_err:       9.189258221886781e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25427552008393034
# phisq_err:          1.1928202583520214e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4797452951726017      0.4654800000000000      0.2542762097920938
   -0.4797431807226866      0.4654800000000000      0.2542748133578386
   -0.4797445298604219      0.4654800000000000      0.2542783296972752
   -0.4797434907027447      0.4654800000000000      0.2542760499542279
   -0.4797439127821925      0.4654800000000000      0.2542753842445971
   -0.4797431625704005      0.4654800000000000      0.2542748549652149
   -0.4797456044161952      0.4654800000000000      0.2542789160636972
   -0.4797445539527375      0.4654800000000000      0.2542761537500957
   -0.4797456580218420      0.4654800000000000      0.2542766186729216
   -0.4797437305382715      0.4654800000000000      0.2542750108985237
   -0.4797438397788517      0.4654800000000000      0.2542747525724903
   -0.4797452398617584      0.4654800000000000      0.2542777355484358
   -0.4797446984439163      0.4654800000000000      0.2542755089844506
   -0.4797455390697226      0.4654800000000000      0.2542774068258751
   -0.4797435450275480      0.4654800000000000      0.2542750420109886
   -0.4797441844728060      0.4654800000000000      0.2542755367297029
   -0.4797444990333474      0.4654800000000000      0.2542768474205913
   -0.4797449522526020      0.4654800000000000      0.2542774826724904
   -0.4797451642958707      0.4654800000000000      0.2542775819833329
   -0.4797428384386800      0.4654800000000000      0.2542739286148730
   -0.4797447512577931      0.4654800000000000      0.2542774114619900
   -0.4797435038747193      0.4654800000000000      0.2542760048280120
   -0.4797456032145237      0.4654800000000000      0.2542772414173939
   -0.4797437436624639      0.4654800000000000      0.2542757904999419
   -0.4797450839851581      0.4654800000000000      0.2542764461823526
   -0.4797446471848718      0.4654800000000000      0.2542765411861348
   -0.4797439148611325      0.4654800000000000      0.2542756277630664
   -0.4797443902764263      0.4654800000000000      0.2542764784011894
   -0.4797440660736205      0.4654800000000000      0.2542740889270202
   -0.4797446703375706      0.4654800000000000      0.2542770237470825
   -0.4797452782646351      0.4654800000000000      0.2542762267658958
   -0.4797429805357621      0.4654800000000000      0.2542761096773133
   -0.4797440866204412      0.4654800000000000      0.2542764917894823
   -0.4797444820012150      0.4654800000000000      0.2542767622410099
   -0.4797454806380133      0.4654800000000000      0.2542775141338015
   -0.4797428811223355      0.4654800000000000      0.2542750802627988
   -0.4797452329736022      0.4654800000000000      0.2542776414103913
   -0.4797445683630679      0.4654800000000000      0.2542766790286126
   -0.4797436090198283      0.4654800000000000      0.2542746263665973
   -0.4797453226412318      0.4654800000000000      0.2542765242772300
   -0.4797447291380897      0.4654800000000000      0.2542750629736509
   -0.4797452300843550      0.4654800000000000      0.2542769660004197
   -0.4797451635377324      0.4654800000000000      0.2542772767160746
   -0.4797438303493763      0.4654800000000000      0.2542758809452177
   -0.4797447050932309      0.4654800000000000      0.2542771614787023
   -0.4797440356521940      0.4654800000000000      0.2542758825847733
   -0.4797430606176256      0.4654800000000000      0.2542750113966890
   -0.4797435670863831      0.4654800000000000      0.2542755483575888
   -0.4797443063813688      0.4654800000000000      0.2542752555931658
   -0.4797445237409324      0.4654800000000000      0.2542773284005130
   -0.4797437212980397      0.4654800000000000      0.2542752867632728
   -0.4797455827224106      0.4654800000000000      0.2542771042291542
   -0.4797450894142558      0.4654800000000000      0.2542772064908445
   -0.4797442036419901      0.4654800000000000      0.2542768522785221
   -0.4797442147101040      0.4654800000000000      0.2542760676091514
   -0.4797440928622241      0.4654800000000000      0.2542754189402667
   -0.4797454556419457      0.4654800000000000      0.2542776894121556
   -0.4797441359437333      0.4654800000000000      0.2542770431329752
   -0.4797443935649673      0.4654800000000000      0.2542779284113123
   -0.4797442230774155      0.4654800000000000      0.2542757095076293
   -0.4797427663586727      0.4654800000000000      0.2542741711974321
   -0.4797453889787712      0.4654800000000000      0.2542767046568083
   -0.4797443851294096      0.4654800000000000      0.2542774680857427
   -0.4797437240843638      0.4654800000000000      0.2542750792286597
   -0.4797438394291889      0.4654800000000000      0.2542750511386595
   -0.4797453680513735      0.4654800000000000      0.2542764545750374
   -0.4797445880117232      0.4654800000000000      0.2542751909311191
   -0.4797450827651395      0.4654800000000000      0.2542769137702665
   -0.4797454803135738      0.4654800000000000      0.2542770636887936
   -0.4797433413923295      0.4654800000000000      0.2542745114764489
   -0.4797448654892615      0.4654800000000000      0.2542758656448894
   -0.4797438464111653      0.4654800000000000      0.2542759913745551
   -0.4797439406375546      0.4654800000000000      0.2542756720683434
   -0.4797451529523089      0.4654800000000000      0.2542774261079347
   -0.4797437285872423      0.4654800000000000      0.2542761962407687
   -0.4797428916794013      0.4654800000000000      0.2542753857023883
   -0.4797446768569009      0.4654800000000000      0.2542757728630473
   -0.4797452108354473      0.4654800000000000      0.2542779130804493
   -0.4797450498335584      0.4654800000000000      0.2542767955689368
   -0.4797439760194886      0.4654800000000000      0.2542760411731869
   -0.4797442210067259      0.4654800000000000      0.2542768810674758
   -0.4797443457154076      0.4654800000000000      0.2542763138242277
   -0.4797447037697016      0.4654800000000000      0.2542768449937342
   -0.4797440241681891      0.4654800000000000      0.2542757274129324
   -0.4797424155747089      0.4654800000000000      0.2542742524703458
   -0.4797435497420048      0.4654800000000000      0.2542746599101608
   -0.4797456196507381      0.4654800000000000      0.2542768418060586
   -0.4797438844326771      0.4654800000000000      0.2542760117734530
   -0.4797456070602394      0.4654800000000000      0.2542764462776984
   -0.4797432878333180      0.4654800000000000      0.2542749190729383
   -0.4797447861578044      0.4654800000000000      0.2542763335405299
   -0.4797448613649648      0.4654800000000000      0.2542764242827849
   -0.4797445569009913      0.4654800000000000      0.2542758149911425
   -0.4797452824581557      0.4654800000000000      0.2542761407552597
   -0.4797437952196799      0.4654800000000000      0.2542760919182985
   -0.4797442976777428      0.4654800000000000      0.2542764908526957
   -0.4797455767243529      0.4654800000000000      0.2542781955876005
   -0.4797440549343736      0.4654800000000000      0.2542758273347792
   -0.4797435820891301      0.4654800000000000      0.2542760971166687
   -0.4797432403759863      0.4654800000000000      0.2542752123277907
   -0.4797425585750901      0.4654800000000000      0.2542739188470240
   -0.4797440874081152      0.4654800000000000      0.2542760384768888
   -0.4797442645457504      0.4654800000000000      0.2542752827488950
   -0.4797466348075515      0.4654800000000000      0.2542789337048351
   -0.4797448270983357      0.4654800000000000      0.2542765591235563
   -0.4797436688528400      0.4654800000000000      0.2542752895575844
   -0.4797436290014418      0.4654800000000000      0.2542746347506325
   -0.4797433169147688      0.4654800000000000      0.2542760724358505
   -0.4797440169545770      0.4654800000000000      0.2542758111091629
   -0.4797457826506195      0.4654800000000000      0.2542760431381313
   -0.4797436234166798      0.4654800000000000      0.2542739683895897
   -0.4797450753534900      0.4654800000000000      0.2542766610955893
   -0.4797455228953847      0.4654800000000000      0.2542779939361194
   -0.4797436565127429      0.4654800000000000      0.2542747876701723
   -0.4797448104119798      0.4654800000000000      0.2542766535565595
   -0.4797451756924133      0.4654800000000000      0.2542763362930559
   -0.4797438511472175      0.4654800000000000      0.2542751882110619
   -0.4797444650166044      0.4654800000000000      0.2542768674757842
   -0.4797443826361381      0.4654800000000000      0.2542759651363182
   -0.4797456514824937      0.4654800000000000      0.2542782095457145
   -0.4797436702793539      0.4654800000000000      0.2542750360166537
   -0.4797446741719993      0.4654800000000000      0.2542769029771171
   -0.4797443888271778      0.4654800000000000      0.2542759833376109
   -0.4797455350622591      0.4654800000000000      0.2542772202669773
   -0.4797442002990949      0.4654800000000000      0.2542752603556466
   -0.4797448347271442      0.4654800000000000      0.2542764424257461
   -0.4797442187943160      0.4654800000000000      0.2542751050377669
   -0.4797433617846995      0.4654800000000000      0.2542755960795250


==> anc/lamb=0.7/Nx=64_lamb=0.7/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.7
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.4795
#   n_meas:             79401
#   tau_int:            2.8634000435074634
#   n_independent:      11803.680646504072
#   n_eff (at crossing):79386.43650350561
# Ensemble 2:
#   musq:               -0.4794272727272727
#   n_meas:             79401
#   tau_int:            2.791651130384986
#   n_independent:      12060.968318764904
#   n_eff (at crossing):79213.00129493343
# Ensemble 3:
#   musq:               -0.4793545454545455
#   n_meas:             79401
#   tau_int:            2.9405596479931173
#   n_independent:      11538.965767722513
#   n_eff (at crossing):78846.07936848361
# Ensemble 4:
#   musq:               -0.4792818181818182
#   n_meas:             79401
#   tau_int:            2.8007092298116576
#   n_independent:      12027.869538288702
#   n_eff (at crossing):78294.84353758542
# Ensemble 5:
#   musq:               -0.4792090909090909
#   n_meas:             79401
#   tau_int:            2.7566847773018157
#   n_independent:      12190.464449215782
#   n_eff (at crossing):77513.80486146828
# Ensemble 6:
#   musq:               -0.47913636363636364
#   n_meas:             79401
#   tau_int:            2.709772266529047
#   n_independent:      12368.634502201288
#   n_eff (at crossing):76611.91872271229
# Ensemble 7:
#   musq:               -0.47906363636363636
#   n_meas:             79401
#   tau_int:            2.8163781260714473
#   n_independent:      11971.041446660627
#   n_eff (at crossing):75486.23558731074
# Ensemble 8:
#   musq:               -0.4789909090909091
#   n_meas:             79401
#   tau_int:            2.731956113903469
#   n_independent:      12283.737340743408
#   n_eff (at crossing):74254.88923582529
# Ensemble 9:
#   musq:               -0.4789181818181818
#   n_meas:             79401
#   tau_int:            2.6894448115608496
#   n_independent:      12447.464165580397
#   n_eff (at crossing):72869.35864042638
# Ensemble 10:
#   musq:               -0.4788454545454545
#   n_meas:             79401
#   tau_int:            2.6651969174999337
#   n_independent:      12542.821516254315
#   n_eff (at crossing):71358.62515547767
#
# === Crossing result ===
# musqcrit_central:   -0.47952804029804424
# musqcrit_err:       7.746424791213879e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2533708847856735
# phisq_err:          9.924076299223015e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4795278557893254      0.4654800000000000      0.2533702734536928
   -0.4795279602837779      0.4654800000000000      0.2533713293478725
   -0.4795278035472952      0.4654800000000000      0.2533707416546699
   -0.4795285494777570      0.4654800000000000      0.2533710226063073
   -0.4795279140756366      0.4654800000000000      0.2533705075631524
   -0.4795286219882534      0.4654800000000000      0.2533717799851595
   -0.4795292479674132      0.4654800000000000      0.2533719356083640
   -0.4795279576258853      0.4654800000000000      0.2533696314832941
   -0.4795271359485560      0.4654800000000000      0.2533702181529867
   -0.4795265616871784      0.4654800000000000      0.2533687988889448
   -0.4795268790109490      0.4654800000000000      0.2533694488100898
   -0.4795300075948307      0.4654800000000000      0.2533726765988082
   -0.4795277479081388      0.4654800000000000      0.2533704459089546
   -0.4795287963130669      0.4654800000000000      0.2533714855169883
   -0.4795289425247657      0.4654800000000000      0.2533715370270742
   -0.4795287190656526      0.4654800000000000      0.2533723525531802
   -0.4795281638177590      0.4654800000000000      0.2533709704133751
   -0.4795277419789002      0.4654800000000000      0.2533708712381787
   -0.4795271882734363      0.4654800000000000      0.2533696577351364
   -0.4795277373353538      0.4654800000000000      0.2533713625687880
   -0.4795284532702109      0.4654800000000000      0.2533710712372116
   -0.4795287526040911      0.4654800000000000      0.2533712816732607
   -0.4795274453040013      0.4654800000000000      0.2533705249458451
   -0.4795282886924417      0.4654800000000000      0.2533706484474071
   -0.4795288748874678      0.4654800000000000      0.2533716512240075
   -0.4795282693993421      0.4654800000000000      0.2533705827240267
   -0.4795268668497599      0.4654800000000000      0.2533695173273072
   -0.4795278579314258      0.4654800000000000      0.2533708683578123
   -0.4795283954106188      0.4654800000000000      0.2533714002225848
   -0.4795283679562831      0.4654800000000000      0.2533720416546723
   -0.4795273764864620      0.4654800000000000      0.2533702161180079
   -0.4795293206214925      0.4654800000000000      0.2533724271351431
   -0.4795282686964871      0.4654800000000000      0.2533706157647078
   -0.4795263318598068      0.4654800000000000      0.2533681410299465
   -0.4795277077477378      0.4654800000000000      0.2533708078749750
   -0.4795280999155010      0.4654800000000000      0.2533707443118683
   -0.4795287571920070      0.4654800000000000      0.2533714203134237
   -0.4795277288963577      0.4654800000000000      0.2533704464525252
   -0.4795295195353174      0.4654800000000000      0.2533721062012309
   -0.4795277994414346      0.4654800000000000      0.2533711140900221
   -0.4795286862504201      0.4654800000000000      0.2533713414394347
   -0.4795276796515978      0.4654800000000000      0.2533705958216643
   -0.4795273770543453      0.4654800000000000      0.2533699302213724
   -0.4795293970821636      0.4654800000000000      0.2533717865929085
   -0.4795288312012548      0.4654800000000000      0.2533711084931144
   -0.4795274447428666      0.4654800000000000      0.2533702512319259
   -0.4795279217766113      0.4654800000000000      0.2533702740078606
   -0.4795280110695048      0.4654800000000000      0.2533706868505259
   -0.4795277097458785      0.4654800000000000      0.2533706322182326
   -0.4795288151780160      0.4654800000000000      0.2533719819503926
   -0.4795276107194545      0.4654800000000000      0.2533699938582946
   -0.4795287257392559      0.4654800000000000      0.2533713157185133
   -0.4795284555773514      0.4654800000000000      0.2533719134898771
   -0.4795280876614620      0.4654800000000000      0.2533715999607216
   -0.4795275493259259      0.4654800000000000      0.2533698722651450
   -0.4795285970586212      0.4654800000000000      0.2533704406260871
   -0.4795282182941877      0.4654800000000000      0.2533706969293833
   -0.4795285659239786      0.4654800000000000      0.2533714549567598
   -0.4795274979747257      0.4654800000000000      0.2533694467353577
   -0.4795266755948174      0.4654800000000000      0.2533699667712508
   -0.4795279686965777      0.4654800000000000      0.2533706210815596
   -0.4795280908434518      0.4654800000000000      0.2533711838721326
   -0.4795280785887331      0.4654800000000000      0.2533708388874915
   -0.4795284646633417      0.4654800000000000      0.2533714768844159
   -0.4795286958342542      0.4654800000000000      0.2533706653306204
   -0.4795280160316402      0.4654800000000000      0.2533708975198133
   -0.4795281430200268      0.4654800000000000      0.2533709606751336
   -0.4795279046960709      0.4654800000000000      0.2533711161941526
   -0.4795284053695263      0.4654800000000000      0.2533710341887505
   -0.4795285345434812      0.4654800000000000      0.2533714096711910
   -0.4795277757050831      0.4654800000000000      0.2533704354622097
   -0.4795270401323936      0.4654800000000000      0.2533691099664428
   -0.4795277299505354      0.4654800000000000      0.2533703415714760
   -0.4795279157723581      0.4654800000000000      0.2533705295443642
   -0.4795276459992540      0.4654800000000000      0.2533692089485332
   -0.4795277268301811      0.4654800000000000      0.2533696376713600
   -0.4795274569959088      0.4654800000000000      0.2533696642567830
   -0.4795281973515554      0.4654800000000000      0.2533704875302362
   -0.4795278036335054      0.4654800000000000      0.2533704836250256
   -0.4795291753394658      0.4654800000000000      0.2533708208381384
   -0.4795283984671649      0.4654800000000000      0.2533709217684100
   -0.4795282912455260      0.4654800000000000      0.2533711404785431
   -0.4795294179774449      0.4654800000000000      0.2533724126066885
   -0.4795280024540740      0.4654800000000000      0.2533711068365102
   -0.4795286089569184      0.4654800000000000      0.2533708511627148
   -0.4795269681968649      0.4654800000000000      0.2533694018302983
   -0.4795279423454302      0.4654800000000000      0.2533708781555682
   -0.4795295316591161      0.4654800000000000      0.2533722583122065
   -0.4795290050910172      0.4654800000000000      0.2533716449088234
   -0.4795278802657901      0.4654800000000000      0.2533704975869750
   -0.4795273244186616      0.4654800000000000      0.2533697272491026
   -0.4795286030778176      0.4654800000000000      0.2533721681068342
   -0.4795271649724362      0.4654800000000000      0.2533700338518798
   -0.4795282464155894      0.4654800000000000      0.2533705973594804
   -0.4795272643929889      0.4654800000000000      0.2533697309737211
   -0.4795278857964051      0.4654800000000000      0.2533708433962710
   -0.4795277068179895      0.4654800000000000      0.2533701963211312
   -0.4795282706826009      0.4654800000000000      0.2533707784424502
   -0.4795271215067834      0.4654800000000000      0.2533688817744975
   -0.4795279740566858      0.4654800000000000      0.2533701373520287
   -0.4795291170163114      0.4654800000000000      0.2533720445832004
   -0.4795283288765091      0.4654800000000000      0.2533708893079077
   -0.4795274585000751      0.4654800000000000      0.2533707017296559
   -0.4795260643144159      0.4654800000000000      0.2533674335743457
   -0.4795280449175890      0.4654800000000000      0.2533708156472971
   -0.4795278285147086      0.4654800000000000      0.2533709026207100
   -0.4795278052748417      0.4654800000000000      0.2533689048898503
   -0.4795287253547471      0.4654800000000000      0.2533708160373754
   -0.4795275296871478      0.4654800000000000      0.2533709560759155
   -0.4795286297905994      0.4654800000000000      0.2533715256736840
   -0.4795270916615862      0.4654800000000000      0.2533690917076392
   -0.4795283323753120      0.4654800000000000      0.2533704207550070
   -0.4795272854389559      0.4654800000000000      0.2533702610364767
   -0.4795273750486040      0.4654800000000000      0.2533709338356519
   -0.4795273203479017      0.4654800000000000      0.2533700719800778
   -0.4795287818434315      0.4654800000000000      0.2533719374375483
   -0.4795285202290055      0.4654800000000000      0.2533710340753998
   -0.4795276458258232      0.4654800000000000      0.2533701300160649
   -0.4795285500338616      0.4654800000000000      0.2533710156535595
   -0.4795270078157147      0.4654800000000000      0.2533702421391080
   -0.4795276534567819      0.4654800000000000      0.2533712352974327
   -0.4795275283100182      0.4654800000000000      0.2533697057300079
   -0.4795270840633776      0.4654800000000000      0.2533695686571554
   -0.4795281598292698      0.4654800000000000      0.2533709223501521
   -0.4795284896733183      0.4654800000000000      0.2533710432190474
   -0.4795279396555507      0.4654800000000000      0.2533708810430125
   -0.4795283644786167      0.4654800000000000      0.2533711315327877
   -0.4795282444863275      0.4654800000000000      0.2533709091233837


==> anc/lamb=0.7/Nx=80_lamb=0.7/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.7
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.4795
#   n_meas:             79401
#   tau_int:            3.2448652310617168
#   n_independent:      10601.316082273115
#   n_eff (at crossing):78802.73862562346
# Ensemble 2:
#   musq:               -0.4794272727272727
#   n_meas:             79401
#   tau_int:            3.2590753466328772
#   n_independent:      10561.240820980349
#   n_eff (at crossing):79293.56724155684
# Ensemble 3:
#   musq:               -0.4793545454545455
#   n_meas:             79401
#   tau_int:            3.287750600244325
#   n_independent:      10481.286702836022
#   n_eff (at crossing):79387.43345104149
# Ensemble 4:
#   musq:               -0.4792818181818182
#   n_meas:             79401
#   tau_int:            3.2665477835996706
#   n_independent:      10540.288423490658
#   n_eff (at crossing):79084.38280983517
# Ensemble 5:
#   musq:               -0.4792090909090909
#   n_meas:             79401
#   tau_int:            3.2468284473193485
#   n_independent:      10595.761337406186
#   n_eff (at crossing):78384.0521777037
# Ensemble 6:
#   musq:               -0.47913636363636364
#   n_meas:             79401
#   tau_int:            3.1424881350711287
#   n_independent:      10899.280526887633
#   n_eff (at crossing):77314.7244132447
# Ensemble 7:
#   musq:               -0.47906363636363636
#   n_meas:             79401
#   tau_int:            3.124952413368161
#   n_independent:      10952.005839743391
#   n_eff (at crossing):75855.34813606538
# Ensemble 8:
#   musq:               -0.4789909090909091
#   n_meas:             79401
#   tau_int:            3.127584006904585
#   n_independent:      10944.06081966284
#   n_eff (at crossing):74020.8095605299
# Ensemble 9:
#   musq:               -0.4789181818181818
#   n_meas:             79401
#   tau_int:            3.046943954901073
#   n_independent:      11192.874910003273
#   n_eff (at crossing):71933.65939154562
# Ensemble 10:
#   musq:               -0.4788454545454545
#   n_meas:             79401
#   tau_int:            3.1427969106299742
#   n_independent:      10898.356667688706
#   n_eff (at crossing):69395.18259542395
#
# === Crossing result ===
# musqcrit_central:   -0.4793735318929252
# musqcrit_err:       5.980791919340185e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25265387206855583
# phisq_err:          7.549085700982566e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.4793737435898371      0.4654800000000000      0.2526542594775373
   -0.4793734103255926      0.4654800000000000      0.2526538908284874
   -0.4793735033012499      0.4654800000000000      0.2526535760241624
   -0.4793740782085005      0.4654800000000000      0.2526541684353012
   -0.4793738939365766      0.4654800000000000      0.2526547902015407
   -0.4793733995110789      0.4654800000000000      0.2526541630460369
   -0.4793728058620053      0.4654800000000000      0.2526528664734357
   -0.4793732958976601      0.4654800000000000      0.2526533518045348
   -0.4793726307459337      0.4654800000000000      0.2526528250812161
   -0.4793719389340860      0.4654800000000000      0.2526526746382933
   -0.4793729266327905      0.4654800000000000      0.2526531871183485
   -0.4793731939536531      0.4654800000000000      0.2526534202163820
   -0.4793726046460919      0.4654800000000000      0.2526525795181730
   -0.4793740934385969      0.4654800000000000      0.2526547155129507
   -0.4793737023944699      0.4654800000000000      0.2526537585880507
   -0.4793736980177354      0.4654800000000000      0.2526541212583422
   -0.4793743364457326      0.4654800000000000      0.2526546308179508
   -0.4793734644721724      0.4654800000000000      0.2526543765882371
   -0.4793736364384063      0.4654800000000000      0.2526534276738459
   -0.4793737164014158      0.4654800000000000      0.2526535361096953
   -0.4793737142545710      0.4654800000000000      0.2526537653380261
   -0.4793729900167557      0.4654800000000000      0.2526535525144531
   -0.4793724505507809      0.4654800000000000      0.2526525651937298
   -0.4793732553881065      0.4654800000000000      0.2526532326462027
   -0.4793736157507845      0.4654800000000000      0.2526541603886543
   -0.4793736577965576      0.4654800000000000      0.2526535787811480
   -0.4793739041502660      0.4654800000000000      0.2526550189765394
   -0.4793729621493370      0.4654800000000000      0.2526535557165298
   -0.4793739969363707      0.4654800000000000      0.2526547249427563
   -0.4793732943593574      0.4654800000000000      0.2526533396720907
   -0.4793731237846112      0.4654800000000000      0.2526538484994544
   -0.4793728067955722      0.4654800000000000      0.2526526634023324
   -0.4793738664224041      0.4654800000000000      0.2526543343892193
   -0.4793726289259929      0.4654800000000000      0.2526523217918882
   -0.4793737460436074      0.4654800000000000      0.2526536089111521
   -0.4793739444085054      0.4654800000000000      0.2526539654771838
   -0.4793735237906563      0.4654800000000000      0.2526532940509262
   -0.4793731447144119      0.4654800000000000      0.2526535346219405
   -0.4793736154048383      0.4654800000000000      0.2526541215792998
   -0.4793731374526480      0.4654800000000000      0.2526532192484943
   -0.4793734252157102      0.4654800000000000      0.2526531375252429
   -0.4793743886270089      0.4654800000000000      0.2526549809469434
   -0.4793742893445200      0.4654800000000000      0.2526544915610770
   -0.4793733682522969      0.4654800000000000      0.2526537806138971
   -0.4793729243179691      0.4654800000000000      0.2526533616637910
   -0.4793732962292233      0.4654800000000000      0.2526539573775924
   -0.4793737793894557      0.4654800000000000      0.2526539891021661
   -0.4793724861453467      0.4654800000000000      0.2526531821429209
   -0.4793737905527763      0.4654800000000000      0.2526546852297289
   -0.4793734934976461      0.4654800000000000      0.2526542896986291
   -0.4793738491648272      0.4654800000000000      0.2526544013835657
   -0.4793733514948988      0.4654800000000000      0.2526529396563222
   -0.4793728099530152      0.4654800000000000      0.2526528601506127
   -0.4793741932434515      0.4654800000000000      0.2526544493654251
   -0.4793730401928666      0.4654800000000000      0.2526537687818607
   -0.4793737797841979      0.4654800000000000      0.2526541835309706
   -0.4793729708330866      0.4654800000000000      0.2526532056847083
   -0.4793733136310399      0.4654800000000000      0.2526535191114977
   -0.4793735311414825      0.4654800000000000      0.2526539385862093
   -0.4793732894391966      0.4654800000000000      0.2526540517805896
   -0.4793722145184586      0.4654800000000000      0.2526526648127795
   -0.4793736410128233      0.4654800000000000      0.2526546955975327
   -0.4793736131881060      0.4654800000000000      0.2526537915022232
   -0.4793731875528546      0.4654800000000000      0.2526530304119530
   -0.4793742039275258      0.4654800000000000      0.2526550003466576
   -0.4793737901874662      0.4654800000000000      0.2526541681080166
   -0.4793727804496646      0.4654800000000000      0.2526533303390454
   -0.4793728154473902      0.4654800000000000      0.2526529166583458
   -0.4793733972969627      0.4654800000000000      0.2526535152806141
   -0.4793738363413464      0.4654800000000000      0.2526544103038291
   -0.4793741515747354      0.4654800000000000      0.2526544261172202
   -0.4793734559543390      0.4654800000000000      0.2526532907307499
   -0.4793744270632149      0.4654800000000000      0.2526549729602318
   -0.4793735907387881      0.4654800000000000      0.2526543638071468
   -0.4793743795263096      0.4654800000000000      0.2526546874623868
   -0.4793736909703487      0.4654800000000000      0.2526543997148231
   -0.4793739790831235      0.4654800000000000      0.2526541769576568
   -0.4793732004468171      0.4654800000000000      0.2526536841845424
   -0.4793728048561312      0.4654800000000000      0.2526531847017172
   -0.4793732520775905      0.4654800000000000      0.2526536947527014
   -0.4793733336029546      0.4654800000000000      0.2526533117562039
   -0.4793733849983012      0.4654800000000000      0.2526536389237901
   -0.4793733719536110      0.4654800000000000      0.2526536061001526
   -0.4793730516480241      0.4654800000000000      0.2526534278105065
   -0.4793742168554640      0.4654800000000000      0.2526542371483287
   -0.4793733466534441      0.4654800000000000      0.2526535518137576
   -0.4793730340607461      0.4654800000000000      0.2526527591231097
   -0.4793734054565216      0.4654800000000000      0.2526537224027821
   -0.4793738522031106      0.4654800000000000      0.2526542493855718
   -0.4793736506514906      0.4654800000000000      0.2526545118663622
   -0.4793741199804066      0.4654800000000000      0.2526543382316725
   -0.4793738627273352      0.4654800000000000      0.2526541997798546
   -0.4793729963847880      0.4654800000000000      0.2526534759795337
   -0.4793749139565792      0.4654800000000000      0.2526555038597130
   -0.4793742041122395      0.4654800000000000      0.2526546658880396
   -0.4793735301479463      0.4654800000000000      0.2526539791226037
   -0.4793749552690397      0.4654800000000000      0.2526556707927738
   -0.4793745213307720      0.4654800000000000      0.2526555303273529
   -0.4793730532553387      0.4654800000000000      0.2526535032409736
   -0.4793732091799126      0.4654800000000000      0.2526543453119032
   -0.4793736266949660      0.4654800000000000      0.2526540670158020
   -0.4793741457716921      0.4654800000000000      0.2526543568537240
   -0.4793731709474268      0.4654800000000000      0.2526535011419929
   -0.4793733875486500      0.4654800000000000      0.2526545509406140
   -0.4793733232728749      0.4654800000000000      0.2526543063186504
   -0.4793736837248467      0.4654800000000000      0.2526535611566228
   -0.4793743090837596      0.4654800000000000      0.2526549959888702
   -0.4793737678209545      0.4654800000000000      0.2526541299279510
   -0.4793733147079113      0.4654800000000000      0.2526538935110551
   -0.4793736909227235      0.4654800000000000      0.2526543908717722
   -0.4793731317676646      0.4654800000000000      0.2526535393678991
   -0.4793739879816322      0.4654800000000000      0.2526542995001618
   -0.4793732289705472      0.4654800000000000      0.2526544721433536
   -0.4793738444264313      0.4654800000000000      0.2526539069128671
   -0.4793739631858890      0.4654800000000000      0.2526544973484551
   -0.4793730294686844      0.4654800000000000      0.2526529615531629
   -0.4793731125944120      0.4654800000000000      0.2526538404661012
   -0.4793743981010883      0.4654800000000000      0.2526545432378511
   -0.4793737838247288      0.4654800000000000      0.2526546939561069
   -0.4793742352389413      0.4654800000000000      0.2526542544284225
   -0.4793734425591993      0.4654800000000000      0.2526533855707018
   -0.4793736415988493      0.4654800000000000      0.2526541846264873
   -0.4793733900316386      0.4654800000000000      0.2526535806969482
   -0.4793733545768328      0.4654800000000000      0.2526537592721174
   -0.4793732197644804      0.4654800000000000      0.2526541296064622
   -0.4793737365120687      0.4654800000000000      0.2526547541849178
   -0.4793746798652429      0.4654800000000000      0.2526552002545384
   -0.4793742319885381      0.4654800000000000      0.2526542267140731


==> anc/lamb=0.8/Nx=112_lamb=0.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.8
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.5427
#   n_meas:             4401
#   tau_int:            2.3516300856457044
#   n_independent:      771.663902368225
#   n_eff (at crossing):4341.780753301836
# Ensemble 2:
#   musq:               -0.54265
#   n_meas:             14401
#   tau_int:            2.438129938816256
#   n_independent:      2450.7084948397523
#   n_eff (at crossing):14350.74523951283
# Ensemble 3:
#   musq:               -0.5426454545454545
#   n_meas:             4401
#   tau_int:            2.877336637660439
#   n_independent:      651.5489085282119
#   n_eff (at crossing):4388.072666250886
# Ensemble 4:
#   musq:               -0.5426
#   n_meas:             14401
#   tau_int:            2.567041872825536
#   n_independent:      2347.7018894973494
#   n_eff (at crossing):14400.87683352418
# Ensemble 5:
#   musq:               -0.5425909090909091
#   n_meas:             4401
#   tau_int:            2.4476687985965646
#   n_independent:      746.52213337119
#   n_eff (at crossing):4400.764067175609
# Ensemble 6:
#   musq:               -0.54255
#   n_meas:             14401
#   tau_int:            2.521427911473755
#   n_independent:      2383.1447285756453
#   n_eff (at crossing):14359.476848105984
# Ensemble 7:
#   musq:               -0.5425363636363636
#   n_meas:             4401
#   tau_int:            2.370390918705863
#   n_independent:      766.6203183892846
#   n_eff (at crossing):4380.816858077421
# Ensemble 8:
#   musq:               -0.5425
#   n_meas:             14401
#   tau_int:            2.475047853444078
#   n_independent:      2420.297203510292
#   n_eff (at crossing):14234.174257173261
# Ensemble 9:
#   musq:               -0.5424818181818182
#   n_meas:             4401
#   tau_int:            2.382594955702329
#   n_independent:      763.3746793481986
#   n_eff (at crossing):4326.77101944694
# Ensemble 10:
#   musq:               -0.54245
#   n_meas:             14401
#   tau_int:            2.5432281920024726
#   n_independent:      2366.0729809623654
#   n_eff (at crossing):14008.842279953937
# Ensemble 11:
#   musq:               -0.5424272727272728
#   n_meas:             4401
#   tau_int:            2.3754478314895913
#   n_independent:      765.2720998454204
#   n_eff (at crossing):4244.620366996517
# Ensemble 12:
#   musq:               -0.5424
#   n_meas:             14401
#   tau_int:            2.364541226454403
#   n_independent:      2513.666039609577
#   n_eff (at crossing):13713.245157717714
# Ensemble 13:
#   musq:               -0.5423727272727272
#   n_meas:             4401
#   tau_int:            2.5260191028314725
#   n_independent:      727.1930299253474
#   n_eff (at crossing):4121.388873998611
# Ensemble 14:
#   musq:               -0.54235
#   n_meas:             14401
#   tau_int:            2.3762396470059155
#   n_independent:      2503.442300955526
#   n_eff (at crossing):13331.709626641285
# Ensemble 15:
#   musq:               -0.5423181818181818
#   n_meas:             4401
#   tau_int:            2.589232467882155
#   n_independent:      712.3128553380018
#   n_eff (at crossing):3984.9138098986027
# Ensemble 16:
#   musq:               -0.5423
#   n_meas:             14401
#   tau_int:            2.4119079755246755
#   n_independent:      2472.7773200671268
#   n_eff (at crossing):12903.213053497862
# Ensemble 17:
#   musq:               -0.5422636363636364
#   n_meas:             4401
#   tau_int:            2.415759305953663
#   n_independent:      754.6919238178607
#   n_eff (at crossing):3799.5227802647482
# Ensemble 18:
#   musq:               -0.54225
#   n_meas:             14401
#   tau_int:            2.3180714797763917
#   n_independent:      2555.11616780258
#   n_eff (at crossing):12337.791592455244
# Ensemble 19:
#   musq:               -0.5422090909090909
#   n_meas:             4401
#   tau_int:            2.3401012082101103
#   n_independent:      774.7963324823907
#   n_eff (at crossing):3639.700989008689
# Ensemble 20:
#   musq:               -0.5422
#   n_meas:             14401
#   tau_int:            2.411261599800432
#   n_independent:      2473.326340887262
#   n_eff (at crossing):11755.877222750978
# Ensemble 21:
#   musq:               -0.5421545454545454
#   n_meas:             4401
#   tau_int:            2.2336937935357515
#   n_independent:      804.9548216422146
#   n_eff (at crossing):3453.467297536347
# Ensemble 22:
#   musq:               -0.54215
#   n_meas:             14401
#   tau_int:            2.259019435997665
#   n_independent:      2609.804014445549
#   n_eff (at crossing):11166.181592052166
#
# === Crossing result ===
# musqcrit_central:   -0.5425974159770275
# musqcrit_err:       5.799287037546463e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2516828485958971
# phisq_err:          1.046179743754361e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.5425968019804788      0.4654800000000000      0.2516817410410471
   -0.5425982000231566      0.4654800000000000      0.2516842631263493
   -0.5425977930265217      0.4654800000000000      0.2516835287095520
   -0.5425979318402930      0.4654800000000000      0.2516837791785119
   -0.5425971782477901      0.4654800000000000      0.2516824196504502
   -0.5425966468090786      0.4654800000000000      0.2516814612236345
   -0.5425970211510981      0.4654800000000000      0.2516821363056159
   -0.5425976577686190      0.4654800000000000      0.2516832846741049
   -0.5425975642826543      0.4654800000000000      0.2516831160146371
   -0.5425972043645679      0.4654800000000000      0.2516824667577974
   -0.5425968674593831      0.4654800000000000      0.2516818591246265
   -0.5425975819401304      0.4654800000000000      0.2516831478701305
   -0.5425977840433964      0.4654800000000000      0.2516835125014542
   -0.5425965787707495      0.4654800000000000      0.2516813385386656
   -0.5425964156229039      0.4654800000000000      0.2516810443724366
   -0.5425963141795968      0.4654800000000000      0.2516808614761755
   -0.5425982430734670      0.4654800000000000      0.2516843408188535
   -0.5425973084950042      0.4654800000000000      0.2516826545863114
   -0.5425977880336164      0.4654800000000000      0.2516835197009298
   -0.5425974340746341      0.4654800000000000      0.2516828811180730
   -0.5425983204895799      0.4654800000000000      0.2516844805354052
   -0.5425982287400377      0.4654800000000000      0.2516843149512499
   -0.5425984594772013      0.4654800000000000      0.2516847313871715
   -0.5425976372578083      0.4654800000000000      0.2516832476695300
   -0.5425971986629664      0.4654800000000000      0.2516824564736514
   -0.5425977618412882      0.4654800000000000      0.2516834724429001
   -0.5425973882853170      0.4654800000000000      0.2516827985174876
   -0.5425974494738389      0.4654800000000000      0.2516829088975583
   -0.5425980335439224      0.4654800000000000      0.2516839626992285
   -0.5425970890347038      0.4654800000000000      0.2516822587398971
   -0.5425976177918633      0.4654800000000000      0.2516832125504164
   -0.5425981132730191      0.4654800000000000      0.2516841065744713
   -0.5425981802383173      0.4654800000000000      0.2516842274214154
   -0.5425975489976816      0.4654800000000000      0.2516830884395664
   -0.5425977133860780      0.4654800000000000      0.2516833850183273
   -0.5425970512482348      0.4654800000000000      0.2516821905880139
   -0.5425977894970817      0.4654800000000000      0.2516835223414353
   -0.5425971634567004      0.4654800000000000      0.2516823929717552
   -0.5425973126170329      0.4654800000000000      0.2516826620217593
   -0.5425972691332621      0.4654800000000000      0.2516825835851428
   -0.5425971366937673      0.4654800000000000      0.2516823446999654
   -0.5425972431020367      0.4654800000000000      0.2516825366305178
   -0.5425969305477669      0.4654800000000000      0.2516819729010039
   -0.5425979427517289      0.4654800000000000      0.2516837988673574
   -0.5425977393502868      0.4654800000000000      0.2516834318635791
   -0.5425971699507514      0.4654800000000000      0.2516824046850524
   -0.5425981923149613      0.4654800000000000      0.2516842492156238
   -0.5425970928959920      0.4654800000000000      0.2516822657042134
   -0.5425976439595682      0.4654800000000000      0.2516832597604653
   -0.5425980124287275      0.4654800000000000      0.2516839245967804
   -0.5425973660320297      0.4654800000000000      0.2516827583748957
   -0.5425965823067230      0.4654800000000000      0.2516813449145350
   -0.5425976778940009      0.4654800000000000      0.2516833209836938
   -0.5425978856508712      0.4654800000000000      0.2516836958345018
   -0.5425970798052830      0.4654800000000000      0.2516822420935391
   -0.5425969313010556      0.4654800000000000      0.2516819742595406
   -0.5425975225422898      0.4654800000000000      0.2516830407128636
   -0.5425974738292866      0.4654800000000000      0.2516829528341666
   -0.5425972207845748      0.4654800000000000      0.2516824963752168
   -0.5425976685601448      0.4654800000000000      0.2516833041437931
   -0.5425977461425282      0.4654800000000000      0.2516834441184099
   -0.5425967114542470      0.4654800000000000      0.2516815777941863
   -0.5425981798380644      0.4654800000000000      0.2516842266990983
   -0.5425973868070869      0.4654800000000000      0.2516827958509015
   -0.5425973361149095      0.4654800000000000      0.2516827044082901
   -0.5425974966100470      0.4654800000000000      0.2516829939305854
   -0.5425972844238366      0.4654800000000000      0.2516826111662856
   -0.5425981050077596      0.4654800000000000      0.2516840916591083
   -0.5425975274900517      0.4654800000000000      0.2516830496387960
   -0.5425971555697005      0.4654800000000000      0.2516823787460544
   -0.5425974816153110      0.4654800000000000      0.2516829668800747
   -0.5425964522826312      0.4654800000000000      0.2516811104701352
   -0.5425969540111034      0.4654800000000000      0.2516820152167782
   -0.5425976530786301      0.4654800000000000      0.2516832762126274
   -0.5425975260383967      0.4654800000000000      0.2516830470199582
   -0.5425974532861736      0.4654800000000000      0.2516829157748763
   -0.5425972245093947      0.4654800000000000      0.2516825030938580
   -0.5425973840210498      0.4654800000000000      0.2516827908251618
   -0.5425973444696779      0.4654800000000000      0.2516827194791241
   -0.5425981065730503      0.4654800000000000      0.2516840944838034
   -0.5425971816657419      0.4654800000000000      0.2516824258154407
   -0.5425977458333818      0.4654800000000000      0.2516834435606349
   -0.5425973675813083      0.4654800000000000      0.2516827611696165
   -0.5425972648702617      0.4654800000000000      0.2516825758955809
   -0.5425973203940303      0.4654800000000000      0.2516826760502008
   -0.5425983713632990      0.4654800000000000      0.2516845723527088
   -0.5425971214292665      0.4654800000000000      0.2516823171679800
   -0.5425977763373525      0.4654800000000000      0.2516834985976329
   -0.5425966759857813      0.4654800000000000      0.2516815138356531
   -0.5425976859039799      0.4654800000000000      0.2516833354351554
   -0.5425963777465376      0.4654800000000000      0.2516809760824614
   -0.5425975083623291      0.4654800000000000      0.2516830151318560
   -0.5425977419504433      0.4654800000000000      0.2516834365548793
   -0.5425976887245275      0.4654800000000000      0.2516833405239516
   -0.5425975317483152      0.4654800000000000      0.2516830573208677
   -0.5425974987289947      0.4654800000000000      0.2516829977531850
   -0.5425972600230787      0.4654800000000000      0.2516825671522963
   -0.5425973551211833      0.4654800000000000      0.2516827386930459
   -0.5425971811143708      0.4654800000000000      0.2516824248209270
   -0.5425970931965418      0.4654800000000000      0.2516822662462934
   -0.5425965017014802      0.4654800000000000      0.2516811995746088
   -0.5425967031345248      0.4654800000000000      0.2516815627915355
   -0.5425971099073034      0.4654800000000000      0.2516822963864094
   -0.5425978941896582      0.4654800000000000      0.2516837112417039
   -0.5425971386200586      0.4654800000000000      0.2516823481743576
   -0.5425979318363786      0.4654800000000000      0.2516837791714488
   -0.5425966453551740      0.4654800000000000      0.2516814586019456
   -0.5425971573694542      0.4654800000000000      0.2516823819922467
   -0.5425968936015788      0.4654800000000000      0.2516819062701615
   -0.5425965011519739      0.4654800000000000      0.2516811985838108
   -0.5425971993055292      0.4654800000000000      0.2516824576326593
   -0.5425977686640737      0.4654800000000000      0.2516834847529844
   -0.5425977879261001      0.4654800000000000      0.2516835195069401
   -0.5425980518431727      0.4654800000000000      0.2516839957206339
   -0.5425976964704243      0.4654800000000000      0.2516833544990389
   -0.5425972967702712      0.4654800000000000      0.2516826334369490
   -0.5425967654222006      0.4654800000000000      0.2516816751142077
   -0.5425971999965350      0.4654800000000000      0.2516824588790455
   -0.5425992599355791      0.4654800000000000      0.2516861764486618
   -0.5425972329883532      0.4654800000000000      0.2516825183878217
   -0.5425982406186015      0.4654800000000000      0.2516843363885332
   -0.5425963109256913      0.4654800000000000      0.2516808556097377
   -0.5425969111655783      0.4654800000000000      0.2516819379459097
   -0.5425967048300521      0.4654800000000000      0.2516815658490125
   -0.5425982699134914      0.4654800000000000      0.2516843892576860
   -0.5425975624504478      0.4654800000000000      0.2516831127092075
   -0.5425969146922338      0.4654800000000000      0.2516819443060823
   -0.5425971825142856      0.4654800000000000      0.2516824273459683


==> anc/lamb=0.8/Nx=136_lamb=0.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.8
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.5427
#   n_meas:             1901
#   tau_int:            2.7938376737509336
#   n_independent:      288.5691688982342
#   n_eff (at crossing):1795.7677381056092
# Ensemble 2:
#   musq:               -0.54265
#   n_meas:             11901
#   tau_int:            2.8935431949714965
#   n_independent:      1753.4770174186572
#   n_eff (at crossing):11599.481147711378
# Ensemble 3:
#   musq:               -0.5426454545454545
#   n_meas:             1901
#   tau_int:            2.5131803995065556
#   n_independent:      315.44742563560277
#   n_eff (at crossing):1860.112463318699
# Ensemble 4:
#   musq:               -0.5426090909090909
#   n_meas:             11901
#   tau_int:            2.8627108706769775
#   n_independent:      1769.5544543804479
#   n_eff (at crossing):11792.536377246217
# Ensemble 5:
#   musq:               -0.5425909090909091
#   n_meas:             1901
#   tau_int:            2.7146941087860004
#   n_independent:      295.6735439935676
#   n_eff (at crossing):1892.5247403207907
# Ensemble 6:
#   musq:               -0.5425681818181818
#   n_meas:             11901
#   tau_int:            2.709408812638847
#   n_independent:      1854.0797845904108
#   n_eff (at crossing):11889.068935632295
# Ensemble 7:
#   musq:               -0.5425363636363636
#   n_meas:             1901
#   tau_int:            2.531008912432776
#   n_independent:      313.59195154497286
#   n_eff (at crossing):1900.4469559127788
# Ensemble 8:
#   musq:               -0.5425272727272727
#   n_meas:             11901
#   tau_int:            2.672232143335683
#   n_independent:      1875.8084941863358
#   n_eff (at crossing):11889.121663266058
# Ensemble 9:
#   musq:               -0.5424863636363636
#   n_meas:             11901
#   tau_int:            2.7325694889582155
#   n_independent:      1840.7956952899758
#   n_eff (at crossing):11794.875713644555
# Ensemble 10:
#   musq:               -0.5424818181818182
#   n_meas:             1901
#   tau_int:            2.449185945779475
#   n_independent:      322.29232658600006
#   n_eff (at crossing):1882.3103331461916
# Ensemble 11:
#   musq:               -0.5424454545454546
#   n_meas:             11901
#   tau_int:            2.6906035170851825
#   n_independent:      1865.0076601921874
#   n_eff (at crossing):11606.672920944498
# Ensemble 12:
#   musq:               -0.5424272727272728
#   n_meas:             1901
#   tau_int:            2.487210689870574
#   n_independent:      318.1898093840786
#   n_eff (at crossing):1837.6327963629235
# Ensemble 13:
#   musq:               -0.5424045454545454
#   n_meas:             11901
#   tau_int:            2.663070714586092
#   n_independent:      1881.2415329698567
#   n_eff (at crossing):11343.66472906947
# Ensemble 14:
#   musq:               -0.5423727272727272
#   n_meas:             1901
#   tau_int:            2.5406081498790836
#   n_independent:      312.60193788462965
#   n_eff (at crossing):1758.0153975520761
# Ensemble 15:
#   musq:               -0.5423636363636364
#   n_meas:             11901
#   tau_int:            2.6081872962040356
#   n_independent:      1914.4599192163296
#   n_eff (at crossing):10963.162597686141
# Ensemble 16:
#   musq:               -0.5423227272727272
#   n_meas:             11901
#   tau_int:            2.666787049839535
#   n_independent:      1879.0338302986047
#   n_eff (at crossing):10526.782602131105
# Ensemble 17:
#   musq:               -0.5423181818181818
#   n_meas:             1901
#   tau_int:            2.487616500111331
#   n_independent:      318.14658941821364
#   n_eff (at crossing):1682.3865113229317
# Ensemble 18:
#   musq:               -0.5422818181818182
#   n_meas:             11901
#   tau_int:            2.487685274012719
#   n_independent:      1991.6756466145328
#   n_eff (at crossing):10078.844810572578
# Ensemble 19:
#   musq:               -0.5422636363636364
#   n_meas:             1901
#   tau_int:            2.4641776312673587
#   n_independent:      320.6622943152047
#   n_eff (at crossing):1571.2663255894736
# Ensemble 20:
#   musq:               -0.542240909090909
#   n_meas:             11901
#   tau_int:            2.5688396210033178
#   n_independent:      1939.0065089340055
#   n_eff (at crossing):9527.401410456794
# Ensemble 21:
#   musq:               -0.5422090909090909
#   n_meas:             1901
#   tau_int:            2.9245298618077777
#   n_independent:      277.5563473983666
#   n_eff (at crossing):1447.426975420637
# Ensemble 22:
#   musq:               -0.5422
#   n_meas:             11901
#   tau_int:            2.688790552723937
#   n_independent:      1866.067997133568
#   n_eff (at crossing):8995.121809812726
# Ensemble 23:
#   musq:               -0.5421545454545454
#   n_meas:             1901
#   tau_int:            2.8739734303783835
#   n_independent:      281.71531863349725
#   n_eff (at crossing):1330.7218362329452
#
# === Crossing result ===
# musqcrit_central:   -0.5425476233515317
# musqcrit_err:       5.802189464727228e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2514438759637618
# phisq_err:          1.0990025700404766e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.5425481439268398      0.4654800000000000      0.2514448619995719
   -0.5425480412387831      0.4654800000000000      0.2514446674329878
   -0.5425475462070501      0.4654800000000000      0.2514437296731648
   -0.5425481970943870      0.4654800000000000      0.2514449627433745
   -0.5425484648260822      0.4654800000000000      0.2514454701073968
   -0.5425471283524460      0.4654800000000000      0.2514429383631155
   -0.5425479253778006      0.4654800000000000      0.2514444479237924
   -0.5425478996555646      0.4654800000000000      0.2514443991930561
   -0.5425474687831177      0.4654800000000000      0.2514435830347200
   -0.5425479439013616      0.4654800000000000      0.2514444830171869
   -0.5425474466310898      0.4654800000000000      0.2514435410809344
   -0.5425480528823891      0.4654800000000000      0.2514446894938332
   -0.5425475888931235      0.4654800000000000      0.2514438105225764
   -0.5425474921196605      0.4654800000000000      0.2514436272325569
   -0.5425488681817968      0.4654800000000000      0.2514462346625160
   -0.5425479910893152      0.4654800000000000      0.2514445724180900
   -0.5425482057829525      0.4654800000000000      0.2514449792071367
   -0.5425478622109761      0.4654800000000000      0.2514443282558901
   -0.5425472584184544      0.4654800000000000      0.2514431846504468
   -0.5425472398736575      0.4654800000000000      0.2514431495334720
   -0.5425476939194694      0.4654800000000000      0.2514440094575296
   -0.5425479863685548      0.4654800000000000      0.2514445634741456
   -0.5425471527698571      0.4654800000000000      0.2514429845971726
   -0.5425470764093500      0.4654800000000000      0.2514428400121223
   -0.5425477544654014      0.4654800000000000      0.2514441241467685
   -0.5425472018967186      0.4654800000000000      0.2514430776206258
   -0.5425475857712613      0.4654800000000000      0.2514438046095431
   -0.5425480375001795      0.4654800000000000      0.2514446603495880
   -0.5425480577890586      0.4654800000000000      0.2514446987904289
   -0.5425474477474892      0.4654800000000000      0.2514435431952710
   -0.5425481489084267      0.4654800000000000      0.2514448714387067
   -0.5425480338781450      0.4654800000000000      0.2514446534870646
   -0.5425479199453258      0.4654800000000000      0.2514444376319052
   -0.5425477626712147      0.4654800000000000      0.2514441396910146
   -0.5425476327520973      0.4654800000000000      0.2514438935960022
   -0.5425481691136276      0.4654800000000000      0.2514449097239521
   -0.5425488144560188      0.4654800000000000      0.2514461328137535
   -0.5425472965640598      0.4654800000000000      0.2514432568855069
   -0.5425470804263627      0.4654800000000000      0.2514428476179577
   -0.5425471284959602      0.4654800000000000      0.2514429386348555
   -0.5425475979670382      0.4654800000000000      0.2514438277093013
   -0.5425470740589263      0.4654800000000000      0.2514428355618261
   -0.5425473376329687      0.4654800000000000      0.2514433346584605
   -0.5425482221112005      0.4654800000000000      0.2514450101474237
   -0.5425466409604751      0.4654800000000000      0.2514420156560103
   -0.5425476119200628      0.4654800000000000      0.2514438541376635
   -0.5425480593509238      0.4654800000000000      0.2514447017496788
   -0.5425465927383856      0.4654800000000000      0.2514419243811806
   -0.5425474855016117      0.4654800000000000      0.2514436146983469
   -0.5425483797534940      0.4654800000000000      0.2514453088807064
   -0.5425480342911719      0.4654800000000000      0.2514446542696094
   -0.5425470418497866      0.4654800000000000      0.2514427745777156
   -0.5425471054813366      0.4654800000000000      0.2514428950576693
   -0.5425472492798794      0.4654800000000000      0.2514431673453151
   -0.5425471502702172      0.4654800000000000      0.2514429798641003
   -0.5425478301594889      0.4654800000000000      0.2514442675371822
   -0.5425474586737790      0.4654800000000000      0.2514435638885364
   -0.5425484079367409      0.4654800000000000      0.2514453622915921
   -0.5425475532454848      0.4654800000000000      0.2514437430041235
   -0.5425477985482836      0.4654800000000000      0.2514442076538670
   -0.5425477627689211      0.4654800000000000      0.2514441398760999
   -0.5425474949957082      0.4654800000000000      0.2514436326796465
   -0.5425476572924602      0.4654800000000000      0.2514439400790834
   -0.5425491911959288      0.4654800000000000      0.2514468470849374
   -0.5425475349069523      0.4654800000000000      0.2514437082706526
   -0.5425481545399234      0.4654800000000000      0.2514448821093332
   -0.5425477915122704      0.4654800000000000      0.2514441943252338
   -0.5425469532146218      0.4654800000000000      0.2514426067647662
   -0.5425473636760406      0.4654800000000000      0.2514433839778528
   -0.5425467463427815      0.4654800000000000      0.2514422151343709
   -0.5425478738178705      0.4654800000000000      0.2514443502444571
   -0.5425479141798792      0.4654800000000000      0.2514444267092412
   -0.5425466522792212      0.4654800000000000      0.2514420370805880
   -0.5425476141881210      0.4654800000000000      0.2514438584336066
   -0.5425479989252694      0.4654800000000000      0.2514445872641398
   -0.5425470510312014      0.4654800000000000      0.2514427919614755
   -0.5425478159802072      0.4654800000000000      0.2514442406762162
   -0.5425484772743102      0.4654800000000000      0.2514454936996522
   -0.5425474665051336      0.4654800000000000      0.2514435787204102
   -0.5425473657799015      0.4654800000000000      0.2514433879621045
   -0.5425468902498284      0.4654800000000000      0.2514424875597807
   -0.5425485008830040      0.4654800000000000      0.2514455384441150
   -0.5425473276518551      0.4654800000000000      0.2514433157568376
   -0.5425464233207667      0.4654800000000000      0.2514416037314567
   -0.5425479976819987      0.4654800000000000      0.2514445849086256
   -0.5425478829059353      0.4654800000000000      0.2514443674613751
   -0.5425467528890262      0.4654800000000000      0.2514422275262493
   -0.5425479539693734      0.4654800000000000      0.2514445020914999
   -0.5425468766967805      0.4654800000000000      0.2514424619018213
   -0.5425477276558641      0.4654800000000000      0.2514440733621626
   -0.5425478430586738      0.4654800000000000      0.2514442919733852
   -0.5425475111127268      0.4654800000000000      0.2514436632046691
   -0.5425467209137902      0.4654800000000000      0.2514421669984550
   -0.5425474199434820      0.4654800000000000      0.2514434905380555
   -0.5425474534681065      0.4654800000000000      0.2514435540295102
   -0.5425476095795511      0.4654800000000000      0.2514438497044926
   -0.5425476008602926      0.4654800000000000      0.2514438331893808
   -0.5425478422644071      0.4654800000000000      0.2514442904687210
   -0.5425469017336954      0.4654800000000000      0.2514425093006575
   -0.5425483072978801      0.4654800000000000      0.2514451715727535
   -0.5425480133207718      0.4654800000000000      0.2514446145381619
   -0.5425477207074421      0.4654800000000000      0.2514440602001020
   -0.5425479128328859      0.4654800000000000      0.2514444241573626
   -0.5425476971188361      0.4654800000000000      0.2514440155178153
   -0.5425478677723938      0.4654800000000000      0.2514443387916412
   -0.5425472376655396      0.4654800000000000      0.2514431453521448
   -0.5425464789827140      0.4654800000000000      0.2514417090763760
   -0.5425478648007825      0.4654800000000000      0.2514443331621082
   -0.5425479441459850      0.4654800000000000      0.2514444834806354
   -0.5425477963513946      0.4654800000000000      0.2514442034921955
   -0.5425466152912000      0.4654800000000000      0.2514419670687958
   -0.5425472900097021      0.4654800000000000      0.2514432444736030
   -0.5425480196553194      0.4654800000000000      0.2514446265398153
   -0.5425471339929475      0.4654800000000000      0.2514429490432639
   -0.5425479256260369      0.4654800000000000      0.2514444483940799
   -0.5425483279716418      0.4654800000000000      0.2514452107501333
   -0.5425470726929731      0.4654800000000000      0.2514428329755313
   -0.5425477123524285      0.4654800000000000      0.2514440443736865
   -0.5425470020194468      0.4654800000000000      0.2514426991656637
   -0.5425476248999969      0.4654800000000000      0.2514438787231281
   -0.5425467847028982      0.4654800000000000      0.2514422877499174
   -0.5425483402964059      0.4654800000000000      0.2514452341061860
   -0.5425480754527907      0.4654800000000000      0.2514447322579076
   -0.5425476493037564      0.4654800000000000      0.2514439249472089
   -0.5425470809510413      0.4654800000000000      0.2514428486113889
   -0.5425479877112589      0.4654800000000000      0.2514445660180274
   -0.5425472529696584      0.4654800000000000      0.2514431743323991
   -0.5425475558273812      0.4654800000000000      0.2514437478943117


==> anc/lamb=0.8/Nx=156_lamb=0.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.8
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.54265
#   n_meas:             9401
#   tau_int:            3.0475583158354373
#   n_independent:      1324.9958370009342
#   n_eff (at crossing):8995.739630394834
# Ensemble 2:
#   musq:               -0.5426090909090909
#   n_meas:             9401
#   tau_int:            3.168367530962586
#   n_independent:      1281.3601582518045
#   n_eff (at crossing):9239.164666119354
# Ensemble 3:
#   musq:               -0.5425681818181818
#   n_meas:             9401
#   tau_int:            3.3472185703358375
#   n_independent:      1221.7917734758898
#   n_eff (at crossing):9374.964025805344
# Ensemble 4:
#   musq:               -0.5425272727272727
#   n_meas:             9401
#   tau_int:            3.33909413328778
#   n_independent:      1224.3773757051683
#   n_eff (at crossing):9394.336360256257
# Ensemble 5:
#   musq:               -0.5424863636363636
#   n_meas:             9401
#   tau_int:            2.9178957782591155
#   n_independent:      1375.2613610688186
#   n_eff (at crossing):9296.2371858194
# Ensemble 6:
#   musq:               -0.5424454545454546
#   n_meas:             9401
#   tau_int:            2.813056299385352
#   n_independent:      1418.7805987094305
#   n_eff (at crossing):9095.186603655522
# Ensemble 7:
#   musq:               -0.5424045454545454
#   n_meas:             9401
#   tau_int:            2.969270826234405
#   n_independent:      1354.8956640845443
#   n_eff (at crossing):8773.639065384208
# Ensemble 8:
#   musq:               -0.5423636363636364
#   n_meas:             9401
#   tau_int:            2.9789508728309113
#   n_independent:      1351.1257191669058
#   n_eff (at crossing):8352.926417582246
# Ensemble 9:
#   musq:               -0.5423227272727272
#   n_meas:             9401
#   tau_int:            2.679853682413464
#   n_independent:      1478.2126693428193
#   n_eff (at crossing):7924.938535481935
# Ensemble 10:
#   musq:               -0.5422818181818182
#   n_meas:             9401
#   tau_int:            2.7955403617636234
#   n_independent:      1426.3214781215745
#   n_eff (at crossing):7349.051124625812
# Ensemble 11:
#   musq:               -0.542240909090909
#   n_meas:             9401
#   tau_int:            2.774057796006837
#   n_independent:      1435.680214849263
#   n_eff (at crossing):6772.7874762618085
# Ensemble 12:
#   musq:               -0.5422
#   n_meas:             9401
#   tau_int:            2.578423243888389
#   n_independent:      1526.918044596996
#   n_eff (at crossing):5968.373186401066
#
# === Crossing result ===
# musqcrit_central:   -0.5425409544257707
# musqcrit_err:       5.518777670073733e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25131849557460045
# phisq_err:          1.0796113512359597e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.5425408412251933      0.4654800000000000      0.2513182739193266
   -0.5425400127227812      0.4654800000000000      0.2513166536970078
   -0.5425406443835536      0.4654800000000000      0.2513178888746680
   -0.5425409529461083      0.4654800000000000      0.2513184924860009
   -0.5425405198070801      0.4654800000000000      0.2513176452212452
   -0.5425415652099377      0.4654800000000000      0.2513196906543871
   -0.5425405570282377      0.4654800000000000      0.2513177180177773
   -0.5425412559586502      0.4654800000000000      0.2513190853900584
   -0.5425414649265663      0.4654800000000000      0.2513194943635900
   -0.5425409310300294      0.4654800000000000      0.2513184496086034
   -0.5425416788311430      0.4654800000000000      0.2513199130717744
   -0.5425412702796658      0.4654800000000000      0.2513191134156325
   -0.5425403694933045      0.4654800000000000      0.2513173512627880
   -0.5425418414987373      0.4654800000000000      0.2513202315354401
   -0.5425411243540090      0.4654800000000000      0.2513188278612902
   -0.5425414133617940      0.4654800000000000      0.2513193934390207
   -0.5425412842591038      0.4654800000000000      0.2513191407730745
   -0.5425417786539661      0.4654800000000000      0.2513201084955658
   -0.5425412495832448      0.4654800000000000      0.2513190729137874
   -0.5425409972992041      0.4654800000000000      0.2513185792623519
   -0.5425410314153177      0.4654800000000000      0.2513186460123205
   -0.5425409901619318      0.4654800000000000      0.2513185652981414
   -0.5425419609123971      0.4654800000000000      0.2513204653456053
   -0.5425396539727441      0.4654800000000000      0.2513159524681970
   -0.5425405140453496      0.4654800000000000      0.2513176339527469
   -0.5425412436261517      0.4654800000000000      0.2513190612561868
   -0.5425413371465270      0.4654800000000000      0.2513192442754144
   -0.5425406452813751      0.4654800000000000      0.2513178906307669
   -0.5425406424410179      0.4654800000000000      0.2513178850751588
   -0.5425411797222570      0.4654800000000000      0.2513189362044905
   -0.5425411966713721      0.4654800000000000      0.2513189693710844
   -0.5425415154777885      0.4654800000000000      0.2513195933085691
   -0.5425391012184937      0.4654800000000000      0.2513148724371303
   -0.5425403537641782      0.4654800000000000      0.2513173205045118
   -0.5425412140303367      0.4654800000000000      0.2513190033401664
   -0.5425410267732730      0.4654800000000000      0.2513186369298056
   -0.5425404127256122      0.4654800000000000      0.2513174358055407
   -0.5425409035113896      0.4654800000000000      0.2513183957712551
   -0.5425406759500923      0.4654800000000000      0.2513179506181974
   -0.5425415831679657      0.4654800000000000      0.2513197258064526
   -0.5425414013148820      0.4654800000000000      0.2513193698609573
   -0.5425410797599745      0.4654800000000000      0.2513187406044011
   -0.5425407593531747      0.4654800000000000      0.2513181137607334
   -0.5425414683917106      0.4654800000000000      0.2513195011458587
   -0.5425406499231208      0.4654800000000000      0.2513178997098360
   -0.5425402832505914      0.4654800000000000      0.2513171826202422
   -0.5425399307193305      0.4654800000000000      0.2513164933910756
   -0.5425409660963584      0.4654800000000000      0.2513185182139912
   -0.5425410585975815      0.4654800000000000      0.2513186991971934
   -0.5425401165984149      0.4654800000000000      0.2513168567757710
   -0.5425406466295535      0.4654800000000000      0.2513178932677463
   -0.5425414900521740      0.4654800000000000      0.2513195435419588
   -0.5425416494933861      0.4654800000000000      0.2513198556401170
   -0.5425412102778581      0.4654800000000000      0.2513189959970457
   -0.5425411770264450      0.4654800000000000      0.2513189309292784
   -0.5425408787846758      0.4654800000000000      0.2513183473970619
   -0.5425417035223907      0.4654800000000000      0.2513199614084928
   -0.5425405211653705      0.4654800000000000      0.2513176478777282
   -0.5425407224775114      0.4654800000000000      0.2513180416278501
   -0.5425412472982384      0.4654800000000000      0.2513190684421882
   -0.5425409832045260      0.4654800000000000      0.2513185516859227
   -0.5425405550620066      0.4654800000000000      0.2513177141721988
   -0.5425405679648876      0.4654800000000000      0.2513177394079241
   -0.5425409533562738      0.4654800000000000      0.2513184932884708
   -0.5425417882809475      0.4654800000000000      0.2513201273432208
   -0.5425414379406125      0.4654800000000000      0.2513194415451006
   -0.5425419565330954      0.4654800000000000      0.2513204567705911
   -0.5425405415927994      0.4654800000000000      0.2513176878291277
   -0.5425405589146474      0.4654800000000000      0.2513177217072461
   -0.5425408370290501      0.4654800000000000      0.2513182657105397
   -0.5425415819847663      0.4654800000000000      0.2513197234903747
   -0.5425409067786978      0.4654800000000000      0.2513184021633386
   -0.5425412902599384      0.4654800000000000      0.2513191525166681
   -0.5425412204549124      0.4654800000000000      0.2513190159122918
   -0.5425414836137266      0.4654800000000000      0.2513195309398842
   -0.5425412427187903      0.4654800000000000      0.2513190594805512
   -0.5425412509791477      0.4654800000000000      0.2513190756454768
   -0.5425406152510144      0.4654800000000000      0.2513178318934218
   -0.5425412011454743      0.4654800000000000      0.2513189781262343
   -0.5425412343912513      0.4654800000000000      0.2513190431842677
   -0.5425406653779131      0.4654800000000000      0.2513179299390434
   -0.5425410730634642      0.4654800000000000      0.2513187275016557
   -0.5425409938796851      0.4654800000000000      0.2513185725719871
   -0.5425414758367700      0.4654800000000000      0.2513195157180139
   -0.5425413986729407      0.4654800000000000      0.2513193646902144
   -0.5425405066829718      0.4654800000000000      0.2513176195538623
   -0.5425407500758194      0.4654800000000000      0.2513180956129917
   -0.5425408402139166      0.4654800000000000      0.2513182719409942
   -0.5425406915251888      0.4654800000000000      0.2513179810833734
   -0.5425408765401487      0.4654800000000000      0.2513183430060224
   -0.5425415830637609      0.4654800000000000      0.2513197256024745
   -0.5425410360156964      0.4654800000000000      0.2513186550133468
   -0.5425406727183499      0.4654800000000000      0.2513179442968990
   -0.5425408670921522      0.4654800000000000      0.2513183245226963
   -0.5425402144848431      0.4654800000000000      0.2513170481614819
   -0.5425411447526877      0.4654800000000000      0.2513188677763372
   -0.5425403264288610      0.4654800000000000      0.2513172670513030
   -0.5425414717554732      0.4654800000000000      0.2513195077297132
   -0.5425411571191959      0.4654800000000000      0.2513188919747888
   -0.5425408302316996      0.4654800000000000      0.2513182524131510
   -0.5425409979771393      0.4654800000000000      0.2513185805887494
   -0.5425398697087588      0.4654800000000000      0.2513163741305020
   -0.5425407917701863      0.4654800000000000      0.2513181771738146
   -0.5425416600117551      0.4654800000000000      0.2513198762307394
   -0.5425405323900603      0.4654800000000000      0.2513176698305820
   -0.5425406604505214      0.4654800000000000      0.2513179203011401
   -0.5425411695908856      0.4654800000000000      0.2513189163793066
   -0.5425410885117985      0.4654800000000000      0.2513187577287912
   -0.5425408554063085      0.4654800000000000      0.2513183016616196
   -0.5425414614539202      0.4654800000000000      0.2513194875666580
   -0.5425411313388749      0.4654800000000000      0.2513188415288277
   -0.5425412403474332      0.4654800000000000      0.2513190548399963
   -0.5425402642935098      0.4654800000000000      0.2513171455523964
   -0.5425416631776548      0.4654800000000000      0.2513198824282985
   -0.5425404508088747      0.4654800000000000      0.2513175102816019
   -0.5425403905933033      0.4654800000000000      0.2513173925244222
   -0.5425403722946687      0.4654800000000000      0.2513173567408920
   -0.5425403226157338      0.4654800000000000      0.2513172595949689
   -0.5425408856846745      0.4654800000000000      0.2513183608957991
   -0.5425408213170333      0.4654800000000000      0.2513182349738538
   -0.5425407125079323      0.4654800000000000      0.2513180221266262
   -0.5425400821926208      0.4654800000000000      0.2513167895098837
   -0.5425408081125317      0.4654800000000000      0.2513182091428112
   -0.5425414752528352      0.4654800000000000      0.2513195145750798
   -0.5425407427183431      0.4654800000000000      0.2513180812208877
   -0.5425406981350411      0.4654800000000000      0.2513179940124848
   -0.5425409721782835      0.4654800000000000      0.2513185301131528
   -0.5425413670692452      0.4654800000000000      0.2513193028371102


==> anc/lamb=0.8/Nx=176_lamb=0.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.8
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.54265
#   n_meas:             3249
#   tau_int:            3.1839265267998598
#   n_independent:      440.96970669259383
#   n_eff (at crossing):2992.5137964606197
# Ensemble 2:
#   musq:               -0.5426090909090909
#   n_meas:             3249
#   tau_int:            3.7688053712869944
#   n_independent:      380.5514327092014
#   n_eff (at crossing):3109.5325094106015
# Ensemble 3:
#   musq:               -0.5425681818181818
#   n_meas:             3249
#   tau_int:            2.9977676446896684
#   n_independent:      464.4390837299686
#   n_eff (at crossing):3212.5915284208013
# Ensemble 4:
#   musq:               -0.5425272727272727
#   n_meas:             3249
#   tau_int:            3.4712988147341184
#   n_independent:      409.06012762697674
#   n_eff (at crossing):3248.5278290194233
# Ensemble 5:
#   musq:               -0.5424863636363636
#   n_meas:             3249
#   tau_int:            2.8871212782011364
#   n_independent:      479.6108159619116
#   n_eff (at crossing):3226.3561477257495
# Ensemble 6:
#   musq:               -0.5424454545454546
#   n_meas:             3249
#   tau_int:            2.885171007744126
#   n_independent:      479.8871301578838
#   n_eff (at crossing):3147.533045952356
# Ensemble 7:
#   musq:               -0.5424045454545454
#   n_meas:             3249
#   tau_int:            3.297542641219092
#   n_independent:      427.77663175323846
#   n_eff (at crossing):3002.5295912816346
# Ensemble 8:
#   musq:               -0.5423636363636364
#   n_meas:             3249
#   tau_int:            2.8698092586096977
#   n_independent:      482.0747630891814
#   n_eff (at crossing):2840.5117226898988
# Ensemble 9:
#   musq:               -0.5423227272727272
#   n_meas:             3249
#   tau_int:            2.893940059301031
#   n_independent:      478.6472275926286
#   n_eff (at crossing):2636.1721946443326
# Ensemble 10:
#   musq:               -0.5422818181818182
#   n_meas:             3249
#   tau_int:            2.8096960414457617
#   n_independent:      490.83057164680775
#   n_eff (at crossing):2381.5300030948397
# Ensemble 11:
#   musq:               -0.542240909090909
#   n_meas:             3249
#   tau_int:            3.0114353254069366
#   n_independent:      462.6313314803081
#   n_eff (at crossing):1996.8621161204028
# Ensemble 12:
#   musq:               -0.5422
#   n_meas:             3249
#   tau_int:            2.6588967469396034
#   n_independent:      514.2618230791637
#   n_eff (at crossing):1923.7824969357184
#
# === Crossing result ===
# musqcrit_central:   -0.5425222816931264
# musqcrit_err:       7.33293830350355e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2512185548112739
# phisq_err:          1.4655179074764553e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.5425221749847465      0.4654800000000000      0.2512183411278597
   -0.5425228038858128      0.4654800000000000      0.2512195982372394
   -0.5425221837484479      0.4654800000000000      0.2512183586399300
   -0.5425225731932395      0.4654800000000000      0.2512191370102143
   -0.5425220223708450      0.4654800000000000      0.2512180361927943
   -0.5425230119131008      0.4654800000000000      0.2512200142446004
   -0.5425226544128120      0.4654800000000000      0.2512192993810037
   -0.5425227792761527      0.4654800000000000      0.2512195490294876
   -0.5425226751914589      0.4654800000000000      0.2512193409230246
   -0.5425224372339045      0.4654800000000000      0.2512188652368247
   -0.5425234556320956      0.4654800000000000      0.2512209018840905
   -0.5425213396847889      0.4654800000000000      0.2512166727260197
   -0.5425215333596117      0.4654800000000000      0.2512170594361731
   -0.5425215599281554      0.4654800000000000      0.2512171124916481
   -0.5425215385476821      0.4654800000000000      0.2512170697962614
   -0.5425218048342497      0.4654800000000000      0.2512176016210094
   -0.5425221306470086      0.4654800000000000      0.2512182525324144
   -0.5425223611444687      0.4654800000000000      0.2512187131561189
   -0.5425224734718032      0.4654800000000000      0.2512189376701237
   -0.5425217899980174      0.4654800000000000      0.2512175719863434
   -0.5425216548535453      0.4654800000000000      0.2512173020628890
   -0.5425229617844686      0.4654800000000000      0.2512199139904420
   -0.5425211192257835      0.4654800000000000      0.2512162326313308
   -0.5425228734713082      0.4654800000000000      0.2512197373823699
   -0.5425227869171925      0.4654800000000000      0.2512195643078398
   -0.5425232706329995      0.4654800000000000      0.2512205317518688
   -0.5425220891095797      0.4654800000000000      0.2512181695362596
   -0.5425214036185201      0.4654800000000000      0.2512168003737136
   -0.5425215632971337      0.4654800000000000      0.2512171192193614
   -0.5425230830438649      0.4654800000000000      0.2512201565107345
   -0.5425221668001505      0.4654800000000000      0.2512183247731319
   -0.5425234221182400      0.4654800000000000      0.2512208348267934
   -0.5425229595860471      0.4654800000000000      0.2512199095938557
   -0.5425226604389896      0.4654800000000000      0.2512193114288365
   -0.5425215852551768      0.4654800000000000      0.2512171630692654
   -0.5425224859127824      0.4654800000000000      0.2512189625381246
   -0.5425227798487363      0.4654800000000000      0.2512195501743713
   -0.5425222732225023      0.4654800000000000      0.2512185374406857
   -0.5425221047332219      0.4654800000000000      0.2512182007535181
   -0.5425226770046665      0.4654800000000000      0.2512193445481498
   -0.5425234178824407      0.4654800000000000      0.2512208263516226
   -0.5425221791075017      0.4654800000000000      0.2512183493661371
   -0.5425216160328002      0.4654800000000000      0.2512172245334436
   -0.5425220665722645      0.4654800000000000      0.2512181245058409
   -0.5425221514416484      0.4654800000000000      0.2512182940836476
   -0.5425230554535313      0.4654800000000000      0.2512201013270254
   -0.5425232479540394      0.4654800000000000      0.2512204863824400
   -0.5425217417609290      0.4654800000000000      0.2512174756382408
   -0.5425226796353168      0.4654800000000000      0.2512193498075911
   -0.5425226446420328      0.4654800000000000      0.2512192798469391
   -0.5425221360809941      0.4654800000000000      0.2512182633903560
   -0.5425230445607783      0.4654800000000000      0.2512200795407565
   -0.5425231828119078      0.4654800000000000      0.2512203560710986
   -0.5425213977184723      0.4654800000000000      0.2512167885935412
   -0.5425218452142370      0.4654800000000000      0.2512176822804364
   -0.5425231542312725      0.4654800000000000      0.2512202989007468
   -0.5425227719132398      0.4654800000000000      0.2512195343073689
   -0.5425218055451185      0.4654800000000000      0.2512176030409475
   -0.5425227967998242      0.4654800000000000      0.2512195840684635
   -0.5425224046157278      0.4654800000000000      0.2512188000410715
   -0.5425222711197181      0.4654800000000000      0.2512185332383881
   -0.5425221054858469      0.4654800000000000      0.2512182022573345
   -0.5425210374078402      0.4654800000000000      0.2512160693268393
   -0.5425220103371184      0.4654800000000000      0.2512180121504940
   -0.5425222031980158      0.4654800000000000      0.2512183975056116
   -0.5425229187511702      0.4654800000000000      0.2512198279307012
   -0.5425215141958879      0.4654800000000000      0.2512170211685078
   -0.5425215955927655      0.4654800000000000      0.2512171837136337
   -0.5425218687651816      0.4654800000000000      0.2512177293252563
   -0.5425234718829000      0.4654800000000000      0.2512209344008904
   -0.5425222817584725      0.4654800000000000      0.2512185544994425
   -0.5425228980781480      0.4654800000000000      0.2512197865893266
   -0.5425223888901601      0.4654800000000000      0.2512187686103044
   -0.5425213981486225      0.4654800000000000      0.2512167894523867
   -0.5425226489772345      0.4654800000000000      0.2512192885139928
   -0.5425224621260620      0.4654800000000000      0.2512189149916521
   -0.5425221917088494      0.4654800000000000      0.2512183745469452
   -0.5425232084389269      0.4654800000000000      0.2512204073347311
   -0.5425232027260251      0.4654800000000000      0.2512203959066697
   -0.5425227792817874      0.4654800000000000      0.2512195490407542
   -0.5425242006701076      0.4654800000000000      0.2512223932240278
   -0.5425216142648496      0.4654800000000000      0.2512172210027199
   -0.5425225563789580      0.4654800000000000      0.2512191033975250
   -0.5425222584678561      0.4654800000000000      0.2512185079545402
   -0.5425224143878278      0.4654800000000000      0.2512188195728748
   -0.5425225160120323      0.4654800000000000      0.2512190227041942
   -0.5425227388850595      0.4654800000000000      0.2512194682690315
   -0.5425216675521647      0.4654800000000000      0.2512173274241605
   -0.5425226428190272      0.4654800000000000      0.2512192762023481
   -0.5425225333475397      0.4654800000000000      0.2512190573573904
   -0.5425210158442626      0.4654800000000000      0.2512160262893543
   -0.5425219771031442      0.4654800000000000      0.2512179457535831
   -0.5425226725602410      0.4654800000000000      0.2512193356624728
   -0.5425216735923740      0.4654800000000000      0.2512173394875893
   -0.5425230388115920      0.4654800000000000      0.2512200680420814
   -0.5425225796932867      0.4654800000000000      0.2512191500043306
   -0.5425237250580845      0.4654800000000000      0.2512214410592141
   -0.5425218004173363      0.4654800000000000      0.2512175927983877
   -0.5425228910977373      0.4654800000000000      0.2512197726302838
   -0.5425214459794792      0.4654800000000000      0.2512168849547228
   -0.5425208195822072      0.4654800000000000      0.2512156346260462
   -0.5425219781866295      0.4654800000000000      0.2512179479182014
   -0.5425229695335509      0.4654800000000000      0.2512199294877834
   -0.5425220207913753      0.4654800000000000      0.2512180330371391
   -0.5425212892082015      0.4654800000000000      0.2512165719523894
   -0.5425226323450265      0.4654800000000000      0.2512192552626413
   -0.5425211172646729      0.4654800000000000      0.2512162287168891
   -0.5425221141160466      0.4654800000000000      0.2512182195013804
   -0.5425213014381610      0.4654800000000000      0.2512165963683178
   -0.5425217707285759      0.4654800000000000      0.2512175334972405
   -0.5425224728859614      0.4654800000000000      0.2512189364991054
   -0.5425217985495395      0.4654800000000000      0.2512175890675447
   -0.5425229839992928      0.4654800000000000      0.2512199584180659
   -0.5425221819869210      0.4654800000000000      0.2512183551199453
   -0.5425223492003426      0.4654800000000000      0.2512186892843750
   -0.5425215060547106      0.4654800000000000      0.2512170049117822
   -0.5425214603500287      0.4654800000000000      0.2512169136488718
   -0.5425217813354247      0.4654800000000000      0.2512175546834408
   -0.5425214361270823      0.4654800000000000      0.2512168652823672
   -0.5425227124686851      0.4654800000000000      0.2512194154523386
   -0.5425224343650356      0.4654800000000000      0.2512188595025686
   -0.5425219538967538      0.4654800000000000      0.2512178993917747
   -0.5425214383473305      0.4654800000000000      0.2512168697155360
   -0.5425221716493047      0.4654800000000000      0.2512183344628537
   -0.5425221453537651      0.4654800000000000      0.2512182819189261
   -0.5425231419350858      0.4654800000000000      0.2512202743049916
   -0.5425216896197934      0.4654800000000000      0.2512173714977158
   -0.5425214012795668      0.4654800000000000      0.2512167957036965


==> anc/lamb=0.8/Nx=52_lamb=0.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.8
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.5427
#   n_meas:             4401
#   tau_int:            1.8421159777116451
#   n_independent:      939.5350277017407
#   n_eff (at crossing):4329.718780489662
# Ensemble 2:
#   musq:               -0.54265
#   n_meas:             14401
#   tau_int:            1.9117325835607146
#   n_independent:      2985.6129361444728
#   n_eff (at crossing):14114.113906429517
# Ensemble 3:
#   musq:               -0.5426454545454545
#   n_meas:             4401
#   tau_int:            1.8976112117938728
#   n_independent:      917.7885009778563
#   n_eff (at crossing):4308.300397421226
# Ensemble 4:
#   musq:               -0.5425909090909091
#   n_meas:             4401
#   tau_int:            1.850272824810034
#   n_independent:      936.2742813391719
#   n_eff (at crossing):4286.449251538855
# Ensemble 5:
#   musq:               -0.5425818181818182
#   n_meas:             14401
#   tau_int:            1.9065435994141988
#   n_independent:      2992.050508352621
#   n_eff (at crossing):14007.227262680743
# Ensemble 6:
#   musq:               -0.5425363636363636
#   n_meas:             4401
#   tau_int:            1.8452927424224908
#   n_independent:      938.262401190509
#   n_eff (at crossing):4262.431813142341
# Ensemble 7:
#   musq:               -0.5425136363636364
#   n_meas:             14401
#   tau_int:            1.8997756479328312
#   n_independent:      3000.488819112119
#   n_eff (at crossing):13905.234477679158
# Ensemble 8:
#   musq:               -0.5424818181818182
#   n_meas:             4401
#   tau_int:            1.898518407351411
#   n_independent:      917.4413643253733
#   n_eff (at crossing):4226.053905986458
# Ensemble 9:
#   musq:               -0.5424454545454546
#   n_meas:             14401
#   tau_int:            1.8705478613545599
#   n_independent:      3037.4834937462715
#   n_eff (at crossing):13773.417096455729
# Ensemble 10:
#   musq:               -0.5424272727272728
#   n_meas:             4401
#   tau_int:            1.9702927372014714
#   n_independent:      890.7851150033691
#   n_eff (at crossing):4201.770691003828
# Ensemble 11:
#   musq:               -0.5423772727272728
#   n_meas:             14401
#   tau_int:            1.9236968850867335
#   n_independent:      2970.8748005187645
#   n_eff (at crossing):13629.793438209288
# Ensemble 12:
#   musq:               -0.5423727272727272
#   n_meas:             4401
#   tau_int:            1.8706173113095474
#   n_independent:      928.2392351992178
#   n_eff (at crossing):4164.951318697576
# Ensemble 13:
#   musq:               -0.5423181818181818
#   n_meas:             4401
#   tau_int:            1.9393752666663777
#   n_independent:      902.0752280591817
#   n_eff (at crossing):4125.456449453182
# Ensemble 14:
#   musq:               -0.542309090909091
#   n_meas:             14401
#   tau_int:            1.9127749708195103
#   n_independent:      2984.3230666282634
#   n_eff (at crossing):13499.660122696681
# Ensemble 15:
#   musq:               -0.5422636363636364
#   n_meas:             4401
#   tau_int:            1.8933697834037497
#   n_independent:      919.4149668216089
#   n_eff (at crossing):4073.0279725169376
# Ensemble 16:
#   musq:               -0.542240909090909
#   n_meas:             14401
#   tau_int:            1.908524131088782
#   n_independent:      2989.5901423852406
#   n_eff (at crossing):13347.020796040277
# Ensemble 17:
#   musq:               -0.5422090909090909
#   n_meas:             4401
#   tau_int:            1.9491963125846103
#   n_independent:      898.4579915841193
#   n_eff (at crossing):4049.9253888541816
# Ensemble 18:
#   musq:               -0.5421727272727273
#   n_meas:             14401
#   tau_int:            1.8646628052403187
#   n_independent:      3045.043032792246
#   n_eff (at crossing):13164.8351100505
# Ensemble 19:
#   musq:               -0.5421545454545454
#   n_meas:             4401
#   tau_int:            1.846799852970086
#   n_independent:      937.6598508028154
#   n_eff (at crossing):4014.7242284958234
# Ensemble 20:
#   musq:               -0.5421045454545455
#   n_meas:             14401
#   tau_int:            1.8662442489249107
#   n_independent:      3043.007924169918
#   n_eff (at crossing):12957.199341191163
# Ensemble 21:
#   musq:               -0.5421
#   n_meas:             4401
#   tau_int:            1.9121623887865944
#   n_independent:      912.2520151335797
#   n_eff (at crossing):3958.0318637767828
# Ensemble 22:
#   musq:               -0.5420363636363636
#   n_meas:             14401
#   tau_int:            1.9078753525431156
#   n_independent:      2990.395658311415
#   n_eff (at crossing):12803.713989813745
# Ensemble 23:
#   musq:               -0.5419681818181818
#   n_meas:             14401
#   tau_int:            1.8630142512235255
#   n_independent:      3047.167403358534
#   n_eff (at crossing):12566.865258817315
# Ensemble 24:
#   musq:               -0.5419
#   n_meas:             14401
#   tau_int:            1.8436541085328741
#   n_independent:      3072.3390340682604
#   n_eff (at crossing):12320.039641628797
#
# === Crossing result ===
# musqcrit_central:   -0.5430889014235623
# musqcrit_err:       1.5652606280485565e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2538468810364295
# phisq_err:          2.3933668827094476e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.5430890003512915      0.4654800000000000      0.2538470320511642
   -0.5430884201015941      0.4654800000000000      0.2538461448485246
   -0.5430887393190398      0.4654800000000000      0.2538466329215777
   -0.5430881511674657      0.4654800000000000      0.2538457336776949
   -0.5430911420806765      0.4654800000000000      0.2538503075204475
   -0.5430897877243969      0.4654800000000000      0.2538482360865343
   -0.5430904253026797      0.4654800000000000      0.2538492111773631
   -0.5430900690935069      0.4654800000000000      0.2538486663899099
   -0.5430893435261930      0.4654800000000000      0.2538475568075092
   -0.5430886347604620      0.4654800000000000      0.2538464730519923
   -0.5430883353260463      0.4654800000000000      0.2538460152339559
   -0.5430887535414323      0.4654800000000000      0.2538466546677712
   -0.5430905695032336      0.4654800000000000      0.2538494317275842
   -0.5430892519241397      0.4654800000000000      0.2538474167337683
   -0.5430880266982363      0.4654800000000000      0.2538455433842744
   -0.5430896549673746      0.4654800000000000      0.2538480330657654
   -0.5430882235466793      0.4654800000000000      0.2538458443357264
   -0.5430868128220312      0.4654800000000000      0.2538436877752398
   -0.5430896274298557      0.4654800000000000      0.2538479909541572
   -0.5430883817583858      0.4654800000000000      0.2538460862248028
   -0.5430887600315565      0.4654800000000000      0.2538466645912595
   -0.5430888544614635      0.4654800000000000      0.2538468089771210
   -0.5430881811320023      0.4654800000000000      0.2538457794892538
   -0.5430883693787246      0.4654800000000000      0.2538460672973655
   -0.5430869169778442      0.4654800000000000      0.2538438469793902
   -0.5430882099805278      0.4654800000000000      0.2538458235948107
   -0.5430919567615928      0.4654800000000000      0.2538515537733538
   -0.5430867131461424      0.4654800000000000      0.2538435354213945
   -0.5430902907734639      0.4654800000000000      0.2538490054240508
   -0.5430876053072403      0.4654800000000000      0.2538448991753203
   -0.5430873087101066      0.4654800000000000      0.2538444457750275
   -0.5430874257846664      0.4654800000000000      0.2538446247411028
   -0.5430892574535197      0.4654800000000000      0.2538474251889853
   -0.5430890560204188      0.4654800000000000      0.2538471171739684
   -0.5430895951436253      0.4654800000000000      0.2538479415808594
   -0.5430879985049853      0.4654800000000000      0.2538455002818933
   -0.5430892432694818      0.4654800000000000      0.2538474034995680
   -0.5430861963870743      0.4654800000000000      0.2538427456006865
   -0.5430887333376841      0.4654800000000000      0.2538466237760351
   -0.5430867351784079      0.4654800000000000      0.2538435690973228
   -0.5430886839648345      0.4654800000000000      0.2538465482848958
   -0.5430909953263175      0.4654800000000000      0.2538500830423475
   -0.5430896590920619      0.4654800000000000      0.2538480393734390
   -0.5430892324262500      0.4654800000000000      0.2538473869187551
   -0.5430904989266785      0.4654800000000000      0.2538493237822792
   -0.5430891824516793      0.4654800000000000      0.2538473105010682
   -0.5430864677076809      0.4654800000000000      0.2538431602816261
   -0.5430897296157018      0.4654800000000000      0.2538481472223296
   -0.5430879163417018      0.4654800000000000      0.2538453746702801
   -0.5430881927862565      0.4654800000000000      0.2538457973070317
   -0.5430906718257205      0.4654800000000000      0.2538495882299127
   -0.5430874040250150      0.4654800000000000      0.2538445914779313
   -0.5430880187542699      0.4654800000000000      0.2538455312393658
   -0.5430904135018549      0.4654800000000000      0.2538491931286126
   -0.5430898178004996      0.4654800000000000      0.2538482820815287
   -0.5430878465918664      0.4654800000000000      0.2538452680377892
   -0.5430887681739622      0.4654800000000000      0.2538466770411247
   -0.5430900530383177      0.4654800000000000      0.2538486418358329
   -0.5430885512102168      0.4654800000000000      0.2538463453061051
   -0.5430903847110559      0.4654800000000000      0.2538491490947288
   -0.5430888577570018      0.4654800000000000      0.2538468140161294
   -0.5430879708399682      0.4654800000000000      0.2538454579872882
   -0.5430885346781540      0.4654800000000000      0.2538463200292796
   -0.5430878086879137      0.4654800000000000      0.2538452100913345
   -0.5430859542084391      0.4654800000000000      0.2538423754760016
   -0.5430887818193806      0.4654800000000000      0.2538466979052203
   -0.5430899051710362      0.4654800000000000      0.2538484156974993
   -0.5430891441159225      0.4654800000000000      0.2538472518810999
   -0.5430880621907826      0.4654800000000000      0.2538455976462530
   -0.5430891725512792      0.4654800000000000      0.2538472953621326
   -0.5430901051327733      0.4654800000000000      0.2538487215069716
   -0.5430890873333412      0.4654800000000000      0.2538471650544310
   -0.5430898798267321      0.4654800000000000      0.2538483769381890
   -0.5430898069198935      0.4654800000000000      0.2538482654419314
   -0.5430912471662898      0.4654800000000000      0.2538504682647451
   -0.5430904347418649      0.4654800000000000      0.2538492256141344
   -0.5430914366848949      0.4654800000000000      0.2538507581693374
   -0.5430882542239853      0.4654800000000000      0.2538458912375929
   -0.5430858577187336      0.4654800000000000      0.2538422280138302
   -0.5430883162431972      0.4654800000000000      0.2538459860581692
   -0.5430907275874592      0.4654800000000000      0.2538496735186905
   -0.5430870119326616      0.4654800000000000      0.2538439921221140
   -0.5430903085814127      0.4654800000000000      0.2538490326598291
   -0.5430905832443343      0.4654800000000000      0.2538494527444500
   -0.5430866276854782      0.4654800000000000      0.2538434047974810
   -0.5430877402276726      0.4654800000000000      0.2538451054322708
   -0.5430904910762124      0.4654800000000000      0.2538493117752427
   -0.5430881871729256      0.4654800000000000      0.2538457887250038
   -0.5430876534989962      0.4654800000000000      0.2538449728469706
   -0.5430886084674673      0.4654800000000000      0.2538464328505737
   -0.5430896970022649      0.4654800000000000      0.2538480973477857
   -0.5430909559463485      0.4654800000000000      0.2538500228069983
   -0.5430880830317089      0.4654800000000000      0.2538456295085864
   -0.5430892679345684      0.4654800000000000      0.2538474412160377
   -0.5430904513517724      0.4654800000000000      0.2538492510182305
   -0.5430871716916154      0.4654800000000000      0.2538442363262035
   -0.5430861705655869      0.4654800000000000      0.2538427061366490
   -0.5430893824362516      0.4654800000000000      0.2538476163076851
   -0.5430880283086247      0.4654800000000000      0.2538455458462733
   -0.5430870259624283      0.4654800000000000      0.2538440135674455
   -0.5430910012889575      0.4654800000000000      0.2538500921627987
   -0.5430888309788021      0.4654800000000000      0.2538467730712838
   -0.5430882917402421      0.4654800000000000      0.2538459485957167
   -0.5430896397436579      0.4654800000000000      0.2538480097849511
   -0.5430912502254386      0.4654800000000000      0.2538504729442179
   -0.5430906497795763      0.4654800000000000      0.2538495545100857
   -0.5430889851496062      0.4654800000000000      0.2538470088066425
   -0.5430909876902107      0.4654800000000000      0.2538500713621755
   -0.5430919170981469      0.4654800000000000      0.2538514930944344
   -0.5430889639951555      0.4654800000000000      0.2538469764599945
   -0.5430869402094105      0.4654800000000000      0.2538438824896699
   -0.5430898352511361      0.4654800000000000      0.2538483087686693
   -0.5430868884705763      0.4654800000000000      0.2538438034052046
   -0.5430872747048497      0.4654800000000000      0.2538443937935490
   -0.5430890588346663      0.4654800000000000      0.2538471214772122
   -0.5430865647145107      0.4654800000000000      0.2538433085495770
   -0.5430893489669287      0.4654800000000000      0.2538475651273067
   -0.5430910902847936      0.4654800000000000      0.2538502282918930
   -0.5430883311207257      0.4654800000000000      0.2538460088044289
   -0.5430883481558934      0.4654800000000000      0.2538460348495750
   -0.5430889813465809      0.4654800000000000      0.2538470029915396
   -0.5430892609051959      0.4654800000000000      0.2538474304670987
   -0.5430876170232760      0.4654800000000000      0.2538449170857902
   -0.5430864433683523      0.4654800000000000      0.2538431230811016
   -0.5430891119064364      0.4654800000000000      0.2538472026292308
   -0.5430880982911732      0.4654800000000000      0.2538456528378585
   -0.5430895938669760      0.4654800000000000      0.2538479396285656
   -0.5430920384301100      0.4654800000000000      0.2538516787148110


==> anc/lamb=0.8/Nx=64_lamb=0.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.8
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.5427
#   n_meas:             4401
#   tau_int:            2.0676326272392433
#   n_independent:      857.0151261732525
#   n_eff (at crossing):4378.886243874849
# Ensemble 2:
#   musq:               -0.54265
#   n_meas:             14401
#   tau_int:            2.0427103018639228
#   n_independent:      2831.8208309934894
#   n_eff (at crossing):14276.673831125312
# Ensemble 3:
#   musq:               -0.5426454545454545
#   n_meas:             4401
#   tau_int:            2.0311854219070367
#   n_independent:      869.3555126206863
#   n_eff (at crossing):4361.213226100057
# Ensemble 4:
#   musq:               -0.5425954545454545
#   n_meas:             14401
#   tau_int:            2.005255672102108
#   n_independent:      2874.157747723293
#   n_eff (at crossing):14195.321962469381
# Ensemble 5:
#   musq:               -0.5425909090909091
#   n_meas:             4401
#   tau_int:            1.9796545994226922
#   n_independent:      887.4219822842729
#   n_eff (at crossing):4334.602383424712
# Ensemble 6:
#   musq:               -0.5425409090909091
#   n_meas:             14401
#   tau_int:            2.052655643012102
#   n_independent:      2820.7878409731366
#   n_eff (at crossing):14110.873189207825
# Ensemble 7:
#   musq:               -0.5425363636363636
#   n_meas:             4401
#   tau_int:            1.998352614938351
#   n_independent:      880.780393785326
#   n_eff (at crossing):4306.240277519155
# Ensemble 8:
#   musq:               -0.5424863636363636
#   n_meas:             14401
#   tau_int:            2.002304291695663
#   n_independent:      2877.547716277403
#   n_eff (at crossing):13998.412658381923
# Ensemble 9:
#   musq:               -0.5424818181818182
#   n_meas:             4401
#   tau_int:            2.1232428526361935
#   n_independent:      838.8472297898902
#   n_eff (at crossing):4275.770976066077
# Ensemble 10:
#   musq:               -0.5424318181818182
#   n_meas:             14401
#   tau_int:            1.9858546153712855
#   n_independent:      2896.5893481765584
#   n_eff (at crossing):13876.71236031971
# Ensemble 11:
#   musq:               -0.5424272727272728
#   n_meas:             4401
#   tau_int:            2.1660019021224213
#   n_independent:      825.3932595652568
#   n_eff (at crossing):4237.109358808885
# Ensemble 12:
#   musq:               -0.5423772727272728
#   n_meas:             14401
#   tau_int:            2.029136438379549
#   n_independent:      2847.0192002031554
#   n_eff (at crossing):13732.813095931419
# Ensemble 13:
#   musq:               -0.5423727272727272
#   n_meas:             4401
#   tau_int:            2.0436269638654982
#   n_independent:      865.1032683880442
#   n_eff (at crossing):4197.074075714484
# Ensemble 14:
#   musq:               -0.5423227272727272
#   n_meas:             14401
#   tau_int:            2.001770141750143
#   n_independent:      2878.1620980426305
#   n_eff (at crossing):13577.007086480055
# Ensemble 15:
#   musq:               -0.5423181818181818
#   n_meas:             4401
#   tau_int:            1.97957403679009
#   n_independent:      887.4508150797695
#   n_eff (at crossing):4159.544220686421
# Ensemble 16:
#   musq:               -0.5422681818181818
#   n_meas:             14401
#   tau_int:            1.978509199168268
#   n_independent:      2905.1738046468927
#   n_eff (at crossing):13398.906401913438
# Ensemble 17:
#   musq:               -0.5422636363636364
#   n_meas:             4401
#   tau_int:            2.049213059616039
#   n_independent:      863.2075658405099
#   n_eff (at crossing):4098.898990288794
# Ensemble 18:
#   musq:               -0.5422136363636364
#   n_meas:             14401
#   tau_int:            2.060873152691887
#   n_independent:      2811.7362987819697
#   n_eff (at crossing):13225.266128445264
# Ensemble 19:
#   musq:               -0.5422090909090909
#   n_meas:             4401
#   tau_int:            1.982355015167761
#   n_independent:      886.456605342281
#   n_eff (at crossing):4018.121522331957
# Ensemble 20:
#   musq:               -0.5421590909090909
#   n_meas:             14401
#   tau_int:            1.9897136485658484
#   n_independent:      2892.0996613999005
#   n_eff (at crossing):13003.721453554263
# Ensemble 21:
#   musq:               -0.5421545454545454
#   n_meas:             4401
#   tau_int:            1.9927471366374376
#   n_independent:      882.7610180181929
#   n_eff (at crossing):3992.5927424714046
# Ensemble 22:
#   musq:               -0.5421045454545455
#   n_meas:             14401
#   tau_int:            1.99215775916501
#   n_independent:      2889.263319514936
#   n_eff (at crossing):12783.01871750075
# Ensemble 23:
#   musq:               -0.5421
#   n_meas:             4401
#   tau_int:            1.9809982048645998
#   n_independent:      886.9413914469528
#   n_eff (at crossing):3912.645137849779
# Ensemble 24:
#   musq:               -0.54205
#   n_meas:             14401
#   tau_int:            1.97484608878138
#   n_independent:      2909.4738588554183
#   n_eff (at crossing):12597.003430500316
#
# === Crossing result ===
# musqcrit_central:   -0.5428546980185528
# musqcrit_err:       1.0246874948117431e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2529767473863793
# phisq_err:          1.6330960441545567e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.5428551719446697      0.4654800000000000      0.2529775025970226
   -0.5428561100331905      0.4654800000000000      0.2529789980003387
   -0.5428530776404411      0.4654800000000000      0.2529741652343446
   -0.5428536766190699      0.4654800000000000      0.2529751195686566
   -0.5428530221526509      0.4654800000000000      0.2529740768339787
   -0.5428542179121180      0.4654800000000000      0.2529759821070091
   -0.5428528968509118      0.4654800000000000      0.2529738772136657
   -0.5428547365785444      0.4654800000000000      0.2529768086907374
   -0.5428550314220676      0.4654800000000000      0.2529772786181575
   -0.5428540972574255      0.4654800000000000      0.2529757898371904
   -0.5428555627546031      0.4654800000000000      0.2529781255465854
   -0.5428548560160283      0.4654800000000000      0.2529769990487284
   -0.5428546745924407      0.4654800000000000      0.2529767099001020
   -0.5428542083473045      0.4654800000000000      0.2529759668647643
   -0.5428542680248668      0.4654800000000000      0.2529760619659643
   -0.5428535719398900      0.4654800000000000      0.2529749527770752
   -0.5428551332739682      0.4654800000000000      0.2529774409591026
   -0.5428544698403300      0.4654800000000000      0.2529763835854656
   -0.5428548488427114      0.4654800000000000      0.2529769876158371
   -0.5428537138566921      0.4654800000000000      0.2529751789025463
   -0.5428559719864517      0.4654800000000000      0.2529787779203948
   -0.5428532612908620      0.4654800000000000      0.2529744578250092
   -0.5428547804276415      0.4654800000000000      0.2529768785762829
   -0.5428544326484699      0.4654800000000000      0.2529763243142236
   -0.5428521070493707      0.4654800000000000      0.2529726190995006
   -0.5428536977358749      0.4654800000000000      0.2529751532158067
   -0.5428547323358558      0.4654800000000000      0.2529768019288882
   -0.5428544807905603      0.4654800000000000      0.2529764010365240
   -0.5428565821479062      0.4654800000000000      0.2529797507181669
   -0.5428553758646606      0.4654800000000000      0.2529778276377614
   -0.5428520872956123      0.4654800000000000      0.2529725876356765
   -0.5428551739893201      0.4654800000000000      0.2529775058560425
   -0.5428553441867833      0.4654800000000000      0.2529777771434291
   -0.5428545284466790      0.4654800000000000      0.2529764769851827
   -0.5428550040676235      0.4654800000000000      0.2529772350187692
   -0.5428550757248536      0.4654800000000000      0.2529773492315549
   -0.5428535905790639      0.4654800000000000      0.2529749824756899
   -0.5428576483238561      0.4654800000000000      0.2529814508791692
   -0.5428549993092595      0.4654800000000000      0.2529772274345902
   -0.5428534943823841      0.4654800000000000      0.2529748292026557
   -0.5428541764195098      0.4654800000000000      0.2529759159856802
   -0.5428559119573347      0.4654800000000000      0.2529786822216112
   -0.5428551445466657      0.4654800000000000      0.2529774589267996
   -0.5428553182057895      0.4654800000000000      0.2529777357301657
   -0.5428548547264843      0.4654800000000000      0.2529769969934411
   -0.5428542726378878      0.4654800000000000      0.2529760693172542
   -0.5428569014789800      0.4654800000000000      0.2529802598909827
   -0.5428560444726724      0.4654800000000000      0.2529788934801230
   -0.5428535402014453      0.4654800000000000      0.2529749022071087
   -0.5428549148290208      0.4654800000000000      0.2529770927860659
   -0.5428562855391166      0.4654800000000000      0.2529792778093504
   -0.5428545147916309      0.4654800000000000      0.2529764552233050
   -0.5428550990730416      0.4654800000000000      0.2529773864460916
   -0.5428555834641779      0.4654800000000000      0.2529781585591258
   -0.5428535771004989      0.4654800000000000      0.2529749609996873
   -0.5428544268599923      0.4654800000000000      0.2529763150893943
   -0.5428549910741312      0.4654800000000000      0.2529772143089459
   -0.5428545365956963      0.4654800000000000      0.2529764899722011
   -0.5428547233232066      0.4654800000000000      0.2529767875648643
   -0.5428541449042117      0.4654800000000000      0.2529758657643020
   -0.5428550401026712      0.4654800000000000      0.2529772924539557
   -0.5428552444718387      0.4654800000000000      0.2529776182008417
   -0.5428554803450144      0.4654800000000000      0.2529779941813703
   -0.5428544231271593      0.4654800000000000      0.2529763091405570
   -0.5428552812184160      0.4654800000000000      0.2529776767733453
   -0.5428540800527276      0.4654800000000000      0.2529757624210011
   -0.5428557463890313      0.4654800000000000      0.2529784182784346
   -0.5428569330735465      0.4654800000000000      0.2529803102704860
   -0.5428550724657054      0.4654800000000000      0.2529773440368339
   -0.5428539215526498      0.4654800000000000      0.2529755098515769
   -0.5428555895711313      0.4654800000000000      0.2529781682940753
   -0.5428537746358659      0.4654800000000000      0.2529752757482925
   -0.5428564873894672      0.4654800000000000      0.2529795996331731
   -0.5428543902400274      0.4654800000000000      0.2529762567301307
   -0.5428547803935786      0.4654800000000000      0.2529768785219942
   -0.5428542530863684      0.4654800000000000      0.2529760381600922
   -0.5428540272788449      0.4654800000000000      0.2529756783249500
   -0.5428550966759085      0.4654800000000000      0.2529773826253063
   -0.5428535294241509      0.4654800000000000      0.2529748850353548
   -0.5428530667084751      0.4654800000000000      0.2529741478179954
   -0.5428551835111920      0.4654800000000000      0.2529775210332146
   -0.5428550448206335      0.4654800000000000      0.2529772999738102
   -0.5428556828431927      0.4654800000000000      0.2529783169785481
   -0.5428539533500685      0.4654800000000000      0.2529755605199376
   -0.5428538559721157      0.4654800000000000      0.2529754053518653
   -0.5428541713956193      0.4654800000000000      0.2529759079798072
   -0.5428544188713595      0.4654800000000000      0.2529763023582992
   -0.5428547146171966      0.4654800000000000      0.2529767736895786
   -0.5428540141284720      0.4654800000000000      0.2529756573697725
   -0.5428530862337865      0.4654800000000000      0.2529741789249323
   -0.5428551334739599      0.4654800000000000      0.2529774412778715
   -0.5428550435533033      0.4654800000000000      0.2529772979538401
   -0.5428543681026864      0.4654800000000000      0.2529762214512816
   -0.5428540344794898      0.4654800000000000      0.2529756897992361
   -0.5428537734736402      0.4654800000000000      0.2529752738963852
   -0.5428529718628814      0.4654800000000000      0.2529739967158103
   -0.5428545572982731      0.4654800000000000      0.2529765229658278
   -0.5428552176766258      0.4654800000000000      0.2529775754907068
   -0.5428553084349851      0.4654800000000000      0.2529777201557331
   -0.5428550804276763      0.4654800000000000      0.2529773567273397
   -0.5428553624894817      0.4654800000000000      0.2529778063177676
   -0.5428547244216678      0.4654800000000000      0.2529767893155491
   -0.5428547071289945      0.4654800000000000      0.2529767617552080
   -0.5428549076011004      0.4654800000000000      0.2529770812659921
   -0.5428553860322327      0.4654800000000000      0.2529778438448836
   -0.5428550177782111      0.4654800000000000      0.2529772568716094
   -0.5428547649119125      0.4654800000000000      0.2529768538476392
   -0.5428549579024770      0.4654800000000000      0.2529771614382132
   -0.5428547905349861      0.4654800000000000      0.2529768946852045
   -0.5428539932654473      0.4654800000000000      0.2529756241245797
   -0.5428551961823974      0.4654800000000000      0.2529775412302468
   -0.5428555813821518      0.4654800000000000      0.2529781552402204
   -0.5428546742212544      0.4654800000000000      0.2529767093085266
   -0.5428551258103784      0.4654800000000000      0.2529774290628168
   -0.5428539997282871      0.4654800000000000      0.2529756344230865
   -0.5428545449334826      0.4654800000000000      0.2529765032600841
   -0.5428540259830854      0.4654800000000000      0.2529756762601486
   -0.5428559479498538      0.4654800000000000      0.2529787396009462
   -0.5428554723048596      0.4654800000000000      0.2529779813650739
   -0.5428551345951907      0.4654800000000000      0.2529774430650139
   -0.5428545175477044      0.4654800000000000      0.2529764596156191
   -0.5428552535301634      0.4654800000000000      0.2529776326393856
   -0.5428556217894006      0.4654800000000000      0.2529782196526795
   -0.5428543282861805      0.4654800000000000      0.2529761579987409
   -0.5428551634824033      0.4654800000000000      0.2529774891088186
   -0.5428549401289822      0.4654800000000000      0.2529771331100448
   -0.5428536640870458      0.4654800000000000      0.2529750996004242
   -0.5428550329511814      0.4654800000000000      0.2529772810553719


==> anc/lamb=0.8/Nx=80_lamb=0.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.8
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.5427
#   n_meas:             1901
#   tau_int:            2.2328110669451062
#   n_independent:      347.81035963182177
#   n_eff (at crossing):1900.8759395111208
# Ensemble 2:
#   musq:               -0.54265
#   n_meas:             14401
#   tau_int:            2.1617440605767215
#   n_independent:      2705.1812030492006
#   n_eff (at crossing):14377.370297312687
# Ensemble 3:
#   musq:               -0.5426454545454545
#   n_meas:             1901
#   tau_int:            2.132767145455607
#   n_independent:      361.02699079964157
#   n_eff (at crossing):1897.4489238066467
# Ensemble 4:
#   musq:               -0.5426
#   n_meas:             14401
#   tau_int:            2.1863844886652255
#   n_independent:      2680.3683651321585
#   n_eff (at crossing):14323.637874760363
# Ensemble 5:
#   musq:               -0.5425909090909091
#   n_meas:             1901
#   tau_int:            2.3233825515539683
#   n_independent:      336.6529269924304
#   n_eff (at crossing):1888.9883342995172
# Ensemble 6:
#   musq:               -0.54255
#   n_meas:             14401
#   tau_int:            2.184513689301331
#   n_independent:      2682.236275678667
#   n_eff (at crossing):14235.40727192046
# Ensemble 7:
#   musq:               -0.5425363636363636
#   n_meas:             1901
#   tau_int:            2.3463148447387017
#   n_independent:      333.9405694197748
#   n_eff (at crossing):1876.9985686613466
# Ensemble 8:
#   musq:               -0.5425
#   n_meas:             14401
#   tau_int:            2.090993793201489
#   n_independent:      2779.0494978773777
#   n_eff (at crossing):14125.756880385936
# Ensemble 9:
#   musq:               -0.5424818181818182
#   n_meas:             1901
#   tau_int:            2.1390788788432857
#   n_independent:      360.1635432801487
#   n_eff (at crossing):1858.1369629811059
# Ensemble 10:
#   musq:               -0.54245
#   n_meas:             14401
#   tau_int:            2.160812996437805
#   n_independent:      2706.1277923851676
#   n_eff (at crossing):13984.833056419075
# Ensemble 11:
#   musq:               -0.5424272727272728
#   n_meas:             1901
#   tau_int:            2.2331496353666553
#   n_independent:      347.7672746858184
#   n_eff (at crossing):1839.9284834889504
# Ensemble 12:
#   musq:               -0.5424
#   n_meas:             14401
#   tau_int:            2.083723266629315
#   n_independent:      2786.8696671194434
#   n_eff (at crossing):13804.298801699362
# Ensemble 13:
#   musq:               -0.5423727272727272
#   n_meas:             1901
#   tau_int:            2.142060401085917
#   n_independent:      359.757104572376
#   n_eff (at crossing):1813.3002786305385
# Ensemble 14:
#   musq:               -0.54235
#   n_meas:             14401
#   tau_int:            2.2183147783051096
#   n_independent:      2648.883807521941
#   n_eff (at crossing):13635.901944061241
# Ensemble 15:
#   musq:               -0.5423181818181818
#   n_meas:             1901
#   tau_int:            2.137669704836927
#   n_independent:      360.3559605120325
#   n_eff (at crossing):1781.3210211829812
# Ensemble 16:
#   musq:               -0.5423
#   n_meas:             14401
#   tau_int:            2.3017723200425477
#   n_independent:      2569.9804186411025
#   n_eff (at crossing):13417.326727265583
# Ensemble 17:
#   musq:               -0.5422636363636364
#   n_meas:             1901
#   tau_int:            2.079258614021974
#   n_independent:      368.516749283173
#   n_eff (at crossing):1743.565789534479
# Ensemble 18:
#   musq:               -0.54225
#   n_meas:             14401
#   tau_int:            2.0965493759441856
#   n_independent:      2773.1034374733104
#   n_eff (at crossing):13151.010900578975
# Ensemble 19:
#   musq:               -0.5422090909090909
#   n_meas:             1901
#   tau_int:            2.0159143667706676
#   n_independent:      377.79505238885605
#   n_eff (at crossing):1714.2434015616038
# Ensemble 20:
#   musq:               -0.5422
#   n_meas:             14401
#   tau_int:            2.121720818269644
#   n_independent:      2746.4785532551045
#   n_eff (at crossing):12844.26040284938
# Ensemble 21:
#   musq:               -0.5421545454545454
#   n_meas:             1901
#   tau_int:            2.2749128859798606
#   n_independent:      342.5332754777147
#   n_eff (at crossing):1638.6774900941084
# Ensemble 22:
#   musq:               -0.54215
#   n_meas:             14401
#   tau_int:            2.051390554450884
#   n_independent:      2822.186508231276
#   n_eff (at crossing):12553.037595745343
# Ensemble 23:
#   musq:               -0.5421
#   n_meas:             16302
#   tau_int:            2.2520051890507364
#   n_independent:      2961.8403455160515
#   n_eff (at crossing):13921.638027734456
#
# === Crossing result ===
# musqcrit_central:   -0.54271209609781
# musqcrit_err:       9.522585910624705e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2523244323302426
# phisq_err:          1.5910110316823305e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.5427125006026173      0.4654800000000000      0.2523251080073955
   -0.5427123278568171      0.4654800000000000      0.2523248193627918
   -0.5427121392604689      0.4654800000000000      0.2523245042516045
   -0.5427129532123427      0.4654800000000000      0.2523258643590899
   -0.5427137207986129      0.4654800000000000      0.2523271473183315
   -0.5427118293202075      0.4654800000000000      0.2523239864379608
   -0.5427114318478119      0.4654800000000000      0.2523233224614301
   -0.5427117549937275      0.4654800000000000      0.2523238622692869
   -0.5427111291114717      0.4654800000000000      0.2523228167985478
   -0.5427115823705437      0.4654800000000000      0.2523235738991814
   -0.5427111347195241      0.4654800000000000      0.2523228261652710
   -0.5427114597444981      0.4654800000000000      0.2523233690599785
   -0.5427122039879178      0.4654800000000000      0.2523246123975708
   -0.5427116146231064      0.4654800000000000      0.2523236277764378
   -0.5427118960737106      0.4654800000000000      0.2523240979578833
   -0.5427120541576030      0.4654800000000000      0.2523243620660466
   -0.5427132913784377      0.4654800000000000      0.2523264295374762
   -0.5427114788797810      0.4654800000000000      0.2523234010237460
   -0.5427128096502644      0.4654800000000000      0.2523256244419022
   -0.5427130127438750      0.4654800000000000      0.2523259638498984
   -0.5427123251115584      0.4654800000000000      0.2523248147758115
   -0.5427133535856956      0.4654800000000000      0.2523265335114583
   -0.5427127488571887      0.4654800000000000      0.2523255228494655
   -0.5427125364865634      0.4654800000000000      0.2523251679686629
   -0.5427113601722527      0.4654800000000000      0.2523232027367027
   -0.5427111547032611      0.4654800000000000      0.2523228595427960
   -0.5427120534507331      0.4654800000000000      0.2523243608850604
   -0.5427120243427451      0.4654800000000000      0.2523243122538186
   -0.5427114611871928      0.4654800000000000      0.2523233714698632
   -0.5427128694742238      0.4654800000000000      0.2523257244167826
   -0.5427113149941148      0.4654800000000000      0.2523231272739093
   -0.5427111430034992      0.4654800000000000      0.2523228400014250
   -0.5427118627152845      0.4654800000000000      0.2523240422282356
   -0.5427121397829469      0.4654800000000000      0.2523245051245463
   -0.5427108946500905      0.4654800000000000      0.2523224252099291
   -0.5427123131299456      0.4654800000000000      0.2523247947560982
   -0.5427115101536656      0.4654800000000000      0.2523234532643815
   -0.5427114532291621      0.4654800000000000      0.2523233581767415
   -0.5427115118662281      0.4654800000000000      0.2523234561251016
   -0.5427113798281297      0.4654800000000000      0.2523232355690199
   -0.5427120320259895      0.4654800000000000      0.2523243250903094
   -0.5427124671503231      0.4654800000000000      0.2523250521099904
   -0.5427110380756066      0.4654800000000000      0.2523226647503237
   -0.5427132420743367      0.4654800000000000      0.2523263471314772
   -0.5427136604385452      0.4654800000000000      0.2523270464197458
   -0.5427138424731223      0.4654800000000000      0.2523273507168355
   -0.5427131794959794      0.4654800000000000      0.2523262425410158
   -0.5427113486013575      0.4654800000000000      0.2523231834092831
   -0.5427117811880318      0.4654800000000000      0.2523239060287476
   -0.5427127854283575      0.4654800000000000      0.2523255839639848
   -0.5427108997635257      0.4654800000000000      0.2523224337498799
   -0.5427129676921227      0.4654800000000000      0.2523258885579384
   -0.5427119616001256      0.4654800000000000      0.2523242074301483
   -0.5427120093674112      0.4654800000000000      0.2523242872344358
   -0.5427119828457718      0.4654800000000000      0.2523242429248675
   -0.5427115995292340      0.4654800000000000      0.2523236025623579
   -0.5427127156767005      0.4654800000000000      0.2523254674017795
   -0.5427116100571051      0.4654800000000000      0.2523236201489905
   -0.5427117238912696      0.4654800000000000      0.2523238103108864
   -0.5427109148715052      0.4654800000000000      0.2523224589818071
   -0.5427119545633621      0.4654800000000000      0.2523241956740081
   -0.5427130693894509      0.4654800000000000      0.2523260585193937
   -0.5427125489270703      0.4654800000000000      0.2523251887566331
   -0.5427109967932340      0.4654800000000000      0.2523225958019270
   -0.5427139095782377      0.4654800000000000      0.2523274628972509
   -0.5427130030946067      0.4654800000000000      0.2523259477236336
   -0.5427109463714586      0.4654800000000000      0.2523225115904649
   -0.5427114894343710      0.4654800000000000      0.2523234186543233
   -0.5427124753151036      0.4654800000000000      0.2523250657529465
   -0.5427117017504077      0.4654800000000000      0.2523237733236531
   -0.5427128366673016      0.4654800000000000      0.2523256695912162
   -0.5427100800751259      0.4654800000000000      0.2523210649684369
   -0.5427133683555215      0.4654800000000000      0.2523265581982361
   -0.5427129972033433      0.4654800000000000      0.2523259378779303
   -0.5427111465962441      0.4654800000000000      0.2523228460021512
   -0.5427102299264422      0.4654800000000000      0.2523213151750384
   -0.5427112425121835      0.4654800000000000      0.2523230062068388
   -0.5427125280939036      0.4654800000000000      0.2523251539446545
   -0.5427123851474208      0.4654800000000000      0.2523249150890818
   -0.5427122736499769      0.4654800000000000      0.2523247287907657
   -0.5427110741770914      0.4654800000000000      0.2523227250465357
   -0.5427124742851335      0.4654800000000000      0.2523250640319139
   -0.5427113924516477      0.4654800000000000      0.2523232566549025
   -0.5427127831838032      0.4654800000000000      0.2523255802130623
   -0.5427130033610112      0.4654800000000000      0.2523259481688596
   -0.5427121603633194      0.4654800000000000      0.2523245395097845
   -0.5427132757311071      0.4654800000000000      0.2523264033846632
   -0.5427115571612956      0.4654800000000000      0.2523235317880319
   -0.5427107728974377      0.4654800000000000      0.2523222218749376
   -0.5427112375694256      0.4654800000000000      0.2523229979510198
   -0.5427124683163231      0.4654800000000000      0.2523250540583185
   -0.5427112821424879      0.4654800000000000      0.2523230724012578
   -0.5427125231482895      0.4654800000000000      0.2523251456806258
   -0.5427133794598762      0.4654800000000000      0.2523265767585012
   -0.5427120422648354      0.4654800000000000      0.2523243421965246
   -0.5427131065718456      0.4654800000000000      0.2523261206617927
   -0.5427116150739183      0.4654800000000000      0.2523236285295141
   -0.5427113791385164      0.4654800000000000      0.2523232344171166
   -0.5427127141815784      0.4654800000000000      0.2523254649033051
   -0.5427128392692017      0.4654800000000000      0.2523256739393822
   -0.5427116737965806      0.4654800000000000      0.2523237266259981
   -0.5427120155311678      0.4654800000000000      0.2523242975322473
   -0.5427105770907090      0.4654800000000000      0.2523218948815529
   -0.5427114588576029      0.4654800000000000      0.2523233675785045
   -0.5427127757714253      0.4654800000000000      0.2523255678260991
   -0.5427107108534378      0.4654800000000000      0.2523221182604339
   -0.5427136197837986      0.4654800000000000      0.2523269784619132
   -0.5427118831251047      0.4654800000000000      0.2523240763254587
   -0.5427130156069113      0.4654800000000000      0.2523259686347356
   -0.5427124933410609      0.4654800000000000      0.2523250958735823
   -0.5427128317140448      0.4654800000000000      0.2523256613135897
   -0.5427108187315883      0.4654800000000000      0.2523222984200628
   -0.5427142399750280      0.4654800000000000      0.2523280152609947
   -0.5427124461042016      0.4654800000000000      0.2523250169430993
   -0.5427131519583380      0.4654800000000000      0.2523261965165956
   -0.5427131947944267      0.4654800000000000      0.2523262681099104
   -0.5427116758007621      0.4654800000000000      0.2523237299740255
   -0.5427112904138387      0.4654800000000000      0.2523230862169858
   -0.5427124376902827      0.4654800000000000      0.2523250028839786
   -0.5427119342436019      0.4654800000000000      0.2523241617264558
   -0.5427117165315178      0.4654800000000000      0.2523237980160846
   -0.5427131344170762      0.4654800000000000      0.2523261671996143
   -0.5427125696435595      0.4654800000000000      0.2523252233738776
   -0.5427105876618887      0.4654800000000000      0.2523219125346855
   -0.5427118498559482      0.4654800000000000      0.2523240207451802
   -0.5427121495725118      0.4654800000000000      0.2523245214807096
   -0.5427127663648662      0.4654800000000000      0.2523255521066653
   -0.5427115187912639      0.4654800000000000      0.2523234676929229


==> anc/lamb=0.9/Nx=112_lamb=0.9/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.9
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6052
#   n_meas:             4401
#   tau_int:            2.525351874223737
#   n_independent:      727.3534092838763
#   n_eff (at crossing):4265.11680413545
# Ensemble 2:
#   musq:               -0.60515
#   n_meas:             14401
#   tau_int:            2.4936839455252158
#   n_independent:      2405.230522334493
#   n_eff (at crossing):14183.016612161991
# Ensemble 3:
#   musq:               -0.6051454545454545
#   n_meas:             4401
#   tau_int:            2.4311128971963183
#   n_independent:      750.7387388949885
#   n_eff (at crossing):4338.957685942771
# Ensemble 4:
#   musq:               -0.6051090909090909
#   n_meas:             14401
#   tau_int:            2.482314476595281
#   n_independent:      2414.399975759885
#   n_eff (at crossing):14311.99625241586
# Ensemble 5:
#   musq:               -0.6050909090909091
#   n_meas:             4401
#   tau_int:            2.334451170147626
#   n_independent:      776.3407686029716
#   n_eff (at crossing):4385.173632772865
# Ensemble 6:
#   musq:               -0.6050681818181818
#   n_meas:             14401
#   tau_int:            2.562025748298476
#   n_independent:      2351.54782875396
#   n_eff (at crossing):14382.67742262629
# Ensemble 7:
#   musq:               -0.6050363636363636
#   n_meas:             4401
#   tau_int:            2.6015479775398114
#   n_independent:      709.484430334515
#   n_eff (at crossing):4400.9939487433485
# Ensemble 8:
#   musq:               -0.6050272727272727
#   n_meas:             14401
#   tau_int:            2.3610856798322466
#   n_independent:      2516.701981613562
#   n_eff (at crossing):14399.943026770396
# Ensemble 9:
#   musq:               -0.6049863636363636
#   n_meas:             14401
#   tau_int:            2.5872369446549146
#   n_independent:      2332.3444649969547
#   n_eff (at crossing):14360.328981388991
# Ensemble 10:
#   musq:               -0.6049818181818182
#   n_meas:             4401
#   tau_int:            2.5248505547784372
#   n_independent:      727.4739562005175
#   n_eff (at crossing):4386.725577030346
# Ensemble 11:
#   musq:               -0.6049454545454546
#   n_meas:             14401
#   tau_int:            2.414372014825643
#   n_independent:      2470.686639650148
#   n_eff (at crossing):14262.96557543005
# Ensemble 12:
#   musq:               -0.6049272727272728
#   n_meas:             4401
#   tau_int:            2.5571839975644806
#   n_independent:      719.7800334402634
#   n_eff (at crossing):4343.84539479125
# Ensemble 13:
#   musq:               -0.6049045454545454
#   n_meas:             14401
#   tau_int:            2.494733965533233
#   n_independent:      2404.3871952806003
#   n_eff (at crossing):14107.147794743205
# Ensemble 14:
#   musq:               -0.6048727272727272
#   n_meas:             4401
#   tau_int:            2.5545093772682836
#   n_independent:      720.4102944898983
#   n_eff (at crossing):4263.660131333214
# Ensemble 15:
#   musq:               -0.6048636363636364
#   n_meas:             14401
#   tau_int:            2.4713918012309204
#   n_independent:      2423.27517933419
#   n_eff (at crossing):13911.652603276723
# Ensemble 16:
#   musq:               -0.6048227272727272
#   n_meas:             14401
#   tau_int:            2.353513586270627
#   n_independent:      2523.380310731454
#   n_eff (at crossing):13660.196198698095
# Ensemble 17:
#   musq:               -0.6048181818181818
#   n_meas:             4401
#   tau_int:            2.407973584149791
#   n_independent:      756.7125134815707
#   n_eff (at crossing):4153.35760796218
#
# === Crossing result ===
# musqcrit_central:   -0.6050352862456512
# musqcrit_err:       6.180550594938647e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25143330242083123
# phisq_err:          1.0299186043659466e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6050349134592814      0.4654800000000000      0.2514326811432110
   -0.6050351407395516      0.4654800000000000      0.2514330598344528
   -0.6050357566870526      0.4654800000000000      0.2514340863314363
   -0.6050358872697780      0.4654800000000000      0.2514343039920123
   -0.6050351132890743      0.4654800000000000      0.2514330140945897
   -0.6050358106685961      0.4654800000000000      0.2514341763083577
   -0.6050348469811961      0.4654800000000000      0.2514325703863829
   -0.6050351009713257      0.4654800000000000      0.2514329935701158
   -0.6050346975352104      0.4654800000000000      0.2514323214129012
   -0.6050354931501646      0.4654800000000000      0.2514336471002266
   -0.6050353216369349      0.4654800000000000      0.2514333612735623
   -0.6050358493545972      0.4654800000000000      0.2514342407920072
   -0.6050360915479654      0.4654800000000000      0.2514346445193246
   -0.6050356134262072      0.4654800000000000      0.2514338475546032
   -0.6050352614515297      0.4654800000000000      0.2514332609803711
   -0.6050356805662445      0.4654800000000000      0.2514339594566662
   -0.6050356412311344      0.4654800000000000      0.2514338938965271
   -0.6050352426084866      0.4654800000000000      0.2514332295808641
   -0.6050352910554960      0.4654800000000000      0.2514333103121620
   -0.6050351192232820      0.4654800000000000      0.2514330239825200
   -0.6050349198092839      0.4654800000000000      0.2514326917229199
   -0.6050358975789117      0.4654800000000000      0.2514343211762921
   -0.6050352059883608      0.4654800000000000      0.2514331685589726
   -0.6050351726310129      0.4654800000000000      0.2514331129749667
   -0.6050349293496575      0.4654800000000000      0.2514327076181532
   -0.6050351114326910      0.4654800000000000      0.2514330110013791
   -0.6050357930250776      0.4654800000000000      0.2514341468997187
   -0.6050349200943480      0.4654800000000000      0.2514326921978647
   -0.6050350146155590      0.4654800000000000      0.2514328496831500
   -0.6050343580779494      0.4654800000000000      0.2514317559534346
   -0.6050354556937453      0.4654800000000000      0.2514335846770661
   -0.6050351005731993      0.4654800000000000      0.2514329929067390
   -0.6050352463361109      0.4654800000000000      0.2514332357924475
   -0.6050352492475858      0.4654800000000000      0.2514332406440354
   -0.6050355236329865      0.4654800000000000      0.2514336979023601
   -0.6050349718016501      0.4654800000000000      0.2514327783484017
   -0.6050362735082052      0.4654800000000000      0.2514349478720279
   -0.6050347601779156      0.4654800000000000      0.2514324257719300
   -0.6050348807367842      0.4654800000000000      0.2514326266249409
   -0.6050356213949117      0.4654800000000000      0.2514338608358209
   -0.6050345564688748      0.4654800000000000      0.2514320864165867
   -0.6050350693977972      0.4654800000000000      0.2514329409612296
   -0.6050363154819387      0.4654800000000000      0.2514350178518734
   -0.6050348108019968      0.4654800000000000      0.2514325101110051
   -0.6050344877557708      0.4654800000000000      0.2514319719563285
   -0.6050348670778140      0.4654800000000000      0.2514326038682760
   -0.6050356216841453      0.4654800000000000      0.2514338613178795
   -0.6050335410478536      0.4654800000000000      0.2514303953539423
   -0.6050362693461743      0.4654800000000000      0.2514349409330462
   -0.6050347862905340      0.4654800000000000      0.2514324692749565
   -0.6050338394436562      0.4654800000000000      0.2514308922085056
   -0.6050362986022019      0.4654800000000000      0.2514349897093044
   -0.6050351833700000      0.4654800000000000      0.2514331308694522
   -0.6050353670695793      0.4654800000000000      0.2514334369846713
   -0.6050361658718358      0.4654800000000000      0.2514347684241289
   -0.6050355386158406      0.4654800000000000      0.2514337228728009
   -0.6050364827868463      0.4654800000000000      0.2514352968019569
   -0.6050350957177342      0.4654800000000000      0.2514329848163460
   -0.6050349121444626      0.4654800000000000      0.2514326789526019
   -0.6050350053322057      0.4654800000000000      0.2514328342154858
   -0.6050349889267648      0.4654800000000000      0.2514328068813720
   -0.6050350255718676      0.4654800000000000      0.2514328679383366
   -0.6050350190705309      0.4654800000000000      0.2514328571059249
   -0.6050356901527263      0.4654800000000000      0.2514339754347242
   -0.6050355817283080      0.4654800000000000      0.2514337947251165
   -0.6050353376210257      0.4654800000000000      0.2514333879100140
   -0.6050359632160632      0.4654800000000000      0.2514344305888129
   -0.6050356484010068      0.4654800000000000      0.2514339058465152
   -0.6050353281294226      0.4654800000000000      0.2514333720928472
   -0.6050346676717202      0.4654800000000000      0.2514322716632360
   -0.6050351332016060      0.4654800000000000      0.2514330472741504
   -0.6050355138765122      0.4654800000000000      0.2514336816423090
   -0.6050352307236815      0.4654800000000000      0.2514332097765160
   -0.6050354765110524      0.4654800000000000      0.2514336193700983
   -0.6050340621092414      0.4654800000000000      0.2514312630135291
   -0.6050344669765012      0.4654800000000000      0.2514319373436005
   -0.6050356612916913      0.4654800000000000      0.2514339273314566
   -0.6050356662920590      0.4654800000000000      0.2514339356656211
   -0.6050359500151207      0.4654800000000000      0.2514344085834840
   -0.6050357159151726      0.4654800000000000      0.2514340183740906
   -0.6050346144708753      0.4654800000000000      0.2514321830376305
   -0.6050352740948376      0.4654800000000000      0.2514332820489807
   -0.6050349695915869      0.4654800000000000      0.2514327746661275
   -0.6050351104646787      0.4654800000000000      0.2514330093884237
   -0.6050361350697431      0.4654800000000000      0.2514347170736237
   -0.6050353801701301      0.4654800000000000      0.2514334588163650
   -0.6050355308875284      0.4654800000000000      0.2514337099927643
   -0.6050363636081938      0.4654800000000000      0.2514350980911690
   -0.6050370015654767      0.4654800000000000      0.2514361619161551
   -0.6050350381035676      0.4654800000000000      0.2514328888185307
   -0.6050341867903076      0.4654800000000000      0.2514314706627489
   -0.6050353981555039      0.4654800000000000      0.2514334887887064
   -0.6050349676699038      0.4654800000000000      0.2514327714643383
   -0.6050357037385309      0.4654800000000000      0.2514339980786953
   -0.6050351627215138      0.4654800000000000      0.2514330964627494
   -0.6050352728936299      0.4654800000000000      0.2514332800473014
   -0.6050348679080756      0.4654800000000000      0.2514326052515375
   -0.6050355141963552      0.4654800000000000      0.2514336821753549
   -0.6050350322496362      0.4654800000000000      0.2514328790647521
   -0.6050346013907516      0.4654800000000000      0.2514321612482228
   -0.6050352569173355      0.4654800000000000      0.2514332534246930
   -0.6050346356842125      0.4654800000000000      0.2514322183759790
   -0.6050359663920464      0.4654800000000000      0.2514344358830437
   -0.6050352893034361      0.4654800000000000      0.2514333073925245
   -0.6050352416824067      0.4654800000000000      0.2514332280376788
   -0.6050346855223571      0.4654800000000000      0.2514323014005696
   -0.6050353758727703      0.4654800000000000      0.2514334516549220
   -0.6050358511591241      0.4654800000000000      0.2514342437999075
   -0.6050353514298791      0.4654800000000000      0.2514334109217428
   -0.6050357735308571      0.4654800000000000      0.2514341144065835
   -0.6050352201223189      0.4654800000000000      0.2514331921109416
   -0.6050356871936000      0.4654800000000000      0.2514339705026575
   -0.6050357147965230      0.4654800000000000      0.2514340165095785
   -0.6050354912516591      0.4654800000000000      0.2514336439362362
   -0.6050355364717621      0.4654800000000000      0.2514337192994660
   -0.6050340541169489      0.4654800000000000      0.2514312497032573
   -0.6050348686707706      0.4654800000000000      0.2514326065222296
   -0.6050362329299006      0.4654800000000000      0.2514348802200614
   -0.6050351575616623      0.4654800000000000      0.2514330878649111
   -0.6050351427554544      0.4654800000000000      0.2514330631935126
   -0.6050354862609497      0.4654800000000000      0.2514336356188887
   -0.6050348125497628      0.4654800000000000      0.2514325130227984
   -0.6050345088476440      0.4654800000000000      0.2514320070901341
   -0.6050357711377871      0.4654800000000000      0.2514341104178150
   -0.6050356756279320      0.4654800000000000      0.2514339512258719
   -0.6050348764659105      0.4654800000000000      0.2514326195093921
   -0.6050353769737340      0.4654800000000000      0.2514334534896490
   -0.6050348522054061      0.4654800000000000      0.2514325790901260


==> anc/lamb=0.9/Nx=136_lamb=0.9/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.9
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6052
#   n_meas:             1901
#   tau_int:            2.7671517247663524
#   n_independent:      290.92618894764496
#   n_eff (at crossing):1742.0042458152386
# Ensemble 2:
#   musq:               -0.60515
#   n_meas:             11901
#   tau_int:            2.9705037900163886
#   n_independent:      1714.59256639276
#   n_eff (at crossing):11352.652083886735
# Ensemble 3:
#   musq:               -0.6051454545454545
#   n_meas:             1901
#   tau_int:            2.670756019968074
#   n_independent:      299.7707783298856
#   n_eff (at crossing):1816.4893007870296
# Ensemble 4:
#   musq:               -0.6051090909090909
#   n_meas:             11901
#   tau_int:            2.7301013236957257
#   n_independent:      1842.2022728351214
#   n_eff (at crossing):11616.492490857656
# Ensemble 5:
#   musq:               -0.6050909090909091
#   n_meas:             1901
#   tau_int:            2.8160130535563854
#   n_independent:      286.63940239336506
#   n_eff (at crossing):1869.5842727419447
# Ensemble 6:
#   musq:               -0.6050681818181818
#   n_meas:             11901
#   tau_int:            2.725937302583585
#   n_independent:      1844.5801768169426
#   n_eff (at crossing):11794.935617018939
# Ensemble 7:
#   musq:               -0.6050363636363636
#   n_meas:             1901
#   tau_int:            2.4893167943836216
#   n_independent:      317.96563073736957
#   n_eff (at crossing):1896.527385317553
# Ensemble 8:
#   musq:               -0.6050272727272727
#   n_meas:             11901
#   tau_int:            2.677060333826151
#   n_independent:      1872.9578209910103
#   n_eff (at crossing):11886.24263967244
# Ensemble 9:
#   musq:               -0.6049863636363636
#   n_meas:             11901
#   tau_int:            2.668419437241057
#   n_independent:      1878.0657415678136
#   n_eff (at crossing):11893.235043266246
# Ensemble 10:
#   musq:               -0.6049818181818182
#   n_meas:             1901
#   tau_int:            2.5973260776414127
#   n_independent:      306.87760221997604
#   n_eff (at crossing):1899.186459329116
# Ensemble 11:
#   musq:               -0.6049454545454546
#   n_meas:             11901
#   tau_int:            2.7159709754062047
#   n_independent:      1850.2965497841287
#   n_eff (at crossing):11815.781636246324
# Ensemble 12:
#   musq:               -0.6049272727272728
#   n_meas:             1901
#   tau_int:            2.718340663247282
#   n_independent:      295.3385298375942
#   n_eff (at crossing):1876.4485599127108
# Ensemble 13:
#   musq:               -0.6049045454545454
#   n_meas:             11901
#   tau_int:            2.578743265271542
#   n_independent:      1932.7691487374386
#   n_eff (at crossing):11651.81522767829
# Ensemble 14:
#   musq:               -0.6048727272727272
#   n_meas:             1901
#   tau_int:            2.770149943066427
#   n_independent:      290.6594549327344
#   n_eff (at crossing):1831.4150130933344
# Ensemble 15:
#   musq:               -0.6048636363636364
#   n_meas:             11901
#   tau_int:            2.5385976189867936
#   n_independent:      1958.304700437489
#   n_eff (at crossing):11399.371561949805
# Ensemble 16:
#   musq:               -0.6048227272727272
#   n_meas:             11901
#   tau_int:            2.5458871161285552
#   n_independent:      1953.6180341323104
#   n_eff (at crossing):11080.66860377876
# Ensemble 17:
#   musq:               -0.6048181818181818
#   n_meas:             1901
#   tau_int:            2.6913097245708997
#   n_independent:      297.8400976507547
#   n_eff (at crossing):1762.8540634185583
#
# === Crossing result ===
# musqcrit_central:   -0.6050035589555824
# musqcrit_err:       6.474395134977244e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2512013904349276
# phisq_err:          1.1218243943540556e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6050034879862385      0.4654800000000000      0.2512012672797068
   -0.6050037059827431      0.4654800000000000      0.2512016450181541
   -0.6050042026699685      0.4654800000000000      0.2512025058658697
   -0.6050036140162987      0.4654800000000000      0.2512014856546062
   -0.6050034023650844      0.4654800000000000      0.2512011189324455
   -0.6050039686115170      0.4654800000000000      0.2512021001658516
   -0.6050040926629001      0.4654800000000000      0.2512023151798141
   -0.6050037286289768      0.4654800000000000      0.2512016842620293
   -0.6050036751009772      0.4654800000000000      0.2512015915037848
   -0.6050036948688357      0.4654800000000000      0.2512016257589705
   -0.6050039835363897      0.4654800000000000      0.2512021260336915
   -0.6050043266452889      0.4654800000000000      0.2512027207809363
   -0.6050028548917757      0.4654800000000000      0.2512001705766524
   -0.6050034861244821      0.4654800000000000      0.2512012640539379
   -0.6050034563953646      0.4654800000000000      0.2512012125443713
   -0.6050040250476898      0.4654800000000000      0.2512021979825473
   -0.6050031176137065      0.4654800000000000      0.2512006256319183
   -0.6050032676589300      0.4654800000000000      0.2512008855573341
   -0.6050046736349141      0.4654800000000000      0.2512033223909957
   -0.6050034970738517      0.4654800000000000      0.2512012830253995
   -0.6050037613122469      0.4654800000000000      0.2512017409002075
   -0.6050042794390179      0.4654800000000000      0.2512026389453429
   -0.6050033322269450      0.4654800000000000      0.2512009974172666
   -0.6050036951918054      0.4654800000000000      0.2512016263186398
   -0.6050047284205522      0.4654800000000000      0.2512034173907434
   -0.6050029718981036      0.4654800000000000      0.2512003732312322
   -0.6050044394913997      0.4654800000000000      0.2512029164183439
   -0.6050038130872364      0.4654800000000000      0.2512018306256913
   -0.6050041335321878      0.4654800000000000      0.2512023860209600
   -0.6050038000973436      0.4654800000000000      0.2512018081140647
   -0.6050033341371677      0.4654800000000000      0.2512010007266766
   -0.6050028823517668      0.4654800000000000      0.2512002181358716
   -0.6050037419519884      0.4654800000000000      0.2512017073498756
   -0.6050027418145116      0.4654800000000000      0.2511999747419696
   -0.6050037793913634      0.4654800000000000      0.2512017722307706
   -0.6050032956385780      0.4654800000000000      0.2512009340296932
   -0.6050033524146873      0.4654800000000000      0.2512010323922029
   -0.6050034347597942      0.4654800000000000      0.2512011750585598
   -0.6050030341532486      0.4654800000000000      0.2512004810632773
   -0.6050035320623308      0.4654800000000000      0.2512013436492154
   -0.6050046659127156      0.4654800000000000      0.2512033090007731
   -0.6050035658928891      0.4654800000000000      0.2512014022680478
   -0.6050039097718851      0.4654800000000000      0.2512019981872664
   -0.6050030793532954      0.4654800000000000      0.2512005593569694
   -0.6050034768669519      0.4654800000000000      0.2512012480139540
   -0.6050031451855907      0.4654800000000000      0.2512006733931574
   -0.6050035663200407      0.4654800000000000      0.2512014030081897
   -0.6050038619284893      0.4654800000000000      0.2512019152698320
   -0.6050038399428096      0.4654800000000000      0.2512018771673014
   -0.6050037799980843      0.4654800000000000      0.2512017732822060
   -0.6050041374016252      0.4654800000000000      0.2512023927281823
   -0.6050030287770953      0.4654800000000000      0.2512004717510765
   -0.6050039282352316      0.4654800000000000      0.2512020301868047
   -0.6050046438221631      0.4654800000000000      0.2512032706963276
   -0.6050025642599245      0.4654800000000000      0.2511996672704938
   -0.6050025201229495      0.4654800000000000      0.2511995908440007
   -0.6050037146747584      0.4654800000000000      0.2512016600805619
   -0.6050035710204679      0.4654800000000000      0.2512014111528114
   -0.6050028169976500      0.4654800000000000      0.2512001049474824
   -0.6050026281283810      0.4654800000000000      0.2511997778674483
   -0.6050046093404620      0.4654800000000000      0.2512032109070590
   -0.6050039859330398      0.4654800000000000      0.2512021301875971
   -0.6050042377400232      0.4654800000000000      0.2512025666591284
   -0.6050030385627295      0.4654800000000000      0.2512004887010996
   -0.6050035672305238      0.4654800000000000      0.2512014045858190
   -0.6050034128361120      0.4654800000000000      0.2512011370741072
   -0.6050038801191837      0.4654800000000000      0.2512019467958355
   -0.6050037520311070      0.4654800000000000      0.2512017248164166
   -0.6050036461979494      0.4654800000000000      0.2512015414193108
   -0.6050029468683944      0.4654800000000000      0.2512003298785501
   -0.6050031149285429      0.4654800000000000      0.2512006209806050
   -0.6050039645199088      0.4654800000000000      0.2512020930743066
   -0.6050035258367870      0.4654800000000000      0.2512013328622425
   -0.6050029734606254      0.4654800000000000      0.2512003759376201
   -0.6050029881624165      0.4654800000000000      0.2512004014022000
   -0.6050038317487453      0.4654800000000000      0.2512018629666258
   -0.6050049789142726      0.4654800000000000      0.2512038517968997
   -0.6050035397713743      0.4654800000000000      0.2512013570067030
   -0.6050033129367396      0.4654800000000000      0.2512009639977308
   -0.6050042129482318      0.4654800000000000      0.2512025236828949
   -0.6050042124103815      0.4654800000000000      0.2512025227505464
   -0.6050020401094285      0.4654800000000000      0.2511987598073240
   -0.6050036593923397      0.4654800000000000      0.2512015642830294
   -0.6050034698945799      0.4654800000000000      0.2512012359333949
   -0.6050039357207293      0.4654800000000000      0.2512020431603199
   -0.6050049154023789      0.4654800000000000      0.2512037416478457
   -0.6050025731197858      0.4654800000000000      0.2511996826122768
   -0.6050038770767014      0.4654800000000000      0.2512019415229315
   -0.6050037288650603      0.4654800000000000      0.2512016846711437
   -0.6050032103298500      0.4654800000000000      0.2512007862423583
   -0.6050036196876410      0.4654800000000000      0.2512014954818830
   -0.6050038386769334      0.4654800000000000      0.2512018749734771
   -0.6050032662275324      0.4654800000000000      0.2512008830775835
   -0.6050025168289862      0.4654800000000000      0.2511995851403441
   -0.6050031941100396      0.4654800000000000      0.2512007581443797
   -0.6050038209960836      0.4654800000000000      0.2512018443319042
   -0.6050037839956497      0.4654800000000000      0.2512017802099190
   -0.6050042937803866      0.4654800000000000      0.2512026638069080
   -0.6050031858062466      0.4654800000000000      0.2512007437596295
   -0.6050029976384620      0.4654800000000000      0.2512004178155356
   -0.6050026730733328      0.4654800000000000      0.2511998556985470
   -0.6050033762410032      0.4654800000000000      0.2512010736715045
   -0.6050030780833687      0.4654800000000000      0.2512005571572220
   -0.6050036752337085      0.4654800000000000      0.2512015917337898
   -0.6050033238353077      0.4654800000000000      0.2512009828790273
   -0.6050036146052078      0.4654800000000000      0.2512014866750637
   -0.6050036604480663      0.4654800000000000      0.2512015661124394
   -0.6050041101839797      0.4654800000000000      0.2512023455499021
   -0.6050046464987162      0.4654800000000000      0.2512032753373718
   -0.6050026316550985      0.4654800000000000      0.2511997839745763
   -0.6050028820067594      0.4654800000000000      0.2512002175383322
   -0.6050023441215616      0.4654800000000000      0.2511992861063531
   -0.6050030887715940      0.4654800000000000      0.2512005756712571
   -0.6050034449599383      0.4654800000000000      0.2512011927312737
   -0.6050038060840560      0.4654800000000000      0.2512018184890793
   -0.6050032829524776      0.4654800000000000      0.2512009120519937
   -0.6050045119622656      0.4654800000000000      0.2512030420662071
   -0.6050030639464414      0.4654800000000000      0.2512005326695797
   -0.6050033363864046      0.4654800000000000      0.2512010046234250
   -0.6050040894990020      0.4654800000000000      0.2512023096957217
   -0.6050029680352573      0.4654800000000000      0.2512003665405468
   -0.6050031722179001      0.4654800000000000      0.2512007202205593
   -0.6050036166730212      0.4654800000000000      0.2512014902581586
   -0.6050037636965894      0.4654800000000000      0.2512017450321797
   -0.6050031389276553      0.4654800000000000      0.2512006625528088
   -0.6050019380248476      0.4654800000000000      0.2511985831043113
   -0.6050041226959016      0.4654800000000000      0.2512023672376016
   -0.6050037358375212      0.4654800000000000      0.2512016967539072


==> anc/lamb=0.9/Nx=156_lamb=0.9/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.9
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.60515
#   n_meas:             9401
#   tau_int:            3.1950184588189727
#   n_independent:      1272.118137537642
#   n_eff (at crossing):8617.95900062104
# Ensemble 2:
#   musq:               -0.6051090909090909
#   n_meas:             9401
#   tau_int:            3.025805225506965
#   n_independent:      1333.1706374461253
#   n_eff (at crossing):8967.390335711969
# Ensemble 3:
#   musq:               -0.6050681818181818
#   n_meas:             9401
#   tau_int:            2.9522708240181537
#   n_independent:      1361.567570915254
#   n_eff (at crossing):9209.560879825842
# Ensemble 4:
#   musq:               -0.6050272727272727
#   n_meas:             9401
#   tau_int:            2.9353739327377157
#   n_independent:      1368.2644428328886
#   n_eff (at crossing):9358.919156944088
# Ensemble 5:
#   musq:               -0.6049863636363636
#   n_meas:             9401
#   tau_int:            2.817201380421545
#   n_independent:      1417.0077305956827
#   n_eff (at crossing):9400.189020272797
# Ensemble 6:
#   musq:               -0.6049454545454546
#   n_meas:             9401
#   tau_int:            2.9077284781492225
#   n_independent:      1379.3645914397785
#   n_eff (at crossing):9333.580360301541
# Ensemble 7:
#   musq:               -0.6049045454545454
#   n_meas:             9401
#   tau_int:            2.787426328445028
#   n_independent:      1429.8419281150443
#   n_eff (at crossing):9155.064668697367
# Ensemble 8:
#   musq:               -0.6048636363636364
#   n_meas:             9401
#   tau_int:            2.9267678176327387
#   n_independent:      1371.700754224771
#   n_eff (at crossing):8887.821261354795
# Ensemble 9:
#   musq:               -0.6048227272727272
#   n_meas:             9401
#   tau_int:            2.6266751758202505
#   n_independent:      1503.3541176105296
#   n_eff (at crossing):8535.553658984234
#
# === Crossing result ===
# musqcrit_central:   -0.6049914007126455
# musqcrit_err:       6.599274754651972e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2510914785091243
# phisq_err:          1.197764572865013e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6049912611281044      0.4654800000000000      0.2510912249118742
   -0.6049911575938636      0.4654800000000000      0.2510910370206400
   -0.6049912150827826      0.4654800000000000      0.2510911413480407
   -0.6049915299438173      0.4654800000000000      0.2510917128267364
   -0.6049913303703848      0.4654800000000000      0.2510913505799348
   -0.6049919372393515      0.4654800000000000      0.2510924522965626
   -0.6049907969986396      0.4654800000000000      0.2510903827474829
   -0.6049917944801143      0.4654800000000000      0.2510921930801344
   -0.6049916399245292      0.4654800000000000      0.2510919124788675
   -0.6049899409654765      0.4654800000000000      0.2510888303209243
   -0.6049905585340819      0.4654800000000000      0.2510899501785523
   -0.6049896002596189      0.4654800000000000      0.2510882127527992
   -0.6049918938177939      0.4654800000000000      0.2510923734502232
   -0.6049920301526367      0.4654800000000000      0.2510926210211698
   -0.6049907602386932      0.4654800000000000      0.2510903160602648
   -0.6049910787583954      0.4654800000000000      0.2510908939628853
   -0.6049911231223767      0.4654800000000000      0.2510909744662577
   -0.6049915309707373      0.4654800000000000      0.2510917146908589
   -0.6049913327229297      0.4654800000000000      0.2510913548497034
   -0.6049920576803837      0.4654800000000000      0.2510926710122932
   -0.6049907701329372      0.4654800000000000      0.2510903340094823
   -0.6049910943605180      0.4654800000000000      0.2510909222743330
   -0.6049917481294385      0.4654800000000000      0.2510921089250378
   -0.6049918697333448      0.4654800000000000      0.2510923297180828
   -0.6049925941208373      0.4654800000000000      0.2510936454295481
   -0.6049918933792916      0.4654800000000000      0.2510923726539904
   -0.6049916383512285      0.4654800000000000      0.2510919096226674
   -0.6049915606830621      0.4654800000000000      0.2510917686270175
   -0.6049918044433920      0.4654800000000000      0.2510922111700564
   -0.6049900627341411      0.4654800000000000      0.2510890510827584
   -0.6049916517220821      0.4654800000000000      0.2510919338964882
   -0.6049913452514184      0.4654800000000000      0.2510913775885154
   -0.6049919723167939      0.4654800000000000      0.2510925159934408
   -0.6049902000598494      0.4654800000000000      0.2510893000756162
   -0.6049910697523491      0.4654800000000000      0.2510908776207743
   -0.6049910175271807      0.4654800000000000      0.2510907828568970
   -0.6049920304254145      0.4654800000000000      0.2510926215165359
   -0.6049906827187310      0.4654800000000000      0.2510901754358438
   -0.6049921414605895      0.4654800000000000      0.2510928231663833
   -0.6049910160369227      0.4654800000000000      0.2510907801528468
   -0.6049912123211081      0.4654800000000000      0.2510911363362079
   -0.6049912467134864      0.4654800000000000      0.2510911987516378
   -0.6049912317720237      0.4654800000000000      0.2510911716355916
   -0.6049915139831102      0.4654800000000000      0.2510916838541721
   -0.6049922403872585      0.4654800000000000      0.2510930028416862
   -0.6049920632467713      0.4654800000000000      0.2510926811211401
   -0.6049930736447232      0.4654800000000000      0.2510945168263444
   -0.6049921721184758      0.4654800000000000      0.2510928788471177
   -0.6049910232378295      0.4654800000000000      0.2510907932188131
   -0.6049909040082910      0.4654800000000000      0.2510905768881498
   -0.6049912897760410      0.4654800000000000      0.2510912769042431
   -0.6049905432204833      0.4654800000000000      0.2510899224029728
   -0.6049915864724685      0.4654800000000000      0.2510918154430593
   -0.6049917435769399      0.4654800000000000      0.2510921006596158
   -0.6049912316823044      0.4654800000000000      0.2510911714727683
   -0.6049903205250334      0.4654800000000000      0.2510895185210359
   -0.6049921507436514      0.4654800000000000      0.2510928400260955
   -0.6049920578305563      0.4654800000000000      0.2510926712850139
   -0.6049924224039146      0.4654800000000000      0.2510933334673403
   -0.6049927821323924      0.4654800000000000      0.2510939870453615
   -0.6049912034155146      0.4654800000000000      0.2510911201745896
   -0.6049906797760882      0.4654800000000000      0.2510901700979458
   -0.6049908732158420      0.4654800000000000      0.2510905210216459
   -0.6049912106898875      0.4654800000000000      0.2510911333759061
   -0.6049914014167901      0.4654800000000000      0.2510914795297897
   -0.6049914255350324      0.4654800000000000      0.2510915233063358
   -0.6049915609485831      0.4654800000000000      0.2510917691090181
   -0.6049902835449872      0.4654800000000000      0.2510894514609888
   -0.6049921207240269      0.4654800000000000      0.2510927855055182
   -0.6049916970058764      0.4654800000000000      0.2510920161079461
   -0.6049917347242227      0.4654800000000000      0.2510920845868952
   -0.6049910790031540      0.4654800000000000      0.2510908944070185
   -0.6049906060476568      0.4654800000000000      0.2510900363602153
   -0.6049915255742088      0.4654800000000000      0.2510917048947962
   -0.6049910864689613      0.4654800000000000      0.2510909079543513
   -0.6049919512568740      0.4654800000000000      0.2510924777506603
   -0.6049909383156481      0.4654800000000000      0.2510906391334008
   -0.6049913120406529      0.4654800000000000      0.2510913173125388
   -0.6049917400340268      0.4654800000000000      0.2510920942271978
   -0.6049911881283396      0.4654800000000000      0.2510910924321358
   -0.6049908902537566      0.4654800000000000      0.2510905519332275
   -0.6049905257171069      0.4654800000000000      0.2510898906560377
   -0.6049916226942530      0.4654800000000000      0.2510918811988980
   -0.6049917908560913      0.4654800000000000      0.2510921865001788
   -0.6049912019409573      0.4654800000000000      0.2510911174986163
   -0.6049912414488297      0.4654800000000000      0.2510911891972019
   -0.6049908382662060      0.4654800000000000      0.2510904576145143
   -0.6049913416750101      0.4654800000000000      0.2510913710974229
   -0.6049908162329316      0.4654800000000000      0.2510904176417434
   -0.6049917614735973      0.4654800000000000      0.2510921331525952
   -0.6049919500391108      0.4654800000000000      0.2510924755393403
   -0.6049916612497077      0.4654800000000000      0.2510919511933695
   -0.6049916651571104      0.4654800000000000      0.2510919582870840
   -0.6049920584100311      0.4654800000000000      0.2510926723373681
   -0.6049922281229790      0.4654800000000000      0.2510929805659231
   -0.6049913569023195      0.4654800000000000      0.2510913987347448
   -0.6049916860371427      0.4654800000000000      0.2510919961942352
   -0.6049904518040554      0.4654800000000000      0.2510897566005270
   -0.6049918368091409      0.4654800000000000      0.2510922699362720
   -0.6049912567523003      0.4654800000000000      0.2510912169704533
   -0.6049912116189125      0.4654800000000000      0.2510911350618789
   -0.6049908106101368      0.4654800000000000      0.2510904074409847
   -0.6049912652176165      0.4654800000000000      0.2510912323337441
   -0.6049911864736668      0.4654800000000000      0.2510910894293337
   -0.6049915262808367      0.4654800000000000      0.2510917061775020
   -0.6049917457646632      0.4654800000000000      0.2510921046315969
   -0.6049906925096262      0.4654800000000000      0.2510901931964354
   -0.6049912284946838      0.4654800000000000      0.2510911656878586
   -0.6049911221308297      0.4654800000000000      0.2510909726669531
   -0.6049921614853264      0.4654800000000000      0.2510928595350733
   -0.6049915196481248      0.4654800000000000      0.2510916941375071
   -0.6049909724781061      0.4654800000000000      0.2510907011175114
   -0.6049913707240235      0.4654800000000000      0.2510914238212167
   -0.6049919991691889      0.4654800000000000      0.2510925647557621
   -0.6049917741693053      0.4654800000000000      0.2510921562030778
   -0.6049916192705297      0.4654800000000000      0.2510918749834989
   -0.6049920144481811      0.4654800000000000      0.2510925925019687
   -0.6049908971468523      0.4654800000000000      0.2510905644393708
   -0.6049921114391252      0.4654800000000000      0.2510927686428832
   -0.6049907636790287      0.4654800000000000      0.2510903223013849
   -0.6049906363114546      0.4654800000000000      0.2510900912554403
   -0.6049913864919234      0.4654800000000000      0.2510914524403958
   -0.6049921322090116      0.4654800000000000      0.2510928063639804
   -0.6049913618082804      0.4654800000000000      0.2510914076390591
   -0.6049925368843488      0.4654800000000000      0.2510935414417438
   -0.6049915154095096      0.4654800000000000      0.2510916864434181
   -0.6049913024058587      0.4654800000000000      0.2510912998261506
   -0.6049910841093544      0.4654800000000000      0.2510909036726379


==> anc/lamb=0.9/Nx=176_lamb=0.9/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.9
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.60519
#   n_meas:             6901
#   tau_int:            3.388970126104658
#   n_independent:      887.2528942401915
#   n_eff (at crossing):5435.985810738137
# Ensemble 2:
#   musq:               -0.6051454545454545
#   n_meas:             6901
#   tau_int:            3.2061382632239153
#   n_independent:      931.0230096484476
#   n_eff (at crossing):5932.17274379077
# Ensemble 3:
#   musq:               -0.6051009090909091
#   n_meas:             6901
#   tau_int:            3.333601929991742
#   n_independent:      900.0673682380561
#   n_eff (at crossing):6332.351064404615
# Ensemble 4:
#   musq:               -0.6050563636363636
#   n_meas:             6901
#   tau_int:            3.1154050679640704
#   n_independent:      954.3882179550817
#   n_eff (at crossing):6654.498947728212
# Ensemble 5:
#   musq:               -0.6050118181818182
#   n_meas:             6901
#   tau_int:            3.0450759798788236
#   n_independent:      973.3218750696406
#   n_eff (at crossing):6846.045968897282
# Ensemble 6:
#   musq:               -0.6049672727272727
#   n_meas:             6901
#   tau_int:            3.2382582907417428
#   n_independent:      923.0234327428868
#   n_eff (at crossing):6900.416389257538
# Ensemble 7:
#   musq:               -0.6049227272727272
#   n_meas:             6901
#   tau_int:            3.080470519141894
#   n_independent:      963.7001566003556
#   n_eff (at crossing):6816.950087146907
# Ensemble 8:
#   musq:               -0.6048781818181819
#   n_meas:             6901
#   tau_int:            2.809721037291618
#   n_independent:      1042.5349934698977
#   n_eff (at crossing):6588.165831704156
# Ensemble 9:
#   musq:               -0.6048336363636364
#   n_meas:             6901
#   tau_int:            3.2615760750077283
#   n_independent:      917.3016658962323
#   n_eff (at crossing):6261.905521488952
#
# === Crossing result ===
# musqcrit_central:   -0.6049713882892214
# musqcrit_err:       6.591963318854349e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2509995097005914
# phisq_err:          1.2286189976735275e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6049707384640953      0.4654800000000000      0.2509982986102243
   -0.6049715105597933      0.4654800000000000      0.2509997372895971
   -0.6049721482630444      0.4654800000000000      0.2510009263814760
   -0.6049722783464647      0.4654800000000000      0.2510011690336308
   -0.6049710240803028      0.4654800000000000      0.2509988306827334
   -0.6049712197284490      0.4654800000000000      0.2509991952414579
   -0.6049720570394085      0.4654800000000000      0.2510007562354120
   -0.6049717456948158      0.4654800000000000      0.2510001756459890
   -0.6049713378389531      0.4654800000000000      0.2509994153555932
   -0.6049704971107711      0.4654800000000000      0.2509978491124057
   -0.6049714559046961      0.4654800000000000      0.2509996354121085
   -0.6049715508967261      0.4654800000000000      0.2509998124814707
   -0.6049717197039686      0.4654800000000000      0.2510001271868677
   -0.6049703797294134      0.4654800000000000      0.2509976305396456
   -0.6049713631398266      0.4654800000000000      0.2509994625103862
   -0.6049721598682968      0.4654800000000000      0.2510009480281549
   -0.6049693181051712      0.4654800000000000      0.2509956548747455
   -0.6049708074067014      0.4654800000000000      0.2509984270291211
   -0.6049714322464903      0.4654800000000000      0.2509995913147592
   -0.6049707533776152      0.4654800000000000      0.2509983263887852
   -0.6049712226839793      0.4654800000000000      0.2509992007491543
   -0.6049725607198084      0.4654800000000000      0.2510016958687817
   -0.6049704273108776      0.4654800000000000      0.2509977191367747
   -0.6049713585918745      0.4654800000000000      0.2509994540340010
   -0.6049708043456504      0.4654800000000000      0.2509984213271368
   -0.6049714297712159      0.4654800000000000      0.2509995867010693
   -0.6049714878958781      0.4654800000000000      0.2509996950432276
   -0.6049707266188935      0.4654800000000000      0.2509982765471374
   -0.6049709356579391      0.4654800000000000      0.2509986659451767
   -0.6049706425563112      0.4654800000000000      0.2509981199781109
   -0.6049718339532265      0.4654800000000000      0.2510003402103630
   -0.6049712078384252      0.4654800000000000      0.2509991730842973
   -0.6049708056211429      0.4654800000000000      0.2509984237030632
   -0.6049719811334294      0.4654800000000000      0.2510006146708636
   -0.6049711706509781      0.4654800000000000      0.2509991037868614
   -0.6049706680355231      0.4654800000000000      0.2509981674325100
   -0.6049724604459171      0.4654800000000000      0.2510015087669091
   -0.6049719678717277      0.4654800000000000      0.2510005899389020
   -0.6049711670527180      0.4654800000000000      0.2509990970817724
   -0.6049728795445340      0.4654800000000000      0.2510022908900761
   -0.6049715267104936      0.4654800000000000      0.2509997673956749
   -0.6049705011537045      0.4654800000000000      0.2509978566411006
   -0.6049720778060569      0.4654800000000000      0.2510007949670407
   -0.6049708738213948      0.4654800000000000      0.2509985507476097
   -0.6049715644212516      0.4654800000000000      0.2509998376931447
   -0.6049709999326728      0.4654800000000000      0.2509987856924348
   -0.6049712686850283      0.4654800000000000      0.2509992864752160
   -0.6049724789876710      0.4654800000000000      0.2510015433627170
   -0.6049711963825527      0.4654800000000000      0.2509991517364288
   -0.6049718412381010      0.4654800000000000      0.2510003537941976
   -0.6049717125312267      0.4654800000000000      0.2510001138137351
   -0.6049703196853824      0.4654800000000000      0.2509975187430792
   -0.6049722408125264      0.4654800000000000      0.2510010990161831
   -0.6049707135533074      0.4654800000000000      0.2509982522112418
   -0.6049706541486027      0.4654800000000000      0.2509981415683170
   -0.6049713808127972      0.4654800000000000      0.2509994954492906
   -0.6049710562768925      0.4654800000000000      0.2509988906710101
   -0.6049713730460824      0.4654800000000000      0.2509994809736067
   -0.6049710972200988      0.4654800000000000      0.2509989669586419
   -0.6049723815221468      0.4654800000000000      0.2510013615154875
   -0.6049710223050262      0.4654800000000000      0.2509988273751164
   -0.6049716114587628      0.4654800000000000      0.2509999253805126
   -0.6049706586264892      0.4654800000000000      0.2509981499082783
   -0.6049725006641860      0.4654800000000000      0.2510015838082703
   -0.6049717493843835      0.4654800000000000      0.2510001825251737
   -0.6049715660715986      0.4654800000000000      0.2509998407696539
   -0.6049716306792718      0.4654800000000000      0.2509999612125801
   -0.6049712119194038      0.4654800000000000      0.2509991806892062
   -0.6049715101417537      0.4654800000000000      0.2509997365103472
   -0.6049721074684211      0.4654800000000000      0.2510008502913471
   -0.6049712691173929      0.4654800000000000      0.2509992872809752
   -0.6049710387113697      0.4654800000000000      0.2509988579429134
   -0.6049718592679340      0.4654800000000000      0.2510003874141788
   -0.6049705139561323      0.4654800000000000      0.2509978804818047
   -0.6049718404620649      0.4654800000000000      0.2510003523471472
   -0.6049706653022930      0.4654800000000000      0.2509981623418794
   -0.6049718512611173      0.4654800000000000      0.2510003724839038
   -0.6049713861720232      0.4654800000000000      0.2509995054379367
   -0.6049713628646938      0.4654800000000000      0.2509994619975980
   -0.6049708505857443      0.4654800000000000      0.2509985074628928
   -0.6049719082494935      0.4654800000000000      0.2510004787524553
   -0.6049713819116135      0.4654800000000000      0.2509994974972846
   -0.6049716194002137      0.4654800000000000      0.2509999401853761
   -0.6049715547629774      0.4654800000000000      0.2509998196886885
   -0.6049721654452449      0.4654800000000000      0.2510009584306372
   -0.6049713235507620      0.4654800000000000      0.2509993887263364
   -0.6049711846142911      0.4654800000000000      0.2509991298066803
   -0.6049717247651805      0.4654800000000000      0.2510001366232409
   -0.6049717258523777      0.4654800000000000      0.2510001386502712
   -0.6049709390673252      0.4654800000000000      0.2509986722968530
   -0.6049727303104577      0.4654800000000000      0.2510020123517059
   -0.6049714565377327      0.4654800000000000      0.2509996365920613
   -0.6049715292276966      0.4654800000000000      0.2509997720879676
   -0.6049717993092797      0.4654800000000000      0.2510002756124277
   -0.6049710013700081      0.4654800000000000      0.2509987883703548
   -0.6049717504895478      0.4654800000000000      0.2510001845857532
   -0.6049710051254402      0.4654800000000000      0.2509987953671714
   -0.6049708235147360      0.4654800000000000      0.2509984570347087
   -0.6049721444340538      0.4654800000000000      0.2510009192395121
   -0.6049724600872852      0.4654800000000000      0.2510015080977683
   -0.6049717892823691      0.4654800000000000      0.2510002569164239
   -0.6049715717586883      0.4654800000000000      0.2509998513713310
   -0.6049722482875169      0.4654800000000000      0.2510011129601490
   -0.6049709154122258      0.4654800000000000      0.2509986282279156
   -0.6049711356751820      0.4654800000000000      0.2509990386130910
   -0.6049717335972128      0.4654800000000000      0.2510001530902312
   -0.6049713612456787      0.4654800000000000      0.2509994589801054
   -0.6049711913529375      0.4654800000000000      0.2509991423638835
   -0.6049709272092689      0.4654800000000000      0.2509986502054216
   -0.6049720431094545      0.4654800000000000      0.2510007302552679
   -0.6049715134655447      0.4654800000000000      0.2509997427060929
   -0.6049714593554655      0.4654800000000000      0.2509996418442034
   -0.6049709880154351      0.4654800000000000      0.2509987634894081
   -0.6049719966614621      0.4654800000000000      0.2510006436297560
   -0.6049707756515446      0.4654800000000000      0.2509983678779262
   -0.6049718073494237      0.4654800000000000      0.2510002906040754
   -0.6049708912085658      0.4654800000000000      0.2509985831380935
   -0.6049711416123621      0.4654800000000000      0.2509990496762511
   -0.6049707253092433      0.4654800000000000      0.2509982741077751
   -0.6049702829454935      0.4654800000000000      0.2509974503400116
   -0.6049709625799464      0.4654800000000000      0.2509987161013823
   -0.6049714534235835      0.4654800000000000      0.2509996307874280
   -0.6049712142400137      0.4654800000000000      0.2509991850136793
   -0.6049710423029114      0.4654800000000000      0.2509988646346306
   -0.6049714698397054      0.4654800000000000      0.2509996613865395
   -0.6049707730715745      0.4654800000000000      0.2509983630722278
   -0.6049713182835331      0.4654800000000000      0.2509993789097665
   -0.6049720397751965      0.4654800000000000      0.2510007240367434


==> anc/lamb=0.9/Nx=52_lamb=0.9/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.9
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6052
#   n_meas:             4401
#   tau_int:            1.8372128338525626
#   n_independent:      941.5060400694399
#   n_eff (at crossing):4353.529637986224
# Ensemble 2:
#   musq:               -0.60515
#   n_meas:             14401
#   tau_int:            1.9077507314200668
#   n_independent:      2990.5504361546673
#   n_eff (at crossing):14196.076809132217
# Ensemble 3:
#   musq:               -0.6051454545454545
#   n_meas:             4401
#   tau_int:            1.8738489173776516
#   n_independent:      926.9755896811043
#   n_eff (at crossing):4335.460074918335
# Ensemble 4:
#   musq:               -0.6050909090909091
#   n_meas:             4401
#   tau_int:            2.0333961439143575
#   n_independent:      868.5968853651136
#   n_eff (at crossing):4314.514864438979
# Ensemble 5:
#   musq:               -0.6050863636363636
#   n_meas:             14401
#   tau_int:            1.9064915801942321
#   n_independent:      2992.115185135547
#   n_eff (at crossing):14120.000632567868
# Ensemble 6:
#   musq:               -0.6050363636363636
#   n_meas:             4401
#   tau_int:            1.8585722782415524
#   n_independent:      932.9796760100123
#   n_eff (at crossing):4290.097066608143
# Ensemble 7:
#   musq:               -0.6050227272727273
#   n_meas:             14401
#   tau_int:            1.8589331974748666
#   n_independent:      3052.4391312597645
#   n_eff (at crossing):14049.126470578014
# Ensemble 8:
#   musq:               -0.6049818181818182
#   n_meas:             4401
#   tau_int:            1.8043435319174308
#   n_independent:      954.9357417940964
#   n_eff (at crossing):4269.459744196556
# Ensemble 9:
#   musq:               -0.604959090909091
#   n_meas:             14401
#   tau_int:            1.9101546451690559
#   n_independent:      2987.5676295016056
#   n_eff (at crossing):13942.768413975518
# Ensemble 10:
#   musq:               -0.6049272727272728
#   n_meas:             4401
#   tau_int:            1.8578805580174174
#   n_independent:      933.2533798277941
#   n_eff (at crossing):4243.406443170346
# Ensemble 11:
#   musq:               -0.6048954545454546
#   n_meas:             14401
#   tau_int:            1.9054022656716478
#   n_independent:      2993.4701994593165
#   n_eff (at crossing):13833.473570088829
# Ensemble 12:
#   musq:               -0.6048727272727272
#   n_meas:             4401
#   tau_int:            1.9815921603478501
#   n_independent:      886.729106885779
#   n_eff (at crossing):4217.154626449929
# Ensemble 13:
#   musq:               -0.6048318181818182
#   n_meas:             14401
#   tau_int:            1.8831055472270453
#   n_independent:      3021.4775876706008
#   n_eff (at crossing):13707.6309472971
# Ensemble 14:
#   musq:               -0.6048181818181818
#   n_meas:             4401
#   tau_int:            1.928598056929241
#   n_independent:      906.0783004917447
#   n_eff (at crossing):4188.200491837858
# Ensemble 15:
#   musq:               -0.6047681818181818
#   n_meas:             14401
#   tau_int:            1.9221589359836069
#   n_independent:      2972.761156598492
#   n_eff (at crossing):13606.173855368035
# Ensemble 16:
#   musq:               -0.6047636363636364
#   n_meas:             4401
#   tau_int:            2.015901655582799
#   n_independent:      874.6367311763076
#   n_eff (at crossing):4147.470909160372
# Ensemble 17:
#   musq:               -0.6047090909090909
#   n_meas:             4401
#   tau_int:            1.945261034013204
#   n_independent:      899.90392411746
#   n_eff (at crossing):4124.139606435272
# Ensemble 18:
#   musq:               -0.6047045454545454
#   n_meas:             14401
#   tau_int:            1.849123748233352
#   n_independent:      3065.18547837895
#   n_eff (at crossing):13476.384780968332
# Ensemble 19:
#   musq:               -0.6046545454545454
#   n_meas:             4401
#   tau_int:            2.005561277231635
#   n_independent:      878.2463314692133
#   n_eff (at crossing):4088.225910290486
# Ensemble 20:
#   musq:               -0.6046409090909091
#   n_meas:             14401
#   tau_int:            1.8498230305038719
#   n_independent:      3064.273311874043
#   n_eff (at crossing):13333.83147782374
# Ensemble 21:
#   musq:               -0.6046
#   n_meas:             4401
#   tau_int:            1.8680889659752247
#   n_independent:      929.2302914361969
#   n_eff (at crossing):4054.9747388800106
# Ensemble 22:
#   musq:               -0.6045772727272727
#   n_meas:             14401
#   tau_int:            1.8601004817601943
#   n_independent:      3050.929422559912
#   n_eff (at crossing):13185.243140349703
# Ensemble 23:
#   musq:               -0.6045136363636363
#   n_meas:             14401
#   tau_int:            1.825498516696492
#   n_independent:      3096.325346286926
#   n_eff (at crossing):13013.408655245887
# Ensemble 24:
#   musq:               -0.60445
#   n_meas:             14401
#   tau_int:            1.8675353578164473
#   n_independent:      3041.3484538794573
#   n_eff (at crossing):12858.16145295532
#
# === Crossing result ===
# musqcrit_central:   -0.6055341606544894
# musqcrit_err:       1.469193671213569e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2534235178013435
# phisq_err:          2.034706858745567e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6055341726493729      0.4654800000000000      0.2534235342255675
   -0.6055344936919663      0.4654800000000000      0.2534239788534168
   -0.6055329914866395      0.4654800000000000      0.2534218985704677
   -0.6055355661298091      0.4654800000000000      0.2534254642908942
   -0.6055330507687726      0.4654800000000000      0.2534219806560665
   -0.6055343691380679      0.4654800000000000      0.2534238063498282
   -0.6055328522077847      0.4654800000000000      0.2534217057196608
   -0.6055346460763918      0.4654800000000000      0.2534241899061488
   -0.6055349400310672      0.4654800000000000      0.2534245970484435
   -0.6055343755296768      0.4654800000000000      0.2534238152019405
   -0.6055328270692515      0.4654800000000000      0.2534216709123466
   -0.6055341613663868      0.4654800000000000      0.2534235185996130
   -0.6055332765031749      0.4654800000000000      0.2534222932285691
   -0.6055336162567507      0.4654800000000000      0.2534227637036609
   -0.6055337532036343      0.4654800000000000      0.2534229533486007
   -0.6055317543805105      0.4654800000000000      0.2534201857761506
   -0.6055336360938981      0.4654800000000000      0.2534227911740159
   -0.6055330800461984      0.4654800000000000      0.2534220211956335
   -0.6055317121484677      0.4654800000000000      0.2534201273111396
   -0.6055366505422800      0.4654800000000000      0.2534269665726936
   -0.6055338637675891      0.4654800000000000      0.2534231064613092
   -0.6055323441162037      0.4654800000000000      0.2534210022330217
   -0.6055350593382537      0.4654800000000000      0.2534247623004565
   -0.6055328631780615      0.4654800000000000      0.2534217209093684
   -0.6055326801475496      0.4654800000000000      0.2534214674844206
   -0.6055352469078732      0.4654800000000000      0.2534250221089078
   -0.6055349830040930      0.4654800000000000      0.2534246565698858
   -0.6055327708272612      0.4654800000000000      0.2534215930390711
   -0.6055352120049640      0.4654800000000000      0.2534249737632261
   -0.6055340401170258      0.4654800000000000      0.2534233506815673
   -0.6055362737439093      0.4654800000000000      0.2534264445487677
   -0.6055367327867102      0.4654800000000000      0.2534270805199240
   -0.6055338922315542      0.4654800000000000      0.2534231458796090
   -0.6055329157929454      0.4654800000000000      0.2534217937615645
   -0.6055350966104680      0.4654800000000000      0.2534248139267289
   -0.6055344892637518      0.4654800000000000      0.2534239727204076
   -0.6055344945560444      0.4654800000000000      0.2534239800501523
   -0.6055354556791169      0.4654800000000000      0.2534253112935164
   -0.6055335040204681      0.4654800000000000      0.2534226082812107
   -0.6055345181697700      0.4654800000000000      0.2534240127548778
   -0.6055345326634279      0.4654800000000000      0.2534240328284805
   -0.6055341316880430      0.4654800000000000      0.2534234774978222
   -0.6055359602039105      0.4654800000000000      0.2534260101881396
   -0.6055336385052412      0.4654800000000000      0.2534227945132342
   -0.6055354368416916      0.4654800000000000      0.2534252851999998
   -0.6055332850581288      0.4654800000000000      0.2534223050747621
   -0.6055343577775526      0.4654800000000000      0.2534237906160098
   -0.6055334796014633      0.4654800000000000      0.2534225744666533
   -0.6055328758980274      0.4654800000000000      0.2534217385217708
   -0.6055347839360894      0.4654800000000000      0.2534243808465215
   -0.6055340527050235      0.4654800000000000      0.2534233681145140
   -0.6055341830806752      0.4654800000000000      0.2534235486720388
   -0.6055329532583945      0.4654800000000000      0.2534218456377573
   -0.6055344590652860      0.4654800000000000      0.2534239308961107
   -0.6055329438295112      0.4654800000000000      0.2534218325821107
   -0.6055320569487547      0.4654800000000000      0.2534206046557733
   -0.6055321506128482      0.4654800000000000      0.2534207343297250
   -0.6055357651556188      0.4654800000000000      0.2534257399901904
   -0.6055307490533601      0.4654800000000000      0.2534187941326395
   -0.6055344655295005      0.4654800000000000      0.2534239398489071
   -0.6055356588290969      0.4654800000000000      0.2534255927009325
   -0.6055349897298264      0.4654800000000000      0.2534246658856584
   -0.6055351038481420      0.4654800000000000      0.2534248239517693
   -0.6055342290364554      0.4654800000000000      0.2534236123171937
   -0.6055325461463655      0.4654800000000000      0.2534212819504117
   -0.6055350383865321      0.4654800000000000      0.2534247332800645
   -0.6055345050044343      0.4654800000000000      0.2534239945210311
   -0.6055355040848492      0.4654800000000000      0.2534253783452782
   -0.6055328742292077      0.4654800000000000      0.2534217362110767
   -0.6055319949552799      0.4654800000000000      0.2534205188295107
   -0.6055338881732218      0.4654800000000000      0.2534231402594198
   -0.6055317171939963      0.4654800000000000      0.2534201342960258
   -0.6055352565139955      0.4654800000000000      0.2534250354148525
   -0.6055360148763786      0.4654800000000000      0.2534260859267305
   -0.6055357542663716      0.4654800000000000      0.2534257249057005
   -0.6055321800933238      0.4654800000000000      0.2534207751445898
   -0.6055341138257433      0.4654800000000000      0.2534234527602651
   -0.6055359124845219      0.4654800000000000      0.2534259440822935
   -0.6055358833540926      0.4654800000000000      0.2534259037280489
   -0.6055325362345559      0.4654800000000000      0.2534212682269757
   -0.6055346579103821      0.4654800000000000      0.2534242062964635
   -0.6055362893958065      0.4654800000000000      0.2534264662325922
   -0.6055354495103109      0.4654800000000000      0.2534253027485056
   -0.6055338618177891      0.4654800000000000      0.2534231037611369
   -0.6055323538382535      0.4654800000000000      0.2534210156933124
   -0.6055344169647688      0.4654800000000000      0.2534238725880366
   -0.6055321468341063      0.4654800000000000      0.2534207290981803
   -0.6055367427554975      0.4654800000000000      0.2534270943314861
   -0.6055332896818221      0.4654800000000000      0.2534223114772772
   -0.6055343995796466      0.4654800000000000      0.2534238485102282
   -0.6055362038051851      0.4654800000000000      0.2534263476577235
   -0.6055329732839001      0.4654800000000000      0.2534218733660182
   -0.6055329604564775      0.4654800000000000      0.2534218556045527
   -0.6055334910615798      0.4654800000000000      0.2534225903361931
   -0.6055323462710016      0.4654800000000000      0.2534210052163625
   -0.6055331711117494      0.4654800000000000      0.2534221472925604
   -0.6055346944714396      0.4654800000000000      0.2534242569344589
   -0.6055330216569297      0.4654800000000000      0.2534219403459651
   -0.6055344545496056      0.4654800000000000      0.2534239246419971
   -0.6055342653124461      0.4654800000000000      0.2534236625569281
   -0.6055324048498044      0.4654800000000000      0.2534210863197377
   -0.6055365659611273      0.4654800000000000      0.2534268493895605
   -0.6055349252202279      0.4654800000000000      0.2534245765342154
   -0.6055352876361263      0.4654800000000000      0.2534250785238910
   -0.6055340550566866      0.4654800000000000      0.2534233713713042
   -0.6055329627991801      0.4654800000000000      0.2534218588483687
   -0.6055345414500807      0.4654800000000000      0.2534240449979484
   -0.6055344193491065      0.4654800000000000      0.2534238758902692
   -0.6055347988795935      0.4654800000000000      0.2534244015440352
   -0.6055322035750774      0.4654800000000000      0.2534208076545350
   -0.6055338201246798      0.4654800000000000      0.2534230460228083
   -0.6055360822198931      0.4654800000000000      0.2534261792196192
   -0.6055333537273624      0.4654800000000000      0.2534224001628262
   -0.6055338014416626      0.4654800000000000      0.2534230201499238
   -0.6055337768137401      0.4654800000000000      0.2534229860444480
   -0.6055347762583604      0.4654800000000000      0.2534243702124952
   -0.6055349882418686      0.4654800000000000      0.2534246638246962
   -0.6055332631093713      0.4654800000000000      0.2534222746819695
   -0.6055343682113840      0.4654800000000000      0.2534238050664104
   -0.6055325341753254      0.4654800000000000      0.2534212653758624
   -0.6055363397797485      0.4654800000000000      0.2534265360338617
   -0.6055340405140549      0.4654800000000000      0.2534233512314069
   -0.6055351563594302      0.4654800000000000      0.2534248966865035
   -0.6055353667561748      0.4654800000000000      0.2534251881185456
   -0.6055375998832359      0.4654800000000000      0.2534282819474465
   -0.6055352741289818      0.4654800000000000      0.2534250598143483
   -0.6055350990910225      0.4654800000000000      0.2534248173625910
   -0.6055352436299704      0.4654800000000000      0.2534250175685170


==> anc/lamb=0.9/Nx=64_lamb=0.9/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.9
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6052
#   n_meas:             4401
#   tau_int:            1.9391371284475836
#   n_independent:      902.1632996093716
#   n_eff (at crossing):4390.68355939061
# Ensemble 2:
#   musq:               -0.60515
#   n_meas:             14401
#   tau_int:            1.9648594628332827
#   n_independent:      2921.26188473368
#   n_eff (at crossing):14328.89406923113
# Ensemble 3:
#   musq:               -0.6051454545454545
#   n_meas:             4401
#   tau_int:            1.9242661535556347
#   n_independent:      907.6973651480304
#   n_eff (at crossing):4377.619211397936
# Ensemble 4:
#   musq:               -0.6050909090909091
#   n_meas:             4401
#   tau_int:            1.9140448342934113
#   n_independent:      911.5406510849184
#   n_eff (at crossing):4360.736858772521
# Ensemble 5:
#   musq:               -0.6050863636363636
#   n_meas:             14401
#   tau_int:            1.9798425454110231
#   n_independent:      2903.611768950657
#   n_eff (at crossing):14263.984098396828
# Ensemble 6:
#   musq:               -0.6050363636363636
#   n_meas:             4401
#   tau_int:            1.9408147606210349
#   n_independent:      901.5432205269482
#   n_eff (at crossing):4336.504870604722
# Ensemble 7:
#   musq:               -0.6050227272727273
#   n_meas:             14401
#   tau_int:            1.982674130507053
#   n_independent:      2900.3000883283034
#   n_eff (at crossing):14182.610046074033
# Ensemble 8:
#   musq:               -0.6049818181818182
#   n_meas:             4401
#   tau_int:            2.0150082892642773
#   n_independent:      874.94741444519
#   n_eff (at crossing):4311.387286507362
# Ensemble 9:
#   musq:               -0.604959090909091
#   n_meas:             14401
#   tau_int:            1.9285127748051094
#   n_independent:      2964.983373652563
#   n_eff (at crossing):14068.386386401635
# Ensemble 10:
#   musq:               -0.6049272727272728
#   n_meas:             4401
#   tau_int:            1.9594970967620091
#   n_independent:      894.6950996189485
#   n_eff (at crossing):4277.234818042027
# Ensemble 11:
#   musq:               -0.6048954545454546
#   n_meas:             14401
#   tau_int:            1.9765981503459418
#   n_independent:      2907.4155607336634
#   n_eff (at crossing):13940.488371302616
# Ensemble 12:
#   musq:               -0.6048727272727272
#   n_meas:             4401
#   tau_int:            1.9642729055978145
#   n_independent:      892.9611631087486
#   n_eff (at crossing):4236.580752228302
# Ensemble 13:
#   musq:               -0.6048318181818182
#   n_meas:             14401
#   tau_int:            1.9587943761941482
#   n_independent:      2928.4677359419193
#   n_eff (at crossing):13781.953578332881
# Ensemble 14:
#   musq:               -0.6048181818181818
#   n_meas:             4401
#   tau_int:            1.9623821981593859
#   n_independent:      893.6468114677158
#   n_eff (at crossing):4201.998383088203
# Ensemble 15:
#   musq:               -0.6047681818181818
#   n_meas:             14401
#   tau_int:            1.9545932637248886
#   n_independent:      2933.4798992616456
#   n_eff (at crossing):13625.77058819015
# Ensemble 16:
#   musq:               -0.6047636363636364
#   n_meas:             4401
#   tau_int:            1.9787500058022376
#   n_independent:      887.7458375588856
#   n_eff (at crossing):4155.048464918645
# Ensemble 17:
#   musq:               -0.6047090909090909
#   n_meas:             4401
#   tau_int:            1.9137824591933996
#   n_independent:      911.6397344006423
#   n_eff (at crossing):4096.6660978066975
# Ensemble 18:
#   musq:               -0.6047045454545454
#   n_meas:             14401
#   tau_int:            1.913357862653763
#   n_independent:      2983.602271103808
#   n_eff (at crossing):13436.015210389014
# Ensemble 19:
#   musq:               -0.6046545454545454
#   n_meas:             4401
#   tau_int:            1.979522080860404
#   n_independent:      887.46941073274
#   n_eff (at crossing):4041.906113579489
# Ensemble 20:
#   musq:               -0.6046409090909091
#   n_meas:             14401
#   tau_int:            2.033522831041094
#   n_independent:      2842.0900383365074
#   n_eff (at crossing):13162.371907541887
# Ensemble 21:
#   musq:               -0.6046
#   n_meas:             4401
#   tau_int:            2.0077932245438914
#   n_independent:      877.4646882620153
#   n_eff (at crossing):4003.687907200784
# Ensemble 22:
#   musq:               -0.6045772727272727
#   n_meas:             14401
#   tau_int:            1.9849882853978946
#   n_independent:      2897.599172724897
#   n_eff (at crossing):12984.61376879119
# Ensemble 23:
#   musq:               -0.6045136363636363
#   n_meas:             14401
#   tau_int:            2.019078436825284
#   n_independent:      2858.3865808777937
#   n_eff (at crossing):12768.149044687234
# Ensemble 24:
#   musq:               -0.60445
#   n_meas:             14401
#   tau_int:            1.968202387784804
#   n_independent:      2917.305337534497
#   n_eff (at crossing):12560.412581995051
#
# === Crossing result ===
# musqcrit_central:   -0.6053110736363663
# musqcrit_err:       1.044835347298138e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2526386397831787
# phisq_err:          1.5189201330874491e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6053097340766695      0.4654800000000000      0.2526366925497034
   -0.6053105112725889      0.4654800000000000      0.2526378221604928
   -0.6053101732437607      0.4654800000000000      0.2526373308307190
   -0.6053103030879784      0.4654800000000000      0.2526375195568303
   -0.6053095280775564      0.4654800000000000      0.2526363931739641
   -0.6053116450326281      0.4654800000000000      0.2526394703643767
   -0.6053108874370304      0.4654800000000000      0.2526383689639696
   -0.6053100530803660      0.4654800000000000      0.2526371561803135
   -0.6053110828760978      0.4654800000000000      0.2526386530777295
   -0.6053124253696086      0.4654800000000000      0.2526406050187077
   -0.6053122117409473      0.4654800000000000      0.2526402943710943
   -0.6053093350155677      0.4654800000000000      0.2526361126119164
   -0.6053113681203408      0.4654800000000000      0.2526390677650714
   -0.6053114883018383      0.4654800000000000      0.2526392424924274
   -0.6053121236266152      0.4654800000000000      0.2526401662441059
   -0.6053104445099243      0.4654800000000000      0.2526377251170962
   -0.6053114355708293      0.4654800000000000      0.2526391658282283
   -0.6053124415813668      0.4654800000000000      0.2526406285935944
   -0.6053109626812412      0.4654800000000000      0.2526384783465652
   -0.6053124863538517      0.4654800000000000      0.2526406937014838
   -0.6053105184102006      0.4654800000000000      0.2526378325355088
   -0.6053114800016569      0.4654800000000000      0.2526392304249572
   -0.6053112539227624      0.4654800000000000      0.2526389017417983
   -0.6053120719216829      0.4654800000000000      0.2526400910611583
   -0.6053106537074413      0.4654800000000000      0.2526380292025671
   -0.6053103351621993      0.4654800000000000      0.2526375661769349
   -0.6053115686569952      0.4654800000000000      0.2526393593203471
   -0.6053120486593171      0.4654800000000000      0.2526400572361689
   -0.6053115531178430      0.4654800000000000      0.2526393367278980
   -0.6053104449563909      0.4654800000000000      0.2526377257660563
   -0.6053113457817522      0.4654800000000000      0.2526390352883481
   -0.6053094814288268      0.4654800000000000      0.2526363253818811
   -0.6053119397293265      0.4654800000000000      0.2526398988472012
   -0.6053110397140506      0.4654800000000000      0.2526385903311278
   -0.6053100134261539      0.4654800000000000      0.2526370985462708
   -0.6053115846214590      0.4654800000000000      0.2526393825312393
   -0.6053117604545812      0.4654800000000000      0.2526396381821631
   -0.6053118241847723      0.4654800000000000      0.2526397308445242
   -0.6053120268859058      0.4654800000000000      0.2526400255763731
   -0.6053093891844048      0.4654800000000000      0.2526361913300902
   -0.6053116765845074      0.4654800000000000      0.2526395162388179
   -0.6053106224228950      0.4654800000000000      0.2526379837270631
   -0.6053107095402889      0.4654800000000000      0.2526381103624867
   -0.6053129724407055      0.4654800000000000      0.2526414006075225
   -0.6053114719350831      0.4654800000000000      0.2526392186971457
   -0.6053114528291826      0.4654800000000000      0.2526391909195869
   -0.6053112904404511      0.4654800000000000      0.2526389548316658
   -0.6053116101845646      0.4654800000000000      0.2526394196978622
   -0.6053141132149151      0.4654800000000000      0.2526430599091405
   -0.6053110007934542      0.4654800000000000      0.2526385337510251
   -0.6053126281974560      0.4654800000000000      0.2526408999738755
   -0.6053101508361612      0.4654800000000000      0.2526372982622442
   -0.6053113850109446      0.4654800000000000      0.2526390923214050
   -0.6053116433962892      0.4654800000000000      0.2526394679852518
   -0.6053097858699261      0.4654800000000000      0.2526367678222852
   -0.6053099599219154      0.4654800000000000      0.2526370207831848
   -0.6053122378406719      0.4654800000000000      0.2526403323231629
   -0.6053104114573232      0.4654800000000000      0.2526376770737562
   -0.6053112188052887      0.4654800000000000      0.2526388506879836
   -0.6053100980717602      0.4654800000000000      0.2526372215721090
   -0.6053117780214469      0.4654800000000000      0.2526396637238874
   -0.6053103872923189      0.4654800000000000      0.2526376419491320
   -0.6053117219939498      0.4654800000000000      0.2526395822618412
   -0.6053115016668006      0.4654800000000000      0.2526392619235289
   -0.6053098336496564      0.4654800000000000      0.2526368372626598
   -0.6053122123332123      0.4654800000000000      0.2526402952323148
   -0.6053114772263717      0.4654800000000000      0.2526392263900297
   -0.6053111350505623      0.4654800000000000      0.2526387289268827
   -0.6053109643879977      0.4654800000000000      0.2526384808277001
   -0.6053098089496415      0.4654800000000000      0.2526368013649550
   -0.6053112559015998      0.4654800000000000      0.2526389046186457
   -0.6053101500798606      0.4654800000000000      0.2526372971629968
   -0.6053096609854377      0.4654800000000000      0.2526365863256434
   -0.6053114318125015      0.4654800000000000      0.2526391603641302
   -0.6053119075687344      0.4654800000000000      0.2526398520850217
   -0.6053107952687972      0.4654800000000000      0.2526382349813751
   -0.6053115183919873      0.4654800000000000      0.2526392862400869
   -0.6053098347575749      0.4654800000000000      0.2526368388728550
   -0.6053117651899127      0.4654800000000000      0.2526396450671911
   -0.6053117726257787      0.4654800000000000      0.2526396558787284
   -0.6053105813381670      0.4654800000000000      0.2526379240064012
   -0.6053095131252176      0.4654800000000000      0.2526363714444607
   -0.6053101763504644      0.4654800000000000      0.2526373353461909
   -0.6053114981653468      0.4654800000000000      0.2526392568328165
   -0.6053110001577017      0.4654800000000000      0.2526385328268155
   -0.6053103379700371      0.4654800000000000      0.2526375702581625
   -0.6053112633540743      0.4654800000000000      0.2526389154531152
   -0.6053112590169135      0.4654800000000000      0.2526389091477126
   -0.6053127239641408      0.4654800000000000      0.2526410392437448
   -0.6053097089028163      0.4654800000000000      0.2526366559641520
   -0.6053113872953706      0.4654800000000000      0.2526390956426152
   -0.6053119952817573      0.4654800000000000      0.2526399796223888
   -0.6053115976043725      0.4654800000000000      0.2526394014072865
   -0.6053108863721715      0.4654800000000000      0.2526383674159958
   -0.6053126523408537      0.4654800000000000      0.2526409350844290
   -0.6053113086906197      0.4654800000000000      0.2526389813641468
   -0.6053114203754882      0.4654800000000000      0.2526391437362949
   -0.6053107958019673      0.4654800000000000      0.2526382357564231
   -0.6053082454376507      0.4654800000000000      0.2526345294365387
   -0.6053101824980363      0.4654800000000000      0.2526373442814545
   -0.6053118195903268      0.4654800000000000      0.2526397241642533
   -0.6053104269794300      0.4654800000000000      0.2526376996357449
   -0.6053119907170911      0.4654800000000000      0.2526399729851664
   -0.6053118818666746      0.4654800000000000      0.2526398147139224
   -0.6053104668333643      0.4654800000000000      0.2526377575653491
   -0.6053109844451472      0.4654800000000000      0.2526385099851186
   -0.6053107180957900      0.4654800000000000      0.2526381227990495
   -0.6053113455704401      0.4654800000000000      0.2526390349811352
   -0.6053111595361081      0.4654800000000000      0.2526387645232922
   -0.6053109804522030      0.4654800000000000      0.2526385041804975
   -0.6053118905726574      0.4654800000000000      0.2526398273725008
   -0.6053108583062352      0.4654800000000000      0.2526383266169863
   -0.6053117336437500      0.4654800000000000      0.2526395992001656
   -0.6053112406625885      0.4654800000000000      0.2526388824640992
   -0.6053099557954267      0.4654800000000000      0.2526370147857823
   -0.6053114820528888      0.4654800000000000      0.2526392334072007
   -0.6053117157997303      0.4654800000000000      0.2526395732557217
   -0.6053106702084733      0.4654800000000000      0.2526380531887452
   -0.6053123041900000      0.4654800000000000      0.2526404288038713
   -0.6053097349153417      0.4654800000000000      0.2526366937685621
   -0.6053090092887138      0.4654800000000000      0.2526356392853584
   -0.6053129338523083      0.4654800000000000      0.2526413444864496
   -0.6053106042439683      0.4654800000000000      0.2526379573021522
   -0.6053104231130960      0.4654800000000000      0.2526376940158702
   -0.6053105526488288      0.4654800000000000      0.2526378823039687
   -0.6053101432398735      0.4654800000000000      0.2526372872214056
   -0.6053105013999852      0.4654800000000000      0.2526378078100020
   -0.6053110354588377      0.4654800000000000      0.2526385841451664


==> anc/lamb=0.9/Nx=80_lamb=0.9/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  0.9
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6052
#   n_meas:             1901
#   tau_int:            2.2272201821283546
#   n_independent:      348.5233815108462
#   n_eff (at crossing):1900.7004547548845
# Ensemble 2:
#   musq:               -0.6051454545454545
#   n_meas:             1901
#   tau_int:            2.143014286278558
#   n_independent:      359.6272653290618
#   n_eff (at crossing):1900.1128720749455
# Ensemble 3:
#   musq:               -0.605125
#   n_meas:             14401
#   tau_int:            2.130206266728303
#   n_independent:      2737.6179925830143
#   n_eff (at crossing):14383.609302465396
# Ensemble 4:
#   musq:               -0.6050909090909091
#   n_meas:             1901
#   tau_int:            2.289195094314815
#   n_independent:      340.7793172795239
#   n_eff (at crossing):1895.2080986412302
# Ensemble 5:
#   musq:               -0.6050772727272727
#   n_meas:             14401
#   tau_int:            2.0915852419579397
#   n_independent:      2778.415266232968
#   n_eff (at crossing):14342.588295349067
# Ensemble 6:
#   musq:               -0.6050363636363636
#   n_meas:             1901
#   tau_int:            2.081998639585245
#   n_independent:      368.12567808040444
#   n_eff (at crossing):1885.700373080817
# Ensemble 7:
#   musq:               -0.6050295454545455
#   n_meas:             14401
#   tau_int:            2.191974233512768
#   n_independent:      2674.802719268245
#   n_eff (at crossing):14274.14845655109
# Ensemble 8:
#   musq:               -0.6049818181818182
#   n_meas:             16302
#   tau_int:            2.314572787013613
#   n_independent:      2895.999008307251
#   n_eff (at crossing):16055.487632240003
# Ensemble 9:
#   musq:               -0.6049340909090909
#   n_meas:             14401
#   tau_int:            2.1078348621069645
#   n_independent:      2761.1027464302147
#   n_eff (at crossing):14070.802595734389
# Ensemble 10:
#   musq:               -0.6049272727272728
#   n_meas:             1901
#   tau_int:            1.9716637849481975
#   n_independent:      384.5587760715283
#   n_eff (at crossing):1853.2699542297023
# Ensemble 11:
#   musq:               -0.6048863636363636
#   n_meas:             14401
#   tau_int:            2.111616747833526
#   n_independent:      2757.1043898279468
#   n_eff (at crossing):13912.442575145065
# Ensemble 12:
#   musq:               -0.6048727272727272
#   n_meas:             1901
#   tau_int:            2.2901018307984
#   n_independent:      340.66856969446536
#   n_eff (at crossing):1831.938220340242
# Ensemble 13:
#   musq:               -0.6048386363636363
#   n_meas:             14401
#   tau_int:            2.059729053942104
#   n_independent:      2812.9930349116007
#   n_eff (at crossing):13749.341899556324
# Ensemble 14:
#   musq:               -0.6048181818181818
#   n_meas:             1901
#   tau_int:            1.9526177058983871
#   n_independent:      387.5451105625263
#   n_eff (at crossing):1805.9484658207068
# Ensemble 15:
#   musq:               -0.604790909090909
#   n_meas:             14401
#   tau_int:            2.184345702461619
#   n_independent:      2682.404130510069
#   n_eff (at crossing):13560.679844201575
# Ensemble 16:
#   musq:               -0.6047636363636364
#   n_meas:             1901
#   tau_int:            2.032834145994864
#   n_independent:      375.2713147455836
#   n_eff (at crossing):1778.9702345315968
# Ensemble 17:
#   musq:               -0.6047431818181818
#   n_meas:             14401
#   tau_int:            2.0746596914740447
#   n_independent:      2796.6802851050065
#   n_eff (at crossing):13353.728157090418
# Ensemble 18:
#   musq:               -0.6047090909090909
#   n_meas:             1901
#   tau_int:            2.207309991038704
#   n_independent:      351.0865040007203
#   n_eff (at crossing):1745.1134249536938
# Ensemble 19:
#   musq:               -0.6046954545454546
#   n_meas:             14401
#   tau_int:            2.0732487974315363
#   n_independent:      2798.2136850455777
#   n_eff (at crossing):13130.348561620633
# Ensemble 20:
#   musq:               -0.6046545454545454
#   n_meas:             1901
#   tau_int:            2.0325975617279424
#   n_independent:      375.306370962267
#   n_eff (at crossing):1702.0603479591978
# Ensemble 21:
#   musq:               -0.6046477272727273
#   n_meas:             14401
#   tau_int:            2.047856055728244
#   n_independent:      2826.1015703031576
#   n_eff (at crossing):12918.27638658164
# Ensemble 22:
#   musq:               -0.6046
#   n_meas:             16302
#   tau_int:            2.0766505500680914
#   n_independent:      3163.409178549493
#   n_eff (at crossing):14249.862093573465
#
# === Crossing result ===
# musqcrit_central:   -0.6051799660503026
# musqcrit_err:       8.925611134234986e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25203937109714214
# phisq_err:          1.3707437798922651e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6051789053852400      0.4654800000000000      0.2520377422786848
   -0.6051810328051198      0.4654800000000000      0.2520410095048800
   -0.6051793255283048      0.4654800000000000      0.2520383873530498
   -0.6051800009476453      0.4654800000000000      0.2520394245443195
   -0.6051802436768130      0.4654800000000000      0.2520397973377991
   -0.6051792404747629      0.4654800000000000      0.2520382567578398
   -0.6051793801125821      0.4654800000000000      0.2520384711661077
   -0.6051778238865343      0.4654800000000000      0.2520360821612249
   -0.6051789945227724      0.4654800000000000      0.2520378791307013
   -0.6051792192973107      0.4654800000000000      0.2520382242415115
   -0.6051788921204927      0.4654800000000000      0.2520377219137619
   -0.6051791079932124      0.4654800000000000      0.2520380533462020
   -0.6051804816032655      0.4654800000000000      0.2520401627819294
   -0.6051807214229996      0.4654800000000000      0.2520405311609616
   -0.6051803113484828      0.4654800000000000      0.2520399012756774
   -0.6051797118869459      0.4654800000000000      0.2520389806290628
   -0.6051795268211044      0.4654800000000000      0.2520386964410229
   -0.6051794405845475      0.4654800000000000      0.2520385640212260
   -0.6051807580085817      0.4654800000000000      0.2520405873612196
   -0.6051802099723760      0.4654800000000000      0.2520397455714782
   -0.6051793554624358      0.4654800000000000      0.2520384333161315
   -0.6051806975325140      0.4654800000000000      0.2520404944623782
   -0.6051798563677161      0.4654800000000000      0.2520392025056452
   -0.6051798162539581      0.4654800000000000      0.2520391409026680
   -0.6051812961223128      0.4654800000000000      0.2520414140471976
   -0.6051802542559628      0.4654800000000000      0.2520398135863235
   -0.6051811748293848      0.4654800000000000      0.2520412276970891
   -0.6051793388561385      0.4654800000000000      0.2520384078175408
   -0.6051791037349596      0.4654800000000000      0.2520380468082348
   -0.6051801226889493      0.4654800000000000      0.2520396115161824
   -0.6051795783127606      0.4654800000000000      0.2520387755102547
   -0.6051804447169770      0.4654800000000000      0.2520401061245383
   -0.6051804142371687      0.4654800000000000      0.2520400593079923
   -0.6051783135906786      0.4654800000000000      0.2520368337966949
   -0.6051803964055257      0.4654800000000000      0.2520400319190482
   -0.6051793567330449      0.4654800000000000      0.2520384352671280
   -0.6051808980027144      0.4654800000000000      0.2520408024163948
   -0.6051792928006769      0.4654800000000000      0.2520383371011078
   -0.6051794996264283      0.4654800000000000      0.2520386546820967
   -0.6051792006252031      0.4654800000000000      0.2520381955721196
   -0.6051805752276658      0.4654800000000000      0.2520403065920088
   -0.6051810983006477      0.4654800000000000      0.2520411101246348
   -0.6051786340439591      0.4654800000000000      0.2520373257139368
   -0.6051806866360099      0.4654800000000000      0.2520404777241609
   -0.6051799317720579      0.4654800000000000      0.2520393183066630
   -0.6051799654280342      0.4654800000000000      0.2520393699941552
   -0.6051807673059622      0.4654800000000000      0.2520406016433170
   -0.6051821234975132      0.4654800000000000      0.2520426853811518
   -0.6051804217051280      0.4654800000000000      0.2520400707786298
   -0.6051793910674790      0.4654800000000000      0.2520384879872997
   -0.6051797386904988      0.4654800000000000      0.2520390217900678
   -0.6051793869797124      0.4654800000000000      0.2520384817105470
   -0.6051788200660485      0.4654800000000000      0.2520376112924270
   -0.6051802882268920      0.4654800000000000      0.2520398657626560
   -0.6051796287241429      0.4654800000000000      0.2520388529218527
   -0.6051797111279940      0.4654800000000000      0.2520389794635796
   -0.6051800391133033      0.4654800000000000      0.2520394831588796
   -0.6051804133333641      0.4654800000000000      0.2520400579197683
   -0.6051783662642203      0.4654800000000000      0.2520369146507955
   -0.6051805264603092      0.4654800000000000      0.2520402316832723
   -0.6051805411400863      0.4654800000000000      0.2520402542319177
   -0.6051812683989893      0.4654800000000000      0.2520413714534677
   -0.6051801623016936      0.4654800000000000      0.2520396723554463
   -0.6051800778123377      0.4654800000000000      0.2520395425932941
   -0.6051816228768653      0.4654800000000000      0.2520419160955683
   -0.6051800429725488      0.4654800000000000      0.2520394890859208
   -0.6051799033362480      0.4654800000000000      0.2520392746365069
   -0.6051799971289858      0.4654800000000000      0.2520394186796856
   -0.6051796318649314      0.4654800000000000      0.2520388577448795
   -0.6051812091823403      0.4654800000000000      0.2520412804750376
   -0.6051803814934827      0.4654800000000000      0.2520400090146492
   -0.6051803775147210      0.4654800000000000      0.2520400029034220
   -0.6051799719397273      0.4654800000000000      0.2520393799946124
   -0.6051796236743229      0.4654800000000000      0.2520388451673073
   -0.6051790591318228      0.4654800000000000      0.2520379783267028
   -0.6051814048677937      0.4654800000000000      0.2520415811257334
   -0.6051777341057666      0.4654800000000000      0.2520359443710377
   -0.6051784191391684      0.4654800000000000      0.2520369958153664
   -0.6051797628078825      0.4654800000000000      0.2520390588263323
   -0.6051802785868462      0.4654800000000000      0.2520398509563461
   -0.6051811012066778      0.4654800000000000      0.2520411145891700
   -0.6051800838180778      0.4654800000000000      0.2520395518170405
   -0.6051803759100437      0.4654800000000000      0.2520400004387006
   -0.6051811254127047      0.4654800000000000      0.2520411517770536
   -0.6051797852683150      0.4654800000000000      0.2520390933183178
   -0.6051813306728151      0.4654800000000000      0.2520414671306160
   -0.6051798182411395      0.4654800000000000      0.2520391439543785
   -0.6051801623456252      0.4654800000000000      0.2520396724229193
   -0.6051810190343094      0.4654800000000000      0.2520409883492558
   -0.6051794823927454      0.4654800000000000      0.2520386282190055
   -0.6051799536307955      0.4654800000000000      0.2520393518763707
   -0.6051802141431801      0.4654800000000000      0.2520397519773472
   -0.6051807312976610      0.4654800000000000      0.2520405463296763
   -0.6051786545858697      0.4654800000000000      0.2520373572487901
   -0.6051803786084543      0.4654800000000000      0.2520400045833541
   -0.6051802753601816      0.4654800000000000      0.2520398460004669
   -0.6051789085251955      0.4654800000000000      0.2520377470993657
   -0.6051795043967546      0.4654800000000000      0.2520386620071711
   -0.6051796034745749      0.4654800000000000      0.2520388141485274
   -0.6051798637057093      0.4654800000000000      0.2520392137747341
   -0.6051804347324545      0.4654800000000000      0.2520400907884078
   -0.6051804544015417      0.4654800000000000      0.2520401209999815
   -0.6051796794225904      0.4654800000000000      0.2520389307754713
   -0.6051806810369807      0.4654800000000000      0.2520404691234641
   -0.6051789802474852      0.4654800000000000      0.2520378572137361
   -0.6051801446104312      0.4654800000000000      0.2520396451842163
   -0.6051801399712619      0.4654800000000000      0.2520396380591449
   -0.6051806832203641      0.4654800000000000      0.2520404724773684
   -0.6051804113217308      0.4654800000000000      0.2520400548299447
   -0.6051803617790503      0.4654800000000000      0.2520399787341010
   -0.6051793069399396      0.4654800000000000      0.2520383588113091
   -0.6051800129386610      0.4654800000000000      0.2520394429599668
   -0.6051802326725548      0.4654800000000000      0.2520397804364061
   -0.6051788304929571      0.4654800000000000      0.2520376273001512
   -0.6051794264998991      0.4654800000000000      0.2520385423939981
   -0.6051797854888605      0.4654800000000000      0.2520390936570057
   -0.6051812205215176      0.4654800000000000      0.2520412978960334
   -0.6051812039548564      0.4654800000000000      0.2520412724437895
   -0.6051795813793280      0.4654800000000000      0.2520387802192342
   -0.6051796852928083      0.4654800000000000      0.2520389397899812
   -0.6051796915540392      0.4654800000000000      0.2520389494049622
   -0.6051795596092355      0.4654800000000000      0.2520387467894699
   -0.6051801187156497      0.4654800000000000      0.2520396054138278
   -0.6051785972366706      0.4654800000000000      0.2520372692098323
   -0.6051792754484845      0.4654800000000000      0.2520383104577260
   -0.6051811472597963      0.4654800000000000      0.2520411853411250
   -0.6051795891633487      0.4654800000000000      0.2520387921722908
   -0.6051803226932830      0.4654800000000000      0.2520399187005278


==> anc/lamb=1.0/Nx=112_lamb=1.0/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.0
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6669
#   n_meas:             49401
#   tau_int:            3.5755059215177996
#   n_independent:      6060.719938986383
#   n_eff (at crossing):46637.81652964246
# Ensemble 2:
#   musq:               -0.6668181818181819
#   n_meas:             49401
#   tau_int:            3.8480973109277676
#   n_independent:      5680.760625554991
#   n_eff (at crossing):48216.366445618725
# Ensemble 3:
#   musq:               -0.6667363636363637
#   n_meas:             49401
#   tau_int:            3.6489910551172593
#   n_independent:      5953.3750909236205
#   n_eff (at crossing):49151.68167920947
# Ensemble 4:
#   musq:               -0.6666545454545455
#   n_meas:             49401
#   tau_int:            3.656353370551568
#   n_independent:      5942.829638838463
#   n_eff (at crossing):49391.49659141189
# Ensemble 5:
#   musq:               -0.6665727272727273
#   n_meas:             49401
#   tau_int:            3.6872643299318906
#   n_independent:      5898.958855650218
#   n_eff (at crossing):48916.10134598421
# Ensemble 6:
#   musq:               -0.6664909090909091
#   n_meas:             49401
#   tau_int:            3.4823448402842097
#   n_independent:      6202.501538826354
#   n_eff (at crossing):47726.13988140372
# Ensemble 7:
#   musq:               -0.666409090909091
#   n_meas:             49401
#   tau_int:            3.645181982730286
#   n_independent:      5958.845740164742
#   n_eff (at crossing):45963.10983375499
#
# === Crossing result ===
# musqcrit_central:   -0.6666678996750333
# musqcrit_err:       7.194322534445822e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25118564521959935
# phisq_err:          1.1077060260293213e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6666686223346575      0.4654800000000000      0.2511867579574760
   -0.6666683613431307      0.4654800000000000      0.2511863559912366
   -0.6666676941654686      0.4654800000000000      0.2511853286600562
   -0.6666679971154142      0.4654800000000000      0.2511857951076756
   -0.6666671894028849      0.4654800000000000      0.2511845516311818
   -0.6666696202301443      0.4654800000000000      0.2511882953188134
   -0.6666681326334660      0.4654800000000000      0.2511860037842301
   -0.6666681227787136      0.4654800000000000      0.2511859886090108
   -0.6666683201472249      0.4654800000000000      0.2511862925478206
   -0.6666683124532293      0.4654800000000000      0.2511862806988812
   -0.6666684561636345      0.4654800000000000      0.2511865020234162
   -0.6666677736188652      0.4654800000000000      0.2511854509869035
   -0.6666667693887540      0.4654800000000000      0.2511839052034167
   -0.6666674066958013      0.4654800000000000      0.2511848861082778
   -0.6666677358974625      0.4654800000000000      0.2511853929102766
   -0.6666676738857807      0.4654800000000000      0.2511852974380752
   -0.6666671051651759      0.4654800000000000      0.2511844219739499
   -0.6666676630460000      0.4654800000000000      0.2511852807496053
   -0.6666671202972914      0.4654800000000000      0.2511844452646655
   -0.6666684497953871      0.4654800000000000      0.2511864922155345
   -0.6666674016001695      0.4654800000000000      0.2511848782642269
   -0.6666679956906771      0.4654800000000000      0.2511857929138739
   -0.6666689120550194      0.4654800000000000      0.2511872042278632
   -0.6666693842672132      0.4654800000000000      0.2511879317287847
   -0.6666678653949631      0.4654800000000000      0.2511855922914984
   -0.6666682062854163      0.4654800000000000      0.2511861172022312
   -0.6666665400499175      0.4654800000000000      0.2511835522903366
   -0.6666686817008095      0.4654800000000000      0.2511868493971306
   -0.6666673821377433      0.4654800000000000      0.2511848483045691
   -0.6666680131582542      0.4654800000000000      0.2511858198104444
   -0.6666678307458092      0.4654800000000000      0.2511855389426405
   -0.6666686359789821      0.4654800000000000      0.2511867789731381
   -0.6666677266156259      0.4654800000000000      0.2511853786199322
   -0.6666689317328677      0.4654800000000000      0.2511872345408024
   -0.6666676107242950      0.4654800000000000      0.2511852001984997
   -0.6666679924338362      0.4654800000000000      0.2511857878990156
   -0.6666683513330867      0.4654800000000000      0.2511863405752382
   -0.6666682134403192      0.4654800000000000      0.2511861282204066
   -0.6666687737199166      0.4654800000000000      0.2511869911360289
   -0.6666690158517794      0.4654800000000000      0.2511873641257675
   -0.6666683790553032      0.4654800000000000      0.2511863832690980
   -0.6666679208171520      0.4654800000000000      0.2511856776261289
   -0.6666678866186750      0.4654800000000000      0.2511856249698025
   -0.6666666565629510      0.4654800000000000      0.2511837315791530
   -0.6666683242046444      0.4654800000000000      0.2511862987963619
   -0.6666675051064518      0.4654800000000000      0.2511850376021171
   -0.6666678337113211      0.4654800000000000      0.2511855435085673
   -0.6666680996630187      0.4654800000000000      0.2511859530136932
   -0.6666681987264406      0.4654800000000000      0.2511861055618449
   -0.6666688447836108      0.4654800000000000      0.2511871006010501
   -0.6666680869850408      0.4654800000000000      0.2511859334913352
   -0.6666676584249428      0.4654800000000000      0.2511852736352458
   -0.6666684816579499      0.4654800000000000      0.2511865412880788
   -0.6666689751473622      0.4654800000000000      0.2511873014200829
   -0.6666672248503203      0.4654800000000000      0.2511846061927908
   -0.6666679729232248      0.4654800000000000      0.2511857578568868
   -0.6666682935700337      0.4654800000000000      0.2511862516184837
   -0.6666680420501939      0.4654800000000000      0.2511858642987268
   -0.6666670694245815      0.4654800000000000      0.2511843669641856
   -0.6666684983858189      0.4654800000000000      0.2511865670514933
   -0.6666683081283191      0.4654800000000000      0.2511862740384333
   -0.6666670719804346      0.4654800000000000      0.2511843708979699
   -0.6666679507124066      0.4654800000000000      0.2511857236573565
   -0.6666678751322560      0.4654800000000000      0.2511856072840390
   -0.6666673088726159      0.4654800000000000      0.2511847355256934
   -0.6666690794818002      0.4654800000000000      0.2511874621510332
   -0.6666679510438381      0.4654800000000000      0.2511857241676818
   -0.6666674748137585      0.4654800000000000      0.2511849909686536
   -0.6666684403310915      0.4654800000000000      0.2511864776394129
   -0.6666669858757350      0.4654800000000000      0.2511842383744337
   -0.6666676554438647      0.4654800000000000      0.2511852690457281
   -0.6666685474493357      0.4654800000000000      0.2511866426177925
   -0.6666685658556213      0.4654800000000000      0.2511866709671017
   -0.6666678323356402      0.4654800000000000      0.2511855413904636
   -0.6666681129984454      0.4654800000000000      0.2511859735485578
   -0.6666675372533003      0.4654800000000000      0.2511850870906442
   -0.6666680783330069      0.4654800000000000      0.2511859201684485
   -0.6666675123736824      0.4654800000000000      0.2511850487896041
   -0.6666681283076125      0.4654800000000000      0.2511859971228896
   -0.6666680818978556      0.4654800000000000      0.2511859256577963
   -0.6666682354218277      0.4654800000000000      0.2511861620710082
   -0.6666672829674463      0.4654800000000000      0.2511846956501307
   -0.6666683399417772      0.4654800000000000      0.2511863230321056
   -0.6666680832271265      0.4654800000000000      0.2511859277046812
   -0.6666678847813501      0.4654800000000000      0.2511856221408474
   -0.6666679474398226      0.4654800000000000      0.2511857186183626
   -0.6666673843424772      0.4654800000000000      0.2511848516984322
   -0.6666670082065544      0.4654800000000000      0.2511842727432319
   -0.6666686821913738      0.4654800000000000      0.2511868501527405
   -0.6666672971174135      0.4654800000000000      0.2511847174309709
   -0.6666679519553107      0.4654800000000000      0.2511857255711322
   -0.6666678674439511      0.4654800000000000      0.2511855954463261
   -0.6666677502143755      0.4654800000000000      0.2511854149527621
   -0.6666675138263728      0.4654800000000000      0.2511850510259424
   -0.6666682523007520      0.4654800000000000      0.2511861880640797
   -0.6666675601365682      0.4654800000000000      0.2511851223187879
   -0.6666672956366055      0.4654800000000000      0.2511847151515776
   -0.6666683928700743      0.4654800000000000      0.2511864045448725
   -0.6666665230323904      0.4654800000000000      0.2511835261047939
   -0.6666682859754367      0.4654800000000000      0.2511862399227658
   -0.6666670897720273      0.4654800000000000      0.2511843982816324
   -0.6666668958059113      0.4654800000000000      0.2511840997538953
   -0.6666672376930350      0.4654800000000000      0.2511846259608529
   -0.6666667172390568      0.4654800000000000      0.2511838249506640
   -0.6666681263963802      0.4654800000000000      0.2511859941798052
   -0.6666681735738762      0.4654800000000000      0.2511860668286433
   -0.6666683544523337      0.4654800000000000      0.2511863453790367
   -0.6666691855658384      0.4654800000000000      0.2511876255853384
   -0.6666676661147761      0.4654800000000000      0.2511852854741550
   -0.6666684483952171      0.4654800000000000      0.2511864900591051
   -0.6666686646373832      0.4654800000000000      0.2511868231146586
   -0.6666668789491111      0.4654800000000000      0.2511840738113522
   -0.6666669625342314      0.4654800000000000      0.2511842024505007
   -0.6666685440814980      0.4654800000000000      0.2511866374306844
   -0.6666675900075402      0.4654800000000000      0.2511851683048713
   -0.6666684162331689      0.4654800000000000      0.2511864405260869
   -0.6666679013392108      0.4654800000000000      0.2511856476353092
   -0.6666680026364590      0.4654800000000000      0.2511858036089605
   -0.6666668406051268      0.4654800000000000      0.2511840148008861
   -0.6666672695188449      0.4654800000000000      0.2511846749490266
   -0.6666661321823579      0.4654800000000000      0.2511829247457494
   -0.6666680835644112      0.4654800000000000      0.2511859282240516
   -0.6666685532638201      0.4654800000000000      0.2511866515732187
   -0.6666680667291175      0.4654800000000000      0.2511859023002140
   -0.6666674194950117      0.4654800000000000      0.2511849058110509
   -0.6666668507422718      0.4654800000000000      0.2511840304016046
   -0.6666678822605905      0.4654800000000000      0.2511856182596017
   -0.6666672228218048      0.4654800000000000      0.2511846030704230


==> anc/lamb=1.0/Nx=136_lamb=1.0/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.0
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6669
#   n_meas:             24401
#   tau_int:            4.119599415530184
#   n_independent:      2641.0298605078874
#   n_eff (at crossing):21055.620041460043
# Ensemble 2:
#   musq:               -0.6668181818181819
#   n_meas:             24401
#   tau_int:            4.353070646736595
#   n_independent:      2513.975354594131
#   n_eff (at crossing):22669.933668232996
# Ensemble 3:
#   musq:               -0.6667363636363637
#   n_meas:             24401
#   tau_int:            4.217664728110649
#   n_independent:      2586.1312117629245
#   n_eff (at crossing):23824.508966323134
# Ensemble 4:
#   musq:               -0.6666545454545455
#   n_meas:             24401
#   tau_int:            4.290106503809722
#   n_independent:      2547.0206122341037
#   n_eff (at crossing):24365.00262154809
# Ensemble 5:
#   musq:               -0.6665727272727273
#   n_meas:             24401
#   tau_int:            4.368982562246768
#   n_independent:      2505.7596415728667
#   n_eff (at crossing):24254.533674063405
# Ensemble 6:
#   musq:               -0.6664909090909091
#   n_meas:             24401
#   tau_int:            3.90439011114063
#   n_independent:      2770.0770576928676
#   n_eff (at crossing):23502.757396359764
# Ensemble 7:
#   musq:               -0.666409090909091
#   n_meas:             24401
#   tau_int:            3.6763871875878062
#   n_independent:      2921.3048149031297
#   n_eff (at crossing):22154.780242679622
# Ensemble 8:
#   musq:               -0.6663272727272728
#   n_meas:             24401
#   tau_int:            3.5503294429877137
#   n_independent:      3012.2241096023877
#   n_eff (at crossing):20575.244116547296
# Ensemble 9:
#   musq:               -0.6662454545454546
#   n_meas:             24401
#   tau_int:            3.82031875202861
#   n_independent:      2823.9814468021004
#   n_eff (at crossing):18318.71274298465
#
# === Crossing result ===
# musqcrit_central:   -0.6666275575320082
# musqcrit_err:       7.358915418227476e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25096204849505804
# phisq_err:          1.1676159716098831e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6666277185387924      0.4654800000000000      0.2509623037684708
   -0.6666279502936129      0.4654800000000000      0.2509626715483630
   -0.6666278407090703      0.4654800000000000      0.2509624976383943
   -0.6666281610555409      0.4654800000000000      0.2509630060584498
   -0.6666281985692497      0.4654800000000000      0.2509630656026565
   -0.6666278255818908      0.4654800000000000      0.2509624736325586
   -0.6666277883919242      0.4654800000000000      0.2509624146154645
   -0.6666278402961519      0.4654800000000000      0.2509624969831170
   -0.6666265550254037      0.4654800000000000      0.2509604581236692
   -0.6666273547941856      0.4654800000000000      0.2509617266328197
   -0.6666261652365850      0.4654800000000000      0.2509598401031695
   -0.6666292478479814      0.4654800000000000      0.2509647316310765
   -0.6666272191255381      0.4654800000000000      0.2509615114064295
   -0.6666268071660635      0.4654800000000000      0.2509608579767008
   -0.6666276945114750      0.4654800000000000      0.2509622656416101
   -0.6666287973090969      0.4654800000000000      0.2509640161435956
   -0.6666265802489481      0.4654800000000000      0.2509604981212687
   -0.6666280042153468      0.4654800000000000      0.2509627571260218
   -0.6666282458551395      0.4654800000000000      0.2509631406598218
   -0.6666273410047142      0.4654800000000000      0.2509617047562319
   -0.6666271126227129      0.4654800000000000      0.2509613424613767
   -0.6666283016457107      0.4654800000000000      0.2509632292192642
   -0.6666278629570006      0.4654800000000000      0.2509625329447893
   -0.6666268776423946      0.4654800000000000      0.2509609697512705
   -0.6666273481772080      0.4654800000000000      0.2509617161351582
   -0.6666280711460612      0.4654800000000000      0.2509628633537298
   -0.6666269263681831      0.4654800000000000      0.2509610470325299
   -0.6666278202364394      0.4654800000000000      0.2509624651497320
   -0.6666279598527802      0.4654800000000000      0.2509626867192445
   -0.6666266228354391      0.4654800000000000      0.2509605656531030
   -0.6666266718671460      0.4654800000000000      0.2509606434076311
   -0.6666276281450031      0.4654800000000000      0.2509621603332928
   -0.6666265143970490      0.4654800000000000      0.2509603936995582
   -0.6666271169606857      0.4654800000000000      0.2509613493424755
   -0.6666287622574538      0.4654800000000000      0.2509639604872482
   -0.6666271483808704      0.4654800000000000      0.2509613991832061
   -0.6666271658520787      0.4654800000000000      0.2509614268975754
   -0.6666275306049396      0.4654800000000000      0.2509620055672983
   -0.6666282332710463      0.4654800000000000      0.2509631206848095
   -0.6666278940572705      0.4654800000000000      0.2509625823002137
   -0.6666269135466334      0.4654800000000000      0.2509610266967640
   -0.6666278258097976      0.4654800000000000      0.2509624739942299
   -0.6666267565796173      0.4654800000000000      0.2509607777501631
   -0.6666280921780321      0.4654800000000000      0.2509628967350741
   -0.6666275084534232      0.4654800000000000      0.2509619704209408
   -0.6666281585705974      0.4654800000000000      0.2509630021142332
   -0.6666267531265259      0.4654800000000000      0.2509607722738924
   -0.6666276989519150      0.4654800000000000      0.2509622726877168
   -0.6666273479400069      0.4654800000000000      0.2509617157588454
   -0.6666272002979354      0.4654800000000000      0.2509614815394817
   -0.6666275730070863      0.4654800000000000      0.2509620728453090
   -0.6666272948970356      0.4654800000000000      0.2509616316090852
   -0.6666272749904195      0.4654800000000000      0.2509616000290260
   -0.6666282486349494      0.4654800000000000      0.2509631450722964
   -0.6666279166872290      0.4654800000000000      0.2509626182140265
   -0.6666281300904106      0.4654800000000000      0.2509629569095875
   -0.6666281450666957      0.4654800000000000      0.2509629806803199
   -0.6666277668177224      0.4654800000000000      0.2509623803797744
   -0.6666272657137937      0.4654800000000000      0.2509615853126213
   -0.6666287602418901      0.4654800000000000      0.2509639572868944
   -0.6666281267162986      0.4654800000000000      0.2509629515541425
   -0.6666278450390475      0.4654800000000000      0.2509625045098227
   -0.6666278007125003      0.4654800000000000      0.2509624341669515
   -0.6666272786036188      0.4654800000000000      0.2509616057610142
   -0.6666256363612756      0.4654800000000000      0.2509590017895061
   -0.6666285815037338      0.4654800000000000      0.2509636734981712
   -0.6666274367770075      0.4654800000000000      0.2509618566998891
   -0.6666269535554095      0.4654800000000000      0.2509610901536614
   -0.6666287895426842      0.4654800000000000      0.2509640038116855
   -0.6666272899064747      0.4654800000000000      0.2509616236919727
   -0.6666275016118189      0.4654800000000000      0.2509619595659112
   -0.6666281493009827      0.4654800000000000      0.2509629874011246
   -0.6666279005202896      0.4654800000000000      0.2509625925569947
   -0.6666277677908107      0.4654800000000000      0.2509623819239399
   -0.6666278015931884      0.4654800000000000      0.2509624355645185
   -0.6666275861560172      0.4654800000000000      0.2509620937086094
   -0.6666275659406439      0.4654800000000000      0.2509620616331116
   -0.6666279463319635      0.4654800000000000      0.2509626652610509
   -0.6666273874262578      0.4654800000000000      0.2509617784033594
   -0.6666276156663894      0.4654800000000000      0.2509621405330747
   -0.6666277137511777      0.4654800000000000      0.2509622961713774
   -0.6666264873051261      0.4654800000000000      0.2509603507409534
   -0.6666267054761148      0.4654800000000000      0.2509606967060932
   -0.6666271934076459      0.4654800000000000      0.2509614706092360
   -0.6666280442767710      0.4654800000000000      0.2509628207081737
   -0.6666278202277736      0.4654800000000000      0.2509624651359800
   -0.6666275427158295      0.4654800000000000      0.2509620247830506
   -0.6666274144423019      0.4654800000000000      0.2509618212648819
   -0.6666271162242431      0.4654800000000000      0.2509613481742943
   -0.6666283341266126      0.4654800000000000      0.2509632807793561
   -0.6666265325259599      0.4654800000000000      0.2509604224462563
   -0.6666278385209095      0.4654800000000000      0.2509624941659140
   -0.6666279746269999      0.4654800000000000      0.2509627101668492
   -0.6666271494564623      0.4654800000000000      0.2509614008893959
   -0.6666281663582106      0.4654800000000000      0.2509630144751118
   -0.6666269927072145      0.4654800000000000      0.2509611522528196
   -0.6666259699886158      0.4654800000000000      0.2509595305869205
   -0.6666277896159004      0.4654800000000000      0.2509624165577824
   -0.6666272352257870      0.4654800000000000      0.2509615369471401
   -0.6666282911366908      0.4654800000000000      0.2509632125374914
   -0.6666272399353935      0.4654800000000000      0.2509615444182950
   -0.6666286074257091      0.4654800000000000      0.2509637146534913
   -0.6666272759187222      0.4654800000000000      0.2509616015016863
   -0.6666268531581404      0.4654800000000000      0.2509609309190149
   -0.6666264755606569      0.4654800000000000      0.2509603321184252
   -0.6666293382100086      0.4654800000000000      0.2509648751556870
   -0.6666268384248735      0.4654800000000000      0.2509609075521922
   -0.6666264119694639      0.4654800000000000      0.2509602312878213
   -0.6666291141959263      0.4654800000000000      0.2509645193619688
   -0.6666272131186622      0.4654800000000000      0.2509615018774554
   -0.6666269220167663      0.4654800000000000      0.2509610401308978
   -0.6666267648425228      0.4654800000000000      0.2509607908543816
   -0.6666278744419305      0.4654800000000000      0.2509625511710053
   -0.6666274261421957      0.4654800000000000      0.2509618398272263
   -0.6666275192950633      0.4654800000000000      0.2509619876226011
   -0.6666267783300551      0.4654800000000000      0.2509608122445244
   -0.6666275886498467      0.4654800000000000      0.2509620976655666
   -0.6666270001253785      0.4654800000000000      0.2509611640190257
   -0.6666278724034277      0.4654800000000000      0.2509625479359577
   -0.6666274390984612      0.4654800000000000      0.2509618603830066
   -0.6666275340500928      0.4654800000000000      0.2509620110335385
   -0.6666279393169128      0.4654800000000000      0.2509626541278928
   -0.6666278489626526      0.4654800000000000      0.2509625107363772
   -0.6666282486316482      0.4654800000000000      0.2509631450670564
   -0.6666276678701457      0.4654800000000000      0.2509622233674463
   -0.6666281633326406      0.4654800000000000      0.2509630096727727
   -0.6666272820970778      0.4654800000000000      0.2509616113030576
   -0.6666273167440084      0.4654800000000000      0.2509616662677819


==> anc/lamb=1.0/Nx=156_lamb=1.0/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.0
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6669
#   n_meas:             19401
#   tau_int:            4.573573326162925
#   n_independent:      1911.9660594984161
#   n_eff (at crossing):15098.171628623706
# Ensemble 2:
#   musq:               -0.6668181818181819
#   n_meas:             19401
#   tau_int:            4.60551522012274
#   n_independent:      1900.0041292143662
#   n_eff (at crossing):17192.235829586774
# Ensemble 3:
#   musq:               -0.6667363636363637
#   n_meas:             19401
#   tau_int:            4.777873662324934
#   n_independent:      1837.9560824362122
#   n_eff (at crossing):18625.3158199774
# Ensemble 4:
#   musq:               -0.6666545454545455
#   n_meas:             19401
#   tau_int:            4.75433231359441
#   n_independent:      1846.1908042820446
#   n_eff (at crossing):19337.766579371913
# Ensemble 5:
#   musq:               -0.6665727272727273
#   n_meas:             19401
#   tau_int:            4.133226310427717
#   n_independent:      2093.6814543610103
#   n_eff (at crossing):19256.18972616041
# Ensemble 6:
#   musq:               -0.6664909090909091
#   n_meas:             19401
#   tau_int:            4.3988065348815955
#   n_independent:      1980.1761777952029
#   n_eff (at crossing):18378.72669610486
# Ensemble 7:
#   musq:               -0.666409090909091
#   n_meas:             19401
#   tau_int:            4.186364017763724
#   n_independent:      2069.9416356113456
#   n_eff (at crossing):16858.745742532563
#
# === Crossing result ===
# musqcrit_central:   -0.6666220648934782
# musqcrit_err:       7.935353013168255e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25086282034497537
# phisq_err:          1.3061222910319188e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6666222750662881      0.4654800000000000      0.2508631660012576
   -0.6666218214296370      0.4654800000000000      0.2508624193523864
   -0.6666232034578464      0.4654800000000000      0.2508646948398670
   -0.6666228816465720      0.4654800000000000      0.2508641647747885
   -0.6666221519486327      0.4654800000000000      0.2508629633348541
   -0.6666223850123179      0.4654800000000000      0.2508633470012048
   -0.6666215826863008      0.4654800000000000      0.2508620265011009
   -0.6666230727272503      0.4654800000000000      0.2508644794943268
   -0.6666228857073305      0.4654800000000000      0.2508641714626004
   -0.6666215882379689      0.4654800000000000      0.2508620356355613
   -0.6666222585374602      0.4654800000000000      0.2508631387917540
   -0.6666223792432111      0.4654800000000000      0.2508633375033787
   -0.6666214948952398      0.4654800000000000      0.2508618820587026
   -0.6666208348019852      0.4654800000000000      0.2508607963099150
   -0.6666219214937689      0.4654800000000000      0.2508625840282112
   -0.6666218487573161      0.4654800000000000      0.2508624643244139
   -0.6666220468835113      0.4654800000000000      0.2508627903996942
   -0.6666215306544415      0.4654800000000000      0.2508619408920877
   -0.6666216823008126      0.4654800000000000      0.2508621904079685
   -0.6666222537105322      0.4654800000000000      0.2508631308458018
   -0.6666214568594746      0.4654800000000000      0.2508618194814766
   -0.6666216513710810      0.4654800000000000      0.2508621395145365
   -0.6666213227895897      0.4654800000000000      0.2508615989209978
   -0.6666224514154053      0.4654800000000000      0.2508634563252068
   -0.6666229311041191      0.4654800000000000      0.2508642462296007
   -0.6666237725150547      0.4654800000000000      0.2508656324601363
   -0.6666219504954184      0.4654800000000000      0.2508626317585891
   -0.6666224810978605      0.4654800000000000      0.2508635051952265
   -0.6666231463994604      0.4654800000000000      0.2508646008480686
   -0.6666210544414514      0.4654800000000000      0.2508611575230651
   -0.6666224600059727      0.4654800000000000      0.2508634704688454
   -0.6666224500514883      0.4654800000000000      0.2508634540796417
   -0.6666217973373529      0.4654800000000000      0.2508623797054694
   -0.6666224922118537      0.4654800000000000      0.2508635234938904
   -0.6666225837352305      0.4654800000000000      0.2508636741885242
   -0.6666219854411076      0.4654800000000000      0.2508626892729197
   -0.6666225824509656      0.4654800000000000      0.2508636720738919
   -0.6666232901110212      0.4654800000000000      0.2508648375905004
   -0.6666210766604660      0.4654800000000000      0.2508611940671335
   -0.6666219115006853      0.4654800000000000      0.2508625675820167
   -0.6666217016108871      0.4654800000000000      0.2508622221823875
   -0.6666207851590675      0.4654800000000000      0.2508607146766574
   -0.6666238934848115      0.4654800000000000      0.2508658318296207
   -0.6666216393844526      0.4654800000000000      0.2508621197914115
   -0.6666211881904593      0.4654800000000000      0.2508613775118885
   -0.6666217420167549      0.4654800000000000      0.2508622886710685
   -0.6666226224642808      0.4654800000000000      0.2508637379595697
   -0.6666229411017365      0.4654800000000000      0.2508642626956814
   -0.6666208902771308      0.4654800000000000      0.2508608875372946
   -0.6666209903220514      0.4654800000000000      0.2508610520679493
   -0.6666229541490646      0.4654800000000000      0.2508642841848205
   -0.6666221742500779      0.4654800000000000      0.2508630000443332
   -0.6666218248740539      0.4654800000000000      0.2508624250206704
   -0.6666217502123800      0.4654800000000000      0.2508623021573795
   -0.6666227278032916      0.4654800000000000      0.2508639114194656
   -0.6666223716398160      0.4654800000000000      0.2508633249857790
   -0.6666224566644926      0.4654800000000000      0.2508634649673718
   -0.6666220232248110      0.4654800000000000      0.2508627514597865
   -0.6666215264517904      0.4654800000000000      0.2508619339775296
   -0.6666215122510010      0.4654800000000000      0.2508619106133448
   -0.6666221059041221      0.4654800000000000      0.2508628875448230
   -0.6666223700924708      0.4654800000000000      0.2508633224383668
   -0.6666217348921651      0.4654800000000000      0.2508622769472659
   -0.6666210569245637      0.4654800000000000      0.2508611616070611
   -0.6666219993896519      0.4654800000000000      0.2508627122301346
   -0.6666229475557438      0.4654800000000000      0.2508642733254992
   -0.6666230830608567      0.4654800000000000      0.2508644965155676
   -0.6666219487906103      0.4654800000000000      0.2508626289528190
   -0.6666228487821890      0.4654800000000000      0.2508641106499733
   -0.6666221989379005      0.4654800000000000      0.2508630406826357
   -0.6666218220977812      0.4654800000000000      0.2508624204519129
   -0.6666219159224098      0.4654800000000000      0.2508625748590892
   -0.6666217053364925      0.4654800000000000      0.2508622283128641
   -0.6666212655926593      0.4654800000000000      0.2508615048320941
   -0.6666224692756854      0.4654800000000000      0.2508634857307399
   -0.6666228465394852      0.4654800000000000      0.2508641069564807
   -0.6666217312221606      0.4654800000000000      0.2508622709081482
   -0.6666211963015916      0.4654800000000000      0.2508613908536864
   -0.6666216536229029      0.4654800000000000      0.2508621432197651
   -0.6666226601882006      0.4654800000000000      0.2508638000773302
   -0.6666227170614659      0.4654800000000000      0.2508638937304706
   -0.6666209564762262      0.4654800000000000      0.2508609964048296
   -0.6666205359110037      0.4654800000000000      0.2508603048563187
   -0.6666224057910349      0.4654800000000000      0.2508633812100683
   -0.6666224345901324      0.4654800000000000      0.2508634286240864
   -0.6666222631246146      0.4654800000000000      0.2508631463430241
   -0.6666227014046772      0.4654800000000000      0.2508638679480616
   -0.6666228186737959      0.4654800000000000      0.2508640610651921
   -0.6666214229634271      0.4654800000000000      0.2508617637164856
   -0.6666221852121483      0.4654800000000000      0.2508630180887624
   -0.6666216274918821      0.4654800000000000      0.2508621002232251
   -0.6666218307746665      0.4654800000000000      0.2508624347310113
   -0.6666214076878509      0.4654800000000000      0.2508617385859198
   -0.6666215366631910      0.4654800000000000      0.2508619507782295
   -0.6666222276615310      0.4654800000000000      0.2508630879651637
   -0.6666209986867677      0.4654800000000000      0.2508610658248452
   -0.6666219489781635      0.4654800000000000      0.2508626292614938
   -0.6666230289162611      0.4654800000000000      0.2508644073314809
   -0.6666205633364355      0.4654800000000000      0.2508603499462399
   -0.6666217606272116      0.4654800000000000      0.2508623192956243
   -0.6666216508960757      0.4654800000000000      0.2508621387329464
   -0.6666222194922256      0.4654800000000000      0.2508630745174085
   -0.6666222680695805      0.4654800000000000      0.2508631544833441
   -0.6666218891915480      0.4654800000000000      0.2508625308670210
   -0.6666222934582705      0.4654800000000000      0.2508631962782493
   -0.6666219221171288      0.4654800000000000      0.2508625850541149
   -0.6666230617709458      0.4654800000000000      0.2508644614475367
   -0.6666214898939955      0.4654800000000000      0.2508618738304514
   -0.6666211243911389      0.4654800000000000      0.2508612725727832
   -0.6666217770593921      0.4654800000000000      0.2508623463360545
   -0.6666218272702652      0.4654800000000000      0.2508624289639894
   -0.6666217340030057      0.4654800000000000      0.2508622754841222
   -0.6666216642673605      0.4654800000000000      0.2508621607346216
   -0.6666229608361605      0.4654800000000000      0.2508642951986449
   -0.6666206450533726      0.4654800000000000      0.2508604843018032
   -0.6666228129043118      0.4654800000000000      0.2508640515636951
   -0.6666224286689920      0.4654800000000000      0.2508634188756059
   -0.6666231554153625      0.4654800000000000      0.2508646156996240
   -0.6666225525087269      0.4654800000000000      0.2508636227724630
   -0.6666229004119931      0.4654800000000000      0.2508641956804153
   -0.6666209507033467      0.4654800000000000      0.2508609869108444
   -0.6666208775016180      0.4654800000000000      0.2508608665279764
   -0.6666211028251581      0.4654800000000000      0.2508612371015098
   -0.6666232632640480      0.4654800000000000      0.2508647933623780
   -0.6666231383099335      0.4654800000000000      0.2508645875225801
   -0.6666228914971839      0.4654800000000000      0.2508641809981564
   -0.6666225462743285      0.4654800000000000      0.2508636125073443
   -0.6666215631217283      0.4654800000000000      0.2508619943107483


==> anc/lamb=1.0/Nx=176_lamb=1.0/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.0
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6669
#   n_meas:             14401
#   tau_int:            5.277239805643644
#   n_independent:      1246.3564335629635
#   n_eff (at crossing):9375.774164762952
# Ensemble 2:
#   musq:               -0.6668181818181819
#   n_meas:             14401
#   tau_int:            5.2226724054713864
#   n_independent:      1258.2408164960968
#   n_eff (at crossing):11587.107770183095
# Ensemble 3:
#   musq:               -0.6667363636363637
#   n_meas:             14401
#   tau_int:            4.687784010634732
#   n_independent:      1387.972202628191
#   n_eff (at crossing):13198.02248111943
# Ensemble 4:
#   musq:               -0.6666545454545455
#   n_meas:             14401
#   tau_int:            5.631278414717688
#   n_independent:      1174.388033450858
#   n_eff (at crossing):14212.544465763434
# Ensemble 5:
#   musq:               -0.6665727272727273
#   n_meas:             14401
#   tau_int:            4.815570581824483
#   n_independent:      1354.605284448795
#   n_eff (at crossing):14349.58088014699
# Ensemble 6:
#   musq:               -0.6664909090909091
#   n_meas:             14401
#   tau_int:            4.684081605489117
#   n_independent:      1388.9634747215048
#   n_eff (at crossing):13609.482843451358
# Ensemble 7:
#   musq:               -0.666409090909091
#   n_meas:             14401
#   tau_int:            4.498383595165164
#   n_independent:      1440.5657074748924
#   n_eff (at crossing):12132.571771183944
#
# === Crossing result ===
# musqcrit_central:   -0.6666007420842252
# musqcrit_err:       8.260181968531994e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2507706660465431
# phisq_err:          1.4103457957488609e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6666009422375078      0.4654800000000000      0.2507710074088585
   -0.6666007045330997      0.4654800000000000      0.2507706015304288
   -0.6665998095214980      0.4654800000000000      0.2507690740665172
   -0.6666009285759853      0.4654800000000000      0.2507709840796164
   -0.6666010213515449      0.4654800000000000      0.2507711425142870
   -0.6666010795961239      0.4654800000000000      0.2507712419863206
   -0.6666000268572370      0.4654800000000000      0.2507694448700749
   -0.6665995797579849      0.4654800000000000      0.2507686821366945
   -0.6665992578903805      0.4654800000000000      0.2507681332293976
   -0.6666000511159212      0.4654800000000000      0.2507694862630057
   -0.6666005401349718      0.4654800000000000      0.2507703208715515
   -0.6666011271194008      0.4654800000000000      0.2507713231519322
   -0.6665999092584585      0.4654800000000000      0.2507692442221724
   -0.6666012435373034      0.4654800000000000      0.2507715219978882
   -0.6666010745148805      0.4654800000000000      0.2507712333082010
   -0.6666010973608342      0.4654800000000000      0.2507712723264992
   -0.6666019117855916      0.4654800000000000      0.2507726637837306
   -0.6666019036674328      0.4654800000000000      0.2507726499088159
   -0.6666016869006071      0.4654800000000000      0.2507722794647107
   -0.6665996897212862      0.4654800000000000      0.2507688697018263
   -0.6666007177176694      0.4654800000000000      0.2507706240407560
   -0.6665999295509288      0.4654800000000000      0.2507692788438516
   -0.6666000275468974      0.4654800000000000      0.2507694460468398
   -0.6665998399942459      0.4654800000000000      0.2507691260527843
   -0.6665999673319317      0.4654800000000000      0.2507693433049639
   -0.6666014527878801      0.4654800000000000      0.2507718794565617
   -0.6666010372458103      0.4654800000000000      0.2507711696585379
   -0.6666012674046563      0.4654800000000000      0.2507715627666982
   -0.6666008468791392      0.4654800000000000      0.2507708445749907
   -0.6665997518216831      0.4654800000000000      0.2507689756349107
   -0.6666017125063455      0.4654800000000000      0.2507723232200135
   -0.6666005522111859      0.4654800000000000      0.2507703414865645
   -0.6666009412580224      0.4654800000000000      0.2507710057362207
   -0.6666005702551308      0.4654800000000000      0.2507703722893549
   -0.6666001151570548      0.4654800000000000      0.2507695955415310
   -0.6666019129432805      0.4654800000000000      0.2507726657623691
   -0.6666011075609383      0.4654800000000000      0.2507712897473734
   -0.6666005836498955      0.4654800000000000      0.2507703951558531
   -0.6666004987103926      0.4654800000000000      0.2507702501583186
   -0.6666010026889907      0.4654800000000000      0.2507711106428328
   -0.6666008909485847      0.4654800000000000      0.2507709198262401
   -0.6666008810043353      0.4654800000000000      0.2507709028455768
   -0.6666025663108773      0.4654800000000000      0.2507737827722588
   -0.6666008841017688      0.4654800000000000      0.2507709081346955
   -0.6666006130985019      0.4654800000000000      0.2507704454291663
   -0.6666001615435077      0.4654800000000000      0.2507696746983054
   -0.6665988081035265      0.4654800000000000      0.2507673664316123
   -0.6666015689170228      0.4654800000000000      0.2507720778660851
   -0.6666010110405860      0.4654800000000000      0.2507711249054186
   -0.6666015528212220      0.4654800000000000      0.2507720503648006
   -0.6666009283562075      0.4654800000000000      0.2507709837043129
   -0.6666004712416733      0.4654800000000000      0.2507702032696570
   -0.6666010823286608      0.4654800000000000      0.2507712466531632
   -0.6665993924465885      0.4654800000000000      0.2507683626802326
   -0.6666014257338410      0.4654800000000000      0.2507718332369733
   -0.6666001200069929      0.4654800000000000      0.2507696038176205
   -0.6666011285415676      0.4654800000000000      0.2507713255809212
   -0.6666002456502865      0.4654800000000000      0.2507698182316715
   -0.6666007213848193      0.4654800000000000      0.2507706303018140
   -0.6666021091089271      0.4654800000000000      0.2507730010636087
   -0.6666008666291855      0.4654800000000000      0.2507708782990311
   -0.6665998272436464      0.4654800000000000      0.2507691043001926
   -0.6666007875797946      0.4654800000000000      0.2507707433223686
   -0.6666014150104987      0.4654800000000000      0.2507718149173341
   -0.6665995419754096      0.4654800000000000      0.2507686176948988
   -0.6666010558948268      0.4654800000000000      0.2507712015078406
   -0.6666001409158838      0.4654800000000000      0.2507696394976255
   -0.6666014497792597      0.4654800000000000      0.2507718743165283
   -0.6666003514406538      0.4654800000000000      0.2507699987844976
   -0.6666010441157680      0.4654800000000000      0.2507711813911797
   -0.6666021283478650      0.4654800000000000      0.2507730339513762
   -0.6666009226977572      0.4654800000000000      0.2507709740416848
   -0.6666009636560845      0.4654800000000000      0.2507710439850803
   -0.6666017440371890      0.4654800000000000      0.2507723771015388
   -0.6666003387558062      0.4654800000000000      0.2507699771343323
   -0.6666002652922642      0.4654800000000000      0.2507698517534394
   -0.6666017538010117      0.4654800000000000      0.2507723937867634
   -0.6666007504254304      0.4654800000000000      0.2507706798846155
   -0.6666012677120983      0.4654800000000000      0.2507715632918581
   -0.6666005214565739      0.4654800000000000      0.2507702889865415
   -0.6666003270636192      0.4654800000000000      0.2507699571786283
   -0.6666006503201433      0.4654800000000000      0.2507705089741128
   -0.6666028732099518      0.4654800000000000      0.2507743076741440
   -0.6666011081736777      0.4654800000000000      0.2507712907938830
   -0.6665995744982111      0.4654800000000000      0.2507686731655188
   -0.6665999946069973      0.4654800000000000      0.2507693898424108
   -0.6666010666963761      0.4654800000000000      0.2507712199552620
   -0.6666013681293723      0.4654800000000000      0.2507717348281648
   -0.6666015634610550      0.4654800000000000      0.2507720685439752
   -0.6666002165591758      0.4654800000000000      0.2507697685847083
   -0.6666004311880867      0.4654800000000000      0.2507701349008612
   -0.6665997988564583      0.4654800000000000      0.2507690558723735
   -0.6666007356168817      0.4654800000000000      0.2507706546009213
   -0.6666018311919686      0.4654800000000000      0.2507725260438716
   -0.6666004332622640      0.4654800000000000      0.2507701384412840
   -0.6666014342873529      0.4654800000000000      0.2507718478498221
   -0.6666004869355047      0.4654800000000000      0.2507702300586357
   -0.6666010778104962      0.4654800000000000      0.2507712389366902
   -0.6666012376170326      0.4654800000000000      0.2507715118853620
   -0.6665993862551253      0.4654800000000000      0.2507683521216951
   -0.6665998886796479      0.4654800000000000      0.2507692091125900
   -0.6666010563629892      0.4654800000000000      0.2507712023073877
   -0.6666011712715899      0.4654800000000000      0.2507713985630594
   -0.6666003649072785      0.4654800000000000      0.2507700217692440
   -0.6665997448971525      0.4654800000000000      0.2507689638225111
   -0.6665998359983210      0.4654800000000000      0.2507691192356887
   -0.6666002967878387      0.4654800000000000      0.2507699055062291
   -0.6666001476684398      0.4654800000000000      0.2507696510206740
   -0.6666006306386528      0.4654800000000000      0.2507704753735283
   -0.6666022338187936      0.4654800000000000      0.2507732142572441
   -0.6666014368348399      0.4654800000000000      0.2507718522019787
   -0.6666002333676557      0.4654800000000000      0.2507697972699477
   -0.6666005720331702      0.4654800000000000      0.2507703753246698
   -0.6666008356904641      0.4654800000000000      0.2507708254701141
   -0.6665995370769400      0.4654800000000000      0.2507686093402473
   -0.6665992866723657      0.4654800000000000      0.2507681823073472
   -0.6666007156978864      0.4654800000000000      0.2507706205923156
   -0.6666014075714309      0.4654800000000000      0.2507718022086145
   -0.6666001575579710      0.4654800000000000      0.2507696678970069
   -0.6666011200874074      0.4654800000000000      0.2507713111416869
   -0.6666018089540877      0.4654800000000000      0.2507724880395722
   -0.6666001618005527      0.4654800000000000      0.2507696751369523
   -0.6666004376578516      0.4654800000000000      0.2507701459441543
   -0.6666009865614465      0.4654800000000000      0.2507710831010281
   -0.6666014773082010      0.4654800000000000      0.2507719213484516
   -0.6666010396915538      0.4654800000000000      0.2507711738354159
   -0.6666011162807944      0.4654800000000000      0.2507713046402394
   -0.6666005690491253      0.4654800000000000      0.2507703702305696


==> anc/lamb=1.0/Nx=52_lamb=1.0/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.0
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6669
#   n_meas:             79401
#   tau_int:            2.193877374479875
#   n_independent:      14737.307783976335
#   n_eff (at crossing):79054.1190150024
# Ensemble 2:
#   musq:               -0.6668181818181819
#   n_meas:             79401
#   tau_int:            2.232407015204012
#   n_independent:      14529.49717194157
#   n_eff (at crossing):78746.77356586019
# Ensemble 3:
#   musq:               -0.6667363636363637
#   n_meas:             79401
#   tau_int:            2.20289700336038
#   n_independent:      14688.129052140093
#   n_eff (at crossing):78347.88268832867
# Ensemble 4:
#   musq:               -0.6666545454545455
#   n_meas:             79401
#   tau_int:            2.204316582638267
#   n_independent:      14680.418799661813
#   n_eff (at crossing):77859.39380397128
# Ensemble 5:
#   musq:               -0.6665727272727273
#   n_meas:             79401
#   tau_int:            2.1836874765910057
#   n_independent:      14793.264993146726
#   n_eff (at crossing):77278.62349454849
# Ensemble 6:
#   musq:               -0.6664909090909091
#   n_meas:             79401
#   tau_int:            2.180401894367969
#   n_independent:      14811.39827703385
#   n_eff (at crossing):76633.71426738161
# Ensemble 7:
#   musq:               -0.666409090909091
#   n_meas:             79401
#   tau_int:            2.1903943372120738
#   n_independent:      14756.386991633248
#   n_eff (at crossing):75895.66299808404
#
# === Crossing result ===
# musqcrit_central:   -0.6671217575083161
# musqcrit_err:       1.1912998616918423e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25304875472304666
# phisq_err:          1.5167214961166642e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6671218854401361      0.4654800000000000      0.2530489174962947
   -0.6671245771117141      0.4654800000000000      0.2530523452170766
   -0.6671226411379769      0.4654800000000000      0.2530498797023504
   -0.6671208224437161      0.4654800000000000      0.2530475642025401
   -0.6671214102859251      0.4654800000000000      0.2530483125537448
   -0.6671206673446929      0.4654800000000000      0.2530473667651525
   -0.6671207750465001      0.4654800000000000      0.2530475038665151
   -0.6671216431532566      0.4654800000000000      0.2530486090233485
   -0.6671215303797661      0.4654800000000000      0.2530484654471113
   -0.6671218011720018      0.4654800000000000      0.2530488102071596
   -0.6671229100763650      0.4654800000000000      0.2530502221595431
   -0.6671195544389985      0.4654800000000000      0.2530459501981692
   -0.6671215049413990      0.4654800000000000      0.2530484330608927
   -0.6671224746969461      0.4654800000000000      0.2530496677688460
   -0.6671217875619272      0.4654800000000000      0.2530487928791105
   -0.6671229030693002      0.4654800000000000      0.2530502132368033
   -0.6671219980837302      0.4654800000000000      0.2530490609148424
   -0.6671209337416821      0.4654800000000000      0.2530477058850683
   -0.6671239026372557      0.4654800000000000      0.2530514861738975
   -0.6671216922454786      0.4654800000000000      0.2530486715252940
   -0.6671236984479262      0.4654800000000000      0.2530512261257699
   -0.6671222316251244      0.4654800000000000      0.2530493582690169
   -0.6671222019104878      0.4654800000000000      0.2530493204345799
   -0.6671209666957453      0.4654800000000000      0.2530477478361116
   -0.6671216104335017      0.4654800000000000      0.2530485673663271
   -0.6671222645411777      0.4654800000000000      0.2530494001798861
   -0.6671201889649028      0.4654800000000000      0.2530467578281240
   -0.6671215763827679      0.4654800000000000      0.2530485240149939
   -0.6671217648049724      0.4654800000000000      0.2530487639055339
   -0.6671215590630862      0.4654800000000000      0.2530485019647096
   -0.6671207393056119      0.4654800000000000      0.2530474583691255
   -0.6671229215576192      0.4654800000000000      0.2530502367796995
   -0.6671206304393856      0.4654800000000000      0.2530473197862503
   -0.6671216305617818      0.4654800000000000      0.2530485929925395
   -0.6671217199040411      0.4654800000000000      0.2530487067391006
   -0.6671236544203522      0.4654800000000000      0.2530511700548982
   -0.6671207044159142      0.4654800000000000      0.2530474139555196
   -0.6671212177978095      0.4654800000000000      0.2530480674998669
   -0.6671223161763297      0.4654800000000000      0.2530494659255537
   -0.6671231596759613      0.4654800000000000      0.2530505400038024
   -0.6671224071989608      0.4654800000000000      0.2530495818235000
   -0.6671215333202536      0.4654800000000000      0.2530484691907273
   -0.6671225278983189      0.4654800000000000      0.2530497355108983
   -0.6671205777673068      0.4654800000000000      0.2530472527373655
   -0.6671233761185313      0.4654800000000000      0.2530508156350508
   -0.6671228401746279      0.4654800000000000      0.2530501331476606
   -0.6671222992925362      0.4654800000000000      0.2530494444278114
   -0.6671195729738900      0.4654800000000000      0.2530459737884391
   -0.6671214991264849      0.4654800000000000      0.2530484256577983
   -0.6671215796961986      0.4654800000000000      0.2530485282334439
   -0.6671213399237074      0.4654800000000000      0.2530482229757821
   -0.6671212604845020      0.4654800000000000      0.2530481218430726
   -0.6671189392357658      0.4654800000000000      0.2530451672361755
   -0.6671215515766210      0.4654800000000000      0.2530484924334500
   -0.6671226028013952      0.4654800000000000      0.2530498308869549
   -0.6671198918587847      0.4654800000000000      0.2530463796593003
   -0.6671215878700212      0.4654800000000000      0.2530485386398446
   -0.6671205168791586      0.4654800000000000      0.2530471752305063
   -0.6671231887791185      0.4654800000000000      0.2530505770650244
   -0.6671222761304865      0.4654800000000000      0.2530494149362003
   -0.6671228668592529      0.4654800000000000      0.2530501671273735
   -0.6671216026988649      0.4654800000000000      0.2530485575190362
   -0.6671197148795474      0.4654800000000000      0.2530461544009499
   -0.6671201696901492      0.4654800000000000      0.2530467332939142
   -0.6671220094705819      0.4654800000000000      0.2530490754127908
   -0.6671226523286600      0.4654800000000000      0.2530498939519163
   -0.6671203134638646      0.4654800000000000      0.2530469163005418
   -0.6671218358790705      0.4654800000000000      0.2530488543955998
   -0.6671229279330428      0.4654800000000000      0.2530502448981349
   -0.6671225076654888      0.4654800000000000      0.2530497097480884
   -0.6671217242776096      0.4654800000000000      0.2530487123073717
   -0.6671227450758901      0.4654800000000000      0.2530500120517812
   -0.6671219550595022      0.4654800000000000      0.2530490061358306
   -0.6671215469116177      0.4654800000000000      0.2530484864942901
   -0.6671220596189743      0.4654800000000000      0.2530491392629410
   -0.6671210568796632      0.4654800000000000      0.2530478626427332
   -0.6671210666173720      0.4654800000000000      0.2530478750391988
   -0.6671215799618421      0.4654800000000000      0.2530485285716445
   -0.6671209086260140      0.4654800000000000      0.2530476739125654
   -0.6671212620030350      0.4654800000000000      0.2530481237762797
   -0.6671208711708104      0.4654800000000000      0.2530476262319333
   -0.6671210807295670      0.4654800000000000      0.2530478930045812
   -0.6671213928936047      0.4654800000000000      0.2530482904115369
   -0.6671198212823987      0.4654800000000000      0.2530462898292826
   -0.6671225694740263      0.4654800000000000      0.2530497884502064
   -0.6671225852737649      0.4654800000000000      0.2530498085684658
   -0.6671227681983349      0.4654800000000000      0.2530500414950488
   -0.6671208759707976      0.4654800000000000      0.2530476323423221
   -0.6671209998700940      0.4654800000000000      0.2530477900677932
   -0.6671223195042902      0.4654800000000000      0.2530494701629752
   -0.6671203882920035      0.4654800000000000      0.2530470115493246
   -0.6671216640609533      0.4654800000000000      0.2530486356420040
   -0.6671213405726401      0.4654800000000000      0.2530482238019317
   -0.6671228693534774      0.4654800000000000      0.2530501703034799
   -0.6671229911173004      0.4654800000000000      0.2530503253570995
   -0.6671225541507186      0.4654800000000000      0.2530497689386462
   -0.6671234982635627      0.4654800000000000      0.2530509711860029
   -0.6671210267894355      0.4654800000000000      0.2530478243368673
   -0.6671200781610830      0.4654800000000000      0.2530466167905041
   -0.6671213190242546      0.4654800000000000      0.2530481963689243
   -0.6671210602728015      0.4654800000000000      0.2530478669623222
   -0.6671222115819103      0.4654800000000000      0.2530493327487903
   -0.6671213393310065      0.4654800000000000      0.2530482222212194
   -0.6671209247682518      0.4654800000000000      0.2530476944617857
   -0.6671197753618021      0.4654800000000000      0.2530462313818053
   -0.6671217431803820      0.4654800000000000      0.2530487363737470
   -0.6671225981658747      0.4654800000000000      0.2530498249843937
   -0.6671220874043811      0.4654800000000000      0.2530491746402025
   -0.6671221345783503      0.4654800000000000      0.2530492347039384
   -0.6671234205705593      0.4654800000000000      0.2530508722441051
   -0.6671233900414985      0.4654800000000000      0.2530508333657195
   -0.6671199199268246      0.4654800000000000      0.2530464153847243
   -0.6671200603337807      0.4654800000000000      0.2530465940990856
   -0.6671218535108240      0.4654800000000000      0.2530488768441329
   -0.6671218591407787      0.4654800000000000      0.2530488840121348
   -0.6671218025584436      0.4654800000000000      0.2530488119723485
   -0.6671210849020826      0.4654800000000000      0.2530478983163663
   -0.6671232436363401      0.4654800000000000      0.2530506469230309
   -0.6671220620524054      0.4654800000000000      0.2530491423612566
   -0.6671206036370125      0.4654800000000000      0.2530472856681221
   -0.6671226437893867      0.4654800000000000      0.2530498830784994
   -0.6671232633936597      0.4654800000000000      0.2530506720831592
   -0.6671213157950424      0.4654800000000000      0.2530481922578580
   -0.6671238509300764      0.4654800000000000      0.2530514203207507
   -0.6671211940883208      0.4654800000000000      0.2530480373161473
   -0.6671229932295626      0.4654800000000000      0.2530503280468717
   -0.6671231907637890      0.4654800000000000      0.2530505795923957
   -0.6671222728262126      0.4654800000000000      0.2530494107289668


==> anc/lamb=1.0/Nx=64_lamb=1.0/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.0
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6669
#   n_meas:             79401
#   tau_int:            2.544541162190029
#   n_independent:      13039.895959705878
#   n_eff (at crossing):79395.04210664489
# Ensemble 2:
#   musq:               -0.6668181818181819
#   n_meas:             79401
#   tau_int:            2.50328932008258
#   n_independent:      13219.006152530244
#   n_eff (at crossing):79254.61246559038
# Ensemble 3:
#   musq:               -0.6667363636363637
#   n_meas:             79401
#   tau_int:            2.476393227889891
#   n_independent:      13338.459323180763
#   n_eff (at crossing):78925.6912883115
# Ensemble 4:
#   musq:               -0.6666545454545455
#   n_meas:             79401
#   tau_int:            2.5023695559889743
#   n_independent:      13223.055743023859
#   n_eff (at crossing):78410.34787255582
# Ensemble 5:
#   musq:               -0.6665727272727273
#   n_meas:             79401
#   tau_int:            2.4682962201059557
#   n_independent:      13374.844374050666
#   n_eff (at crossing):77744.25324994548
# Ensemble 6:
#   musq:               -0.6664909090909091
#   n_meas:             79401
#   tau_int:            2.510737369470882
#   n_independent:      13186.304591880464
#   n_eff (at crossing):76858.30524568351
# Ensemble 7:
#   musq:               -0.666409090909091
#   n_meas:             79401
#   tau_int:            2.5121083736006447
#   n_independent:      13180.302657086144
#   n_eff (at crossing):75819.80404336653
#
# === Crossing result ===
# musqcrit_central:   -0.6669207136270149
# musqcrit_err:       9.315805960703871e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25231733957062313
# phisq_err:          1.2498474850468875e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6669209283716748      0.4654800000000000      0.2523176275961735
   -0.6669204327258148      0.4654800000000000      0.2523169626147529
   -0.6669199596503034      0.4654800000000000      0.2523163279778854
   -0.6669209578499713      0.4654800000000000      0.2523176671477524
   -0.6669217186770295      0.4654800000000000      0.2523186880464026
   -0.6669205986656455      0.4654800000000000      0.2523171852397718
   -0.6669212483760434      0.4654800000000000      0.2523180569647966
   -0.6669193849503604      0.4654800000000000      0.2523155570934899
   -0.6669207380085987      0.4654800000000000      0.2523173721882567
   -0.6669216211393846      0.4654800000000000      0.2523185571587995
   -0.6669212852937006      0.4654800000000000      0.2523181065011970
   -0.6669205414559137      0.4654800000000000      0.2523171084862900
   -0.6669219058932677      0.4654800000000000      0.2523189392827442
   -0.6669207318031292      0.4654800000000000      0.2523173638626188
   -0.6669203276584720      0.4654800000000000      0.2523168216602385
   -0.6669207295779797      0.4654800000000000      0.2523173608772242
   -0.6669206035403719      0.4654800000000000      0.2523171917798237
   -0.6669199125844668      0.4654800000000000      0.2523162648418343
   -0.6669207298554229      0.4654800000000000      0.2523173612494594
   -0.6669217743341418      0.4654800000000000      0.2523187627349052
   -0.6669209566213347      0.4654800000000000      0.2523176654992633
   -0.6669213691421099      0.4654800000000000      0.2523182190110410
   -0.6669201380776345      0.4654800000000000      0.2523165673331970
   -0.6669208049911854      0.4654800000000000      0.2523174620568732
   -0.6669204948873385      0.4654800000000000      0.2523170460098176
   -0.6669219156431058      0.4654800000000000      0.2523189523668826
   -0.6669210814353607      0.4654800000000000      0.2523178329671754
   -0.6669203029716276      0.4654800000000000      0.2523167885417104
   -0.6669211899140776      0.4654800000000000      0.2523179785208436
   -0.6669213704910040      0.4654800000000000      0.2523182208210361
   -0.6669217532777874      0.4654800000000000      0.2523187344784414
   -0.6669210743331475      0.4654800000000000      0.2523178234377402
   -0.6669213157663177      0.4654800000000000      0.2523181473898754
   -0.6669203926121969      0.4654800000000000      0.2523169087994276
   -0.6669189890727446      0.4654800000000000      0.2523150261286586
   -0.6669195112558074      0.4654800000000000      0.2523157265078347
   -0.6669213552500666      0.4654800000000000      0.2523182003702244
   -0.6669209973554169      0.4654800000000000      0.2523177201533195
   -0.6669211821041755      0.4654800000000000      0.2523179680416297
   -0.6669198696779667      0.4654800000000000      0.2523162072858204
   -0.6669211143656223      0.4654800000000000      0.2523178771517243
   -0.6669198086388167      0.4654800000000000      0.2523161254070215
   -0.6669207719720357      0.4654800000000000      0.2523174177558722
   -0.6669223193918908      0.4654800000000000      0.2523194942147735
   -0.6669204462751571      0.4654800000000000      0.2523169807922780
   -0.6669193514606572      0.4654800000000000      0.2523155121742628
   -0.6669222305689805      0.4654800000000000      0.2523193750068299
   -0.6669196183013140      0.4654800000000000      0.2523158700921340
   -0.6669200454695802      0.4654800000000000      0.2523164431009682
   -0.6669206965370121      0.4654800000000000      0.2523173165476375
   -0.6669214044271772      0.4654800000000000      0.2523182663579856
   -0.6669206881012447      0.4654800000000000      0.2523173052297943
   -0.6669212926778305      0.4654800000000000      0.2523181164093250
   -0.6669191415444640      0.4654800000000000      0.2523152306239210
   -0.6669193874548455      0.4654800000000000      0.2523155604527292
   -0.6669199453899106      0.4654800000000000      0.2523163088483434
   -0.6669207191005618      0.4654800000000000      0.2523173468201096
   -0.6669205096193567      0.4654800000000000      0.2523170657742511
   -0.6669207857689465      0.4654800000000000      0.2523174362668197
   -0.6669206992516771      0.4654800000000000      0.2523173201897708
   -0.6669194688793281      0.4654800000000000      0.2523156696674880
   -0.6669208606140197      0.4654800000000000      0.2523175366853744
   -0.6669213654376215      0.4654800000000000      0.2523182140402275
   -0.6669203644229446      0.4654800000000000      0.2523168709817675
   -0.6669214533852434      0.4654800000000000      0.2523183320524869
   -0.6669232212963434      0.4654800000000000      0.2523207047707794
   -0.6669214470588773      0.4654800000000000      0.2523183235633994
   -0.6669199584312967      0.4654800000000000      0.2523163263426522
   -0.6669202718065402      0.4654800000000000      0.2523167467325620
   -0.6669201584301320      0.4654800000000000      0.2523165946360648
   -0.6669205921710235      0.4654800000000000      0.2523171765264387
   -0.6669204779861054      0.4654800000000000      0.2523170233352455
   -0.6669202307267873      0.4654800000000000      0.2523166916229234
   -0.6669194107946683      0.4654800000000000      0.2523155917582758
   -0.6669216335208989      0.4654800000000000      0.2523185737736413
   -0.6669217668018216      0.4654800000000000      0.2523187526269339
   -0.6669213289067275      0.4654800000000000      0.2523181650219806
   -0.6669190076923895      0.4654800000000000      0.2523150511010063
   -0.6669199806558068      0.4654800000000000      0.2523163561557297
   -0.6669207955014814      0.4654800000000000      0.2523174493247337
   -0.6669223577697583      0.4654800000000000      0.2523195457218268
   -0.6669215749134401      0.4654800000000000      0.2523184951282488
   -0.6669215257474094      0.4654800000000000      0.2523184291530458
   -0.6669204642405689      0.4654800000000000      0.2523170048943904
   -0.6669203819556740      0.4654800000000000      0.2523168945030047
   -0.6669205052327541      0.4654800000000000      0.2523170598891918
   -0.6669217302109867      0.4654800000000000      0.2523187035242108
   -0.6669211748613845      0.4654800000000000      0.2523179583233730
   -0.6669189047096589      0.4654800000000000      0.2523149129835343
   -0.6669216776404138      0.4654800000000000      0.2523186329782755
   -0.6669207488697180      0.4654800000000000      0.2523173867602249
   -0.6669207878285146      0.4654800000000000      0.2523174390300918
   -0.6669215717237376      0.4654800000000000      0.2523184908480118
   -0.6669220553784404      0.4654800000000000      0.2523191398925105
   -0.6669214869245617      0.4654800000000000      0.2523183770576841
   -0.6669210542688797      0.4654800000000000      0.2523177965164685
   -0.6669206117416230      0.4654800000000000      0.2523172027828366
   -0.6669218085993214      0.4654800000000000      0.2523188087171429
   -0.6669210479926936      0.4654800000000000      0.2523177880954059
   -0.6669216512333522      0.4654800000000000      0.2523185975421818
   -0.6669221983167903      0.4654800000000000      0.2523193317221699
   -0.6669211407039876      0.4654800000000000      0.2523179124917375
   -0.6669206019687510      0.4654800000000000      0.2523171896712980
   -0.6669210532663263      0.4654800000000000      0.2523177951712934
   -0.6669201215949215      0.4654800000000000      0.2523165452217278
   -0.6669200014714213      0.4654800000000000      0.2523163840789676
   -0.6669211234445768      0.4654800000000000      0.2523178893335662
   -0.6669199387776765      0.4654800000000000      0.2523162999784093
   -0.6669203617487720      0.4654800000000000      0.2523168673942080
   -0.6669195344956823      0.4654800000000000      0.2523157576801140
   -0.6669214139837687      0.4654800000000000      0.2523182791814695
   -0.6669199462221986      0.4654800000000000      0.2523163099648111
   -0.6669199826239807      0.4654800000000000      0.2523163587959440
   -0.6669210456589908      0.4654800000000000      0.2523177849641667
   -0.6669199820595137      0.4654800000000000      0.2523163580387377
   -0.6669211780258438      0.4654800000000000      0.2523179625693904
   -0.6669199578738384      0.4654800000000000      0.2523163255948513
   -0.6669204301072431      0.4654800000000000      0.2523169591017358
   -0.6669200772826798      0.4654800000000000      0.2523164857774681
   -0.6669204633515259      0.4654800000000000      0.2523170037016624
   -0.6669211226824842      0.4654800000000000      0.2523178883110147
   -0.6669210852467556      0.4654800000000000      0.2523178380811419
   -0.6669194265643840      0.4654800000000000      0.2523156129101734
   -0.6669206901271778      0.4654800000000000      0.2523173079478847
   -0.6669209103441800      0.4654800000000000      0.2523176034084664
   -0.6669183358906827      0.4654800000000000      0.2523141501525480
   -0.6669197566594569      0.4654800000000000      0.2523160556819660
   -0.6669193757921480      0.4654800000000000      0.2523155448096885


==> anc/lamb=1.0/Nx=80_lamb=1.0/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.0
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.6669
#   n_meas:             79401
#   tau_int:            2.9040234775254072
#   n_independent:      11662.816153330623
#   n_eff (at crossing):79111.78775926605
# Ensemble 2:
#   musq:               -0.6668181818181819
#   n_meas:             79401
#   tau_int:            2.889946917690731
#   n_independent:      11711.245327417815
#   n_eff (at crossing):79391.10691084164
# Ensemble 3:
#   musq:               -0.6667363636363637
#   n_meas:             79401
#   tau_int:            2.8373169622463523
#   n_independent:      11895.933304841847
#   n_eff (at crossing):79285.647102683
# Ensemble 4:
#   musq:               -0.6666545454545455
#   n_meas:             79401
#   tau_int:            2.8535560368635657
#   n_independent:      11838.32909413082
#   n_eff (at crossing):78795.3661393648
# Ensemble 5:
#   musq:               -0.6665727272727273
#   n_meas:             79401
#   tau_int:            2.8282498503091014
#   n_independent:      11928.341256084766
#   n_eff (at crossing):77946.89911411425
# Ensemble 6:
#   musq:               -0.6664909090909091
#   n_meas:             79401
#   tau_int:            2.777633826840288
#   n_independent:      12112.548898810996
#   n_eff (at crossing):76718.9896845273
# Ensemble 7:
#   musq:               -0.666409090909091
#   n_meas:             79401
#   tau_int:            2.929814351266855
#   n_independent:      11575.116299031171
#   n_eff (at crossing):75114.63019692668
#
# === Crossing result ===
# musqcrit_central:   -0.6667996509311758
# musqcrit_err:       6.906476095778415e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25175049906878155
# phisq_err:          9.772095219495128e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.6667993763368026      0.4654800000000000      0.2517501104702742
   -0.6667984021822795      0.4654800000000000      0.2517487323847053
   -0.6667992859140242      0.4654800000000000      0.2517499825378522
   -0.6667992528197180      0.4654800000000000      0.2517499357160157
   -0.6667999069767373      0.4654800000000000      0.2517508612991330
   -0.6668000953120140      0.4654800000000000      0.2517511278112641
   -0.6667993811005432      0.4654800000000000      0.2517501172102250
   -0.6667980096686293      0.4654800000000000      0.2517481772237737
   -0.6667988483017417      0.4654800000000000      0.2517493634393571
   -0.6667989053674529      0.4654800000000000      0.2517494441669562
   -0.6667996331720268      0.4654800000000000      0.2517504738651064
   -0.6667997332488170      0.4654800000000000      0.2517506154704079
   -0.6667992373734415      0.4654800000000000      0.2517499138627687
   -0.6668004344587106      0.4654800000000000      0.2517516077716365
   -0.6668002855765833      0.4654800000000000      0.2517513970679799
   -0.6667991907672312      0.4654800000000000      0.2517498479253196
   -0.6667992865388698      0.4654800000000000      0.2517499834218885
   -0.6667990472659457      0.4654800000000000      0.2517496449083070
   -0.6667999848550561      0.4654800000000000      0.2517509715025532
   -0.6667994451748562      0.4654800000000000      0.2517502078662835
   -0.6667994818393123      0.4654800000000000      0.2517502597420261
   -0.6667997537253568      0.4654800000000000      0.2517506444445201
   -0.6668001575436205      0.4654800000000000      0.2517512158779696
   -0.6668007590201681      0.4654800000000000      0.2517520671342068
   -0.6668005275290251      0.4654800000000000      0.2517517394928088
   -0.6668003312244262      0.4654800000000000      0.2517514616696003
   -0.6667997579609687      0.4654800000000000      0.2517506504378926
   -0.6667996298536815      0.4654800000000000      0.2517504691698283
   -0.6667997974931656      0.4654800000000000      0.2517507063761246
   -0.6668002354022030      0.4654800000000000      0.2517513260612900
   -0.6667998583384203      0.4654800000000000      0.2517507924736528
   -0.6667991507979929      0.4654800000000000      0.2517497913784079
   -0.6668001580493924      0.4654800000000000      0.2517512165937160
   -0.6667996811630758      0.4654800000000000      0.2517505417703298
   -0.6667991045953996      0.4654800000000000      0.2517497260135891
   -0.6668003645039765      0.4654800000000000      0.2517515087679248
   -0.6667993481445763      0.4654800000000000      0.2517500705828508
   -0.6667993684647424      0.4654800000000000      0.2517500993325544
   -0.6668004384340113      0.4654800000000000      0.2517516133977551
   -0.6667984438170750      0.4654800000000000      0.2517487912754871
   -0.6667999089633758      0.4654800000000000      0.2517508641103392
   -0.6668011196452256      0.4654800000000000      0.2517525775883673
   -0.6667993872777864      0.4654800000000000      0.2517501259500755
   -0.6667985801602164      0.4654800000000000      0.2517489841323698
   -0.6667993934270885      0.4654800000000000      0.2517501346504088
   -0.6667996645040991      0.4654800000000000      0.2517505181985060
   -0.6667992713678997      0.4654800000000000      0.2517499619579360
   -0.6667992172822373      0.4654800000000000      0.2517498854380647
   -0.6667993725604338      0.4654800000000000      0.2517501051273064
   -0.6667998002764490      0.4654800000000000      0.2517507103145065
   -0.6667994525340908      0.4654800000000000      0.2517502182786612
   -0.6667979235288386      0.4654800000000000      0.2517480553982042
   -0.6667997863404976      0.4654800000000000      0.2517506905949869
   -0.6668001208654687      0.4654800000000000      0.2517511639729024
   -0.6667992828925193      0.4654800000000000      0.2517499782630082
   -0.6667988837303275      0.4654800000000000      0.2517494135579986
   -0.6667999738257037      0.4654800000000000      0.2517509558950783
   -0.6667997394023566      0.4654800000000000      0.2517506241775911
   -0.6667997439686731      0.4654800000000000      0.2517506306388834
   -0.6667999786260460      0.4654800000000000      0.2517509626879663
   -0.6667996616440098      0.4654800000000000      0.2517505141515983
   -0.6667998971716016      0.4654800000000000      0.2517508474243338
   -0.6667988890087827      0.4654800000000000      0.2517494210251469
   -0.6667998119268712      0.4654800000000000      0.2517507268000378
   -0.6667997468113855      0.4654800000000000      0.2517506346612972
   -0.6667997450000063      0.4654800000000000      0.2517506320982100
   -0.6668007787609466      0.4654800000000000      0.2517520950753476
   -0.6667983695985217      0.4654800000000000      0.2517486862967458
   -0.6667992477225646      0.4654800000000000      0.2517499285046004
   -0.6668003559589442      0.4654800000000000      0.2517514966746688
   -0.6668006269890139      0.4654800000000000      0.2517518802610450
   -0.6667991060297580      0.4654800000000000      0.2517497280428258
   -0.6667998355570148      0.4654800000000000      0.2517507602372312
   -0.6668000532685413      0.4654800000000000      0.2517510683145615
   -0.6668000266205333      0.4654800000000000      0.2517510306047085
   -0.6667996023826120      0.4654800000000000      0.2517504302999260
   -0.6668004564566444      0.4654800000000000      0.2517516389047043
   -0.6667991066955448      0.4654800000000000      0.2517497289847375
   -0.6667988468730532      0.4654800000000000      0.2517493614182899
   -0.6667993249790533      0.4654800000000000      0.2517500378076359
   -0.6667992211942853      0.4654800000000000      0.2517498909727527
   -0.6667999003754495      0.4654800000000000      0.2517508519579483
   -0.6667998396381415      0.4654800000000000      0.2517507660121414
   -0.6667999858368727      0.4654800000000000      0.2517509728919095
   -0.6667991057698502      0.4654800000000000      0.2517497276751248
   -0.6667994850059537      0.4654800000000000      0.2517502642224636
   -0.6668002686341472      0.4654800000000000      0.2517513730909630
   -0.6667992432466395      0.4654800000000000      0.2517499221721028
   -0.6668002131145661      0.4654800000000000      0.2517512945201921
   -0.6668001204035255      0.4654800000000000      0.2517511633191871
   -0.6667983022140692      0.4654800000000000      0.2517485909864423
   -0.6668004243998802      0.4654800000000000      0.2517515935357163
   -0.6668006698570789      0.4654800000000000      0.2517519409345248
   -0.6668005653191166      0.4654800000000000      0.2517517929776126
   -0.6667990918652851      0.4654800000000000      0.2517497080038929
   -0.6668002531849615      0.4654800000000000      0.2517513512273011
   -0.6667992963682733      0.4654800000000000      0.2517499973286190
   -0.6668000247752983      0.4654800000000000      0.2517510279935095
   -0.6667998792383476      0.4654800000000000      0.2517508220479057
   -0.6667994258004351      0.4654800000000000      0.2517501804540541
   -0.6668005669455260      0.4654800000000000      0.2517517952795039
   -0.6667993997096556      0.4654800000000000      0.2517501435393081
   -0.6667986556611359      0.4654800000000000      0.2517490909313584
   -0.6667996595980323      0.4654800000000000      0.2517505112566276
   -0.6668004569797478      0.4654800000000000      0.2517516396450405
   -0.6668001306311162      0.4654800000000000      0.2517511777927007
   -0.6667993695068153      0.4654800000000000      0.2517501008069218
   -0.6668006083307444      0.4654800000000000      0.2517518538532217
   -0.6667998547016827      0.4654800000000000      0.2517507873275380
   -0.6667999044367721      0.4654800000000000      0.2517508577049409
   -0.6667995408638839      0.4654800000000000      0.2517503432557444
   -0.6668004990259855      0.4654800000000000      0.2517516991524685
   -0.6668001142269474      0.4654800000000000      0.2517511545784601
   -0.6667993514360574      0.4654800000000000      0.2517500752397457
   -0.6667999719550460      0.4654800000000000      0.2517509532479434
   -0.6668004554777756      0.4654800000000000      0.2517516375193345
   -0.6667989494880974      0.4654800000000000      0.2517495065828051
   -0.6667993560891935      0.4654800000000000      0.2517500818231618
   -0.6667994230097467      0.4654800000000000      0.2517501765056133
   -0.6667991420093642      0.4654800000000000      0.2517497789446864
   -0.6667990686846872      0.4654800000000000      0.2517496752097331
   -0.6667994557428959      0.4654800000000000      0.2517502228187178
   -0.6668003369610405      0.4654800000000000      0.2517514697882150
   -0.6667986222086796      0.4654800000000000      0.2517490436112750
   -0.6667997016794852      0.4654800000000000      0.2517505708004285
   -0.6667986463852906      0.4654800000000000      0.2517490778101913
   -0.6668003170885105      0.4654800000000000      0.2517514416641170
   -0.6668002631676124      0.4654800000000000      0.2517513653547210


==> anc/lamb=1.2/Nx=112_lamb=1.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.2
# Nx:      112
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.788
#   n_meas:             4401
#   tau_int:            2.2154221378159633
#   n_independent:      810.371238178783
#   n_eff (at crossing):4038.7572838880697
# Ensemble 2:
#   musq:               -0.7879090909090909
#   n_meas:             4401
#   tau_int:            2.310764954677392
#   n_independent:      782.8829644179779
#   n_eff (at crossing):4219.737358635564
# Ensemble 3:
#   musq:               -0.7879
#   n_meas:             14401
#   tau_int:            2.4097382703418697
#   n_independent:      2474.6211964810163
#   n_eff (at crossing):13853.946392402877
# Ensemble 4:
#   musq:               -0.7878454545454545
#   n_meas:             14401
#   tau_int:            2.2892365309857308
#   n_independent:      2581.5307952586245
#   n_eff (at crossing):14095.575989180414
# Ensemble 5:
#   musq:               -0.7878181818181819
#   n_meas:             4401
#   tau_int:            2.247065751083273
#   n_independent:      801.0365238372102
#   n_eff (at crossing):4341.423149905027
# Ensemble 6:
#   musq:               -0.7877909090909091
#   n_meas:             14401
#   tau_int:            2.31515856834711
#   n_independent:      2557.7600071841407
#   n_eff (at crossing):14275.92892553708
# Ensemble 7:
#   musq:               -0.7877363636363637
#   n_meas:             14401
#   tau_int:            2.269609736216986
#   n_independent:      2599.8247716427995
#   n_eff (at crossing):14378.574123797845
# Ensemble 8:
#   musq:               -0.7877272727272727
#   n_meas:             4401
#   tau_int:            2.273737534039479
#   n_independent:      793.3338944277631
#   n_eff (at crossing):4396.762346472163
# Ensemble 9:
#   musq:               -0.7876818181818181
#   n_meas:             14401
#   tau_int:            2.2777898674803243
#   n_independent:      2592.1687181224493
#   n_eff (at crossing):14398.38421867883
# Ensemble 10:
#   musq:               -0.7876363636363637
#   n_meas:             4401
#   tau_int:            2.355755806180862
#   n_independent:      770.5490767933808
#   n_eff (at crossing):4385.89014791589
# Ensemble 11:
#   musq:               -0.7876272727272727
#   n_meas:             14401
#   tau_int:            2.2625064472045944
#   n_independent:      2606.50975395415
#   n_eff (at crossing):14338.520707657943
# Ensemble 12:
#   musq:               -0.7875727272727273
#   n_meas:             14401
#   tau_int:            2.255897912373495
#   n_independent:      2612.760061855349
#   n_eff (at crossing):14198.181016485692
# Ensemble 13:
#   musq:               -0.7875454545454545
#   n_meas:             4401
#   tau_int:            2.2381953057072455
#   n_independent:      803.6314997010907
#   n_eff (at crossing):4310.324895472693
# Ensemble 14:
#   musq:               -0.7875181818181818
#   n_meas:             14401
#   tau_int:            2.1992458078990533
#   n_independent:      2667.596992807587
#   n_eff (at crossing):13986.769001611843
# Ensemble 15:
#   musq:               -0.7874636363636364
#   n_meas:             14401
#   tau_int:            2.3253214331222742
#   n_independent:      2548.5595782433497
#   n_eff (at crossing):13695.0173887804
# Ensemble 16:
#   musq:               -0.7874545454545454
#   n_meas:             4401
#   tau_int:            2.1268280656389194
#   n_independent:      837.702333389976
#   n_eff (at crossing):4157.24089526093
# Ensemble 17:
#   musq:               -0.787409090909091
#   n_meas:             14401
#   tau_int:            2.1827938133128866
#   n_independent:      2683.955794242853
#   n_eff (at crossing):13336.234650423447
# Ensemble 18:
#   musq:               -0.7873636363636364
#   n_meas:             4401
#   tau_int:            2.124074425038903
#   n_independent:      838.5813980742473
#   n_eff (at crossing):3976.5739181754857
# Ensemble 19:
#   musq:               -0.7873545454545454
#   n_meas:             14401
#   tau_int:            2.3096483306304263
#   n_independent:      2562.77624551837
#   n_eff (at crossing):12912.011546658483
# Ensemble 20:
#   musq:               -0.7873
#   n_meas:             14401
#   tau_int:            2.1360280061315207
#   n_independent:      2731.571888937185
#   n_eff (at crossing):12424.177957110116
#
# === Crossing result ===
# musqcrit_central:   -0.7876956969324675
# musqcrit_err:       6.5018734684297865e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2507418479462138
# phisq_err:          8.696301860887743e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.7876959388171262      0.4654800000000000      0.2507421713819991
   -0.7876953288845271      0.4654800000000000      0.2507413556375092
   -0.7876958562005879      0.4654800000000000      0.2507420608755296
   -0.7876957690173736      0.4654800000000000      0.2507419442649373
   -0.7876951654686066      0.4654800000000000      0.2507411371152590
   -0.7876948435644572      0.4654800000000000      0.2507407067043115
   -0.7876954910689634      0.4654800000000000      0.2507415725279301
   -0.7876949035902487      0.4654800000000000      0.2507407869590309
   -0.7876961780914596      0.4654800000000000      0.2507424914530330
   -0.7876954270794464      0.4654800000000000      0.2507414869525091
   -0.7876955558300772      0.4654800000000000      0.2507416591375916
   -0.7876947801796838      0.4654800000000000      0.2507406219608317
   -0.7876961924888288      0.4654800000000000      0.2507425107130508
   -0.7876944987903119      0.4654800000000000      0.2507402457793820
   -0.7876960669300012      0.4654800000000000      0.2507423427512236
   -0.7876961936263022      0.4654800000000000      0.2507425122347057
   -0.7876952717517489      0.4654800000000000      0.2507412792369739
   -0.7876958464976982      0.4654800000000000      0.2507420478973633
   -0.7876959404535590      0.4654800000000000      0.2507421735709026
   -0.7876966557774729      0.4654800000000000      0.2507431305379764
   -0.7876952602544430      0.4654800000000000      0.2507412638624795
   -0.7876958066696642      0.4654800000000000      0.2507419946256632
   -0.7876957880260409      0.4654800000000000      0.2507419696893270
   -0.7876955528879590      0.4654800000000000      0.2507416552028354
   -0.7876955877500394      0.4654800000000000      0.2507417018273086
   -0.7876960477246620      0.4654800000000000      0.2507423170607546
   -0.7876961278055117      0.4654800000000000      0.2507424241841454
   -0.7876957294042776      0.4654800000000000      0.2507418912824588
   -0.7876944906669274      0.4654800000000000      0.2507402349201253
   -0.7876964040038824      0.4654800000000000      0.2507427936798986
   -0.7876956917374951      0.4654800000000000      0.2507418409039957
   -0.7876956748265308      0.4654800000000000      0.2507418182862275
   -0.7876953027695301      0.4654800000000000      0.2507413207151251
   -0.7876964702942296      0.4654800000000000      0.2507428823689612
   -0.7876950638895063      0.4654800000000000      0.2507410012897540
   -0.7876958533417608      0.4654800000000000      0.2507420570516803
   -0.7876963110732899      0.4654800000000000      0.2507426693533536
   -0.7876957577236564      0.4654800000000000      0.2507419291595109
   -0.7876959630422586      0.4654800000000000      0.2507422037858540
   -0.7876953579766670      0.4654800000000000      0.2507413945415439
   -0.7876967121666231      0.4654800000000000      0.2507432059882155
   -0.7876954723813396      0.4654800000000000      0.2507415475360773
   -0.7876943819686945      0.4654800000000000      0.2507400896170359
   -0.7876960024223629      0.4654800000000000      0.2507422564619062
   -0.7876966469669077      0.4654800000000000      0.2507431187493593
   -0.7876956428631308      0.4654800000000000      0.2507417755368433
   -0.7876958337279782      0.4654800000000000      0.2507420308172185
   -0.7876960697897842      0.4654800000000000      0.2507423465766969
   -0.7876955767346678      0.4654800000000000      0.2507416870952995
   -0.7876961371311408      0.4654800000000000      0.2507424366591866
   -0.7876954679604605      0.4654800000000000      0.2507415416238531
   -0.7876963410099217      0.4654800000000000      0.2507427094033345
   -0.7876956483201794      0.4654800000000000      0.2507417828353209
   -0.7876953397522234      0.4654800000000000      0.2507413701704933
   -0.7876960563057762      0.4654800000000000      0.2507423285394561
   -0.7876964273054924      0.4654800000000000      0.2507428248545608
   -0.7876958327384209      0.4654800000000000      0.2507420294936397
   -0.7876959630080912      0.4654800000000000      0.2507422037401508
   -0.7876957576430480      0.4654800000000000      0.2507419290516968
   -0.7876953177864902      0.4654800000000000      0.2507413407965679
   -0.7876961062950065      0.4654800000000000      0.2507423954093912
   -0.7876961884107603      0.4654800000000000      0.2507425052576205
   -0.7876951154926213      0.4654800000000000      0.2507410702896277
   -0.7876967146574396      0.4654800000000000      0.2507432093210383
   -0.7876971551065030      0.4654800000000000      0.2507437987165270
   -0.7876956871567059      0.4654800000000000      0.2507418347773494
   -0.7876952760119728      0.4654800000000000      0.2507412849338743
   -0.7876954884833695      0.4654800000000000      0.2507415690700798
   -0.7876948443463409      0.4654800000000000      0.2507407077496799
   -0.7876956850370883      0.4654800000000000      0.2507418319424387
   -0.7876955707719894      0.4654800000000000      0.2507416791208141
   -0.7876954327148500      0.4654800000000000      0.2507414944888388
   -0.7876953797165954      0.4654800000000000      0.2507414236140019
   -0.7876962778546996      0.4654800000000000      0.2507426249132791
   -0.7876953931954978      0.4654800000000000      0.2507414416392563
   -0.7876958524897206      0.4654800000000000      0.2507420559120274
   -0.7876957532696958      0.4654800000000000      0.2507419232023269
   -0.7876954162914409      0.4654800000000000      0.2507414725255599
   -0.7876958753482389      0.4654800000000000      0.2507420864867567
   -0.7876953905898776      0.4654800000000000      0.2507414381547682
   -0.7876954545813732      0.4654800000000000      0.2507415237315149
   -0.7876967757514826      0.4654800000000000      0.2507432910686691
   -0.7876954494286705      0.4654800000000000      0.2507415168406458
   -0.7876951007942249      0.4654800000000000      0.2507410506358644
   -0.7876960565070004      0.4654800000000000      0.2507423288086282
   -0.7876954570130044      0.4654800000000000      0.2507415269834157
   -0.7876959356656177      0.4654800000000000      0.2507421671665245
   -0.7876957050981248      0.4654800000000000      0.2507418587734418
   -0.7876949744997040      0.4654800000000000      0.2507408817678765
   -0.7876955779077111      0.4654800000000000      0.2507416886641297
   -0.7876958274744584      0.4654800000000000      0.2507420224528540
   -0.7876955133346752      0.4654800000000000      0.2507416023051887
   -0.7876949723695382      0.4654800000000000      0.2507408789197162
   -0.7876955784313370      0.4654800000000000      0.2507416893644281
   -0.7876958846310946      0.4654800000000000      0.2507420989032538
   -0.7876951811083819      0.4654800000000000      0.2507411580283506
   -0.7876952020727720      0.4654800000000000      0.2507411860615924
   -0.7876946662758457      0.4654800000000000      0.2507404696806359
   -0.7876958474562962      0.4654800000000000      0.2507420491795403
   -0.7876948374421819      0.4654800000000000      0.2507406985189199
   -0.7876946986995191      0.4654800000000000      0.2507405130277113
   -0.7876955068940338      0.4654800000000000      0.2507415936917075
   -0.7876964047627618      0.4654800000000000      0.2507427946951804
   -0.7876955509678563      0.4654800000000000      0.2507416526349139
   -0.7876960202289259      0.4654800000000000      0.2507422802808064
   -0.7876954331618222      0.4654800000000000      0.2507414950865837
   -0.7876947703225328      0.4654800000000000      0.2507406087823302
   -0.7876950861545851      0.4654800000000000      0.2507410310607881
   -0.7876954248125918      0.4654800000000000      0.2507414839210077
   -0.7876955209850123      0.4654800000000000      0.2507416125365034
   -0.7876956259629414      0.4654800000000000      0.2507417529339530
   -0.7876970204076738      0.4654800000000000      0.2507436184550233
   -0.7876952050068905      0.4654800000000000      0.2507411899850677
   -0.7876953470034822      0.4654800000000000      0.2507413798673810
   -0.7876965373000009      0.4654800000000000      0.2507429720177062
   -0.7876967116667664      0.4654800000000000      0.2507432053193855
   -0.7876968707988475      0.4654800000000000      0.2507434182521527
   -0.7876952089955194      0.4654800000000000      0.2507411953186324
   -0.7876961496498334      0.4654800000000000      0.2507424534057163
   -0.7876964869789771      0.4654800000000000      0.2507429046916767
   -0.7876951360687692      0.4654800000000000      0.2507410978029527
   -0.7876948218231917      0.4654800000000000      0.2507406776366568
   -0.7876946200937469      0.4654800000000000      0.2507404079410046
   -0.7876972366511273      0.4654800000000000      0.2507439078490873
   -0.7876957868225476      0.4654800000000000      0.2507419680796298
   -0.7876958202906030      0.4654800000000000      0.2507420128441508
   -0.7876960636271012      0.4654800000000000      0.2507423383330079
   -0.7876967661747255      0.4654800000000000      0.2507432782542328


==> anc/lamb=1.2/Nx=136_lamb=1.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.2
# Nx:      136
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.788
#   n_meas:             1901
#   tau_int:            2.4143777615042574
#   n_independent:      326.1416596554727
#   n_eff (at crossing):1589.5766572376465
# Ensemble 2:
#   musq:               -0.7879090909090909
#   n_meas:             1901
#   tau_int:            2.8783684293106186
#   n_independent:      281.34882855093355
#   n_eff (at crossing):1717.4893936376654
# Ensemble 3:
#   musq:               -0.7879
#   n_meas:             11901
#   tau_int:            2.5440603883153843
#   n_independent:      1954.7903920832105
#   n_eff (at crossing):10834.672973162225
# Ensemble 4:
#   musq:               -0.7878454545454545
#   n_meas:             11901
#   tau_int:            2.581471488729471
#   n_independent:      1931.0579448046312
#   n_eff (at crossing):11273.215705024866
# Ensemble 5:
#   musq:               -0.7878181818181819
#   n_meas:             1901
#   tau_int:            2.43025135390187
#   n_independent:      324.37490344790086
#   n_eff (at crossing):1830.8592689200887
# Ensemble 6:
#   musq:               -0.7877909090909091
#   n_meas:             11901
#   tau_int:            2.6391082275112936
#   n_independent:      1895.6020527898768
#   n_eff (at crossing):11605.673719685974
# Ensemble 7:
#   musq:               -0.7877363636363637
#   n_meas:             11901
#   tau_int:            2.5448404798509787
#   n_independent:      1954.289572598966
#   n_eff (at crossing):11813.795378573515
# Ensemble 8:
#   musq:               -0.7877272727272727
#   n_meas:             1901
#   tau_int:            2.286234074105457
#   n_independent:      341.14147437708215
#   n_eff (at crossing):1891.0490834247776
# Ensemble 9:
#   musq:               -0.7876818181818181
#   n_meas:             11901
#   tau_int:            2.554013523532848
#   n_independent:      1948.4196628954444
#   n_eff (at crossing):11898.815027833012
# Ensemble 10:
#   musq:               -0.7876363636363637
#   n_meas:             1901
#   tau_int:            3.0442757524076574
#   n_independent:      268.1789077371638
#   n_eff (at crossing):1896.8685339329413
# Ensemble 11:
#   musq:               -0.7876272727272727
#   n_meas:             11901
#   tau_int:            2.514114962381716
#   n_independent:      1974.211360305245
#   n_eff (at crossing):11858.74207416613
# Ensemble 12:
#   musq:               -0.7875727272727273
#   n_meas:             11901
#   tau_int:            2.4471554489582417
#   n_independent:      2019.0655372804913
#   n_eff (at crossing):11699.586588825874
# Ensemble 13:
#   musq:               -0.7875454545454545
#   n_meas:             1901
#   tau_int:            2.5226068814983984
#   n_independent:      314.4636524908619
#   n_eff (at crossing):1846.4461175370893
# Ensemble 14:
#   musq:               -0.7875181818181818
#   n_meas:             11901
#   tau_int:            2.4654056604746186
#   n_independent:      2006.6394555433644
#   n_eff (at crossing):11434.995084951033
# Ensemble 15:
#   musq:               -0.7874636363636364
#   n_meas:             11901
#   tau_int:            2.4540309788935444
#   n_independent:      2014.3661466369613
#   n_eff (at crossing):11022.141381193676
# Ensemble 16:
#   musq:               -0.7874545454545454
#   n_meas:             1901
#   tau_int:            2.162535201263252
#   n_independent:      356.99058534476126
#   n_eff (at crossing):1756.7209121927538
# Ensemble 17:
#   musq:               -0.787409090909091
#   n_meas:             11901
#   tau_int:            2.434717472909946
#   n_independent:      2027.622779680978
#   n_eff (at crossing):10558.485838488015
# Ensemble 18:
#   musq:               -0.7873636363636364
#   n_meas:             1901
#   tau_int:            2.419598751452485
#   n_independent:      325.558434879838
#   n_eff (at crossing):1614.121258420591
# Ensemble 19:
#   musq:               -0.7873545454545454
#   n_meas:             11901
#   tau_int:            2.328559822916006
#   n_independent:      2103.7207527983405
#   n_eff (at crossing):10003.087129185004
# Ensemble 20:
#   musq:               -0.7873
#   n_meas:             11901
#   tau_int:            2.4457390650142194
#   n_independent:      2020.0363537533071
#   n_eff (at crossing):9365.456972017699
#
# === Crossing result ===
# musqcrit_central:   -0.7876715066038366
# musqcrit_err:       5.470004055580879e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25054590899507495
# phisq_err:          7.6230683149241705e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.7876716938372688      0.4654800000000000      0.2505461698491931
   -0.7876719981184674      0.4654800000000000      0.2505465939755802
   -0.7876718990126380      0.4654800000000000      0.2505464558279284
   -0.7876713750995434      0.4654800000000000      0.2505457256473511
   -0.7876711710248228      0.4654800000000000      0.2505454412833713
   -0.7876715973662840      0.4654800000000000      0.2505460353964254
   -0.7876721160667302      0.4654800000000000      0.2505467583981313
   -0.7876719752215913      0.4654800000000000      0.2505465620580333
   -0.7876716141908932      0.4654800000000000      0.2505460588445791
   -0.7876718957066854      0.4654800000000000      0.2505464512197542
   -0.7876713324815265      0.4654800000000000      0.2505456662595004
   -0.7876716489042682      0.4654800000000000      0.2505461072246575
   -0.7876714011123748      0.4654800000000000      0.2505457618966884
   -0.7876715408066203      0.4654800000000000      0.2505459565718119
   -0.7876708684234326      0.4654800000000000      0.2505450196871930
   -0.7876705617335432      0.4654800000000000      0.2505445924653109
   -0.7876714203924218      0.4654800000000000      0.2505457887641022
   -0.7876716237038246      0.4654800000000000      0.2505460721026742
   -0.7876715346468152      0.4654800000000000      0.2505459479873196
   -0.7876713441874250      0.4654800000000000      0.2505456825714355
   -0.7876719849170537      0.4654800000000000      0.2505465755731638
   -0.7876719234184576      0.4654800000000000      0.2505464898475060
   -0.7876713872330238      0.4654800000000000      0.2505457425555054
   -0.7876715591448693      0.4654800000000000      0.2505459821287253
   -0.7876718428421936      0.4654800000000000      0.2505463775329509
   -0.7876714271384357      0.4654800000000000      0.2505457981649726
   -0.7876717054313433      0.4654800000000000      0.2505461860084668
   -0.7876713531281270      0.4654800000000000      0.2505456950301944
   -0.7876721411043061      0.4654800000000000      0.2505467933024311
   -0.7876713200262615      0.4654800000000000      0.2505456489034515
   -0.7876712810636689      0.4654800000000000      0.2505455946109705
   -0.7876711188816606      0.4654800000000000      0.2505453686305328
   -0.7876723527650437      0.4654800000000000      0.2505470883926319
   -0.7876707023542866      0.4654800000000000      0.2505447883425029
   -0.7876716709091387      0.4654800000000000      0.2505461378933468
   -0.7876710800955857      0.4654800000000000      0.2505453145899090
   -0.7876716885499842      0.4654800000000000      0.2505461624800592
   -0.7876713764692416      0.4654800000000000      0.2505457275560367
   -0.7876719177169577      0.4654800000000000      0.2505464819000736
   -0.7876717842951787      0.4654800000000000      0.2505462959278498
   -0.7876715377715150      0.4654800000000000      0.2505459523419930
   -0.7876718749829108      0.4654800000000000      0.2505464223330299
   -0.7876720224407296      0.4654800000000000      0.2505466278805052
   -0.7876716692057518      0.4654800000000000      0.2505461355192847
   -0.7876718916060775      0.4654800000000000      0.2505464455039200
   -0.7876716265773124      0.4654800000000000      0.2505460761074441
   -0.7876712333258629      0.4654800000000000      0.2505455280922183
   -0.7876704110993132      0.4654800000000000      0.2505443826564322
   -0.7876718963002792      0.4654800000000000      0.2505464520471653
   -0.7876710895033638      0.4654800000000000      0.2505453276976584
   -0.7876715996085586      0.4654800000000000      0.2505460385214307
   -0.7876711259484518      0.4654800000000000      0.2505453784768126
   -0.7876717150603511      0.4654800000000000      0.2505461994290002
   -0.7876712334846808      0.4654800000000000      0.2505455283135153
   -0.7876724432306978      0.4654800000000000      0.2505472145270868
   -0.7876717492624007      0.4654800000000000      0.2505462470990420
   -0.7876707784324517      0.4654800000000000      0.2505448943215523
   -0.7876714083282341      0.4654800000000000      0.2505457719522055
   -0.7876709755431398      0.4654800000000000      0.2505451689226831
   -0.7876720331661893      0.4654800000000000      0.2505466428318019
   -0.7876712377249948      0.4654800000000000      0.2505455342219790
   -0.7876712987389326      0.4654800000000000      0.2505456192404501
   -0.7876718237111477      0.4654800000000000      0.2505463508670721
   -0.7876709054751101      0.4654800000000000      0.2505450713053350
   -0.7876719567282252      0.4654800000000000      0.2505465362791341
   -0.7876714713888157      0.4654800000000000      0.2505458598306976
   -0.7876727462327360      0.4654800000000000      0.2505476370417782
   -0.7876715820598595      0.4654800000000000      0.2505460140643243
   -0.7876718879041994      0.4654800000000000      0.2505464403438855
   -0.7876710523459367      0.4654800000000000      0.2505452759270305
   -0.7876711086561810      0.4654800000000000      0.2505453543832655
   -0.7876710404301754      0.4654800000000000      0.2505452593252824
   -0.7876722212402509      0.4654800000000000      0.2505469050212611
   -0.7876714376804387      0.4654800000000000      0.2505458128557915
   -0.7876714030322395      0.4654800000000000      0.2505457645720737
   -0.7876712751706501      0.4654800000000000      0.2505455863994346
   -0.7876726531524417      0.4654800000000000      0.2505475072405837
   -0.7876712869718837      0.4654800000000000      0.2505456028437071
   -0.7876725916483918      0.4654800000000000      0.2505474214762961
   -0.7876708971447526      0.4654800000000000      0.2505450596998975
   -0.7876720100736017      0.4654800000000000      0.2505466106408298
   -0.7876710477515060      0.4654800000000000      0.2505452695257833
   -0.7876723715896443      0.4654800000000000      0.2505471146388874
   -0.7876718851695140      0.4654800000000000      0.2505464365320244
   -0.7876718804885058      0.4654800000000000      0.2505464300072086
   -0.7876705980033364      0.4654800000000000      0.2505446429857683
   -0.7876717881372131      0.4654800000000000      0.2505463012829469
   -0.7876706483343346      0.4654800000000000      0.2505447130938260
   -0.7876712922928174      0.4654800000000000      0.2505456102581261
   -0.7876719207663879      0.4654800000000000      0.2505464861507312
   -0.7876711062171223      0.4654800000000000      0.2505453509849114
   -0.7876719626231012      0.4654800000000000      0.2505465444962914
   -0.7876707453613806      0.4654800000000000      0.2505448482520720
   -0.7876710631633587      0.4654800000000000      0.2505452909985996
   -0.7876708200338262      0.4654800000000000      0.2505449522752996
   -0.7876712173292211      0.4654800000000000      0.2505455058025831
   -0.7876700719932571      0.4654800000000000      0.2505439103997945
   -0.7876705697676121      0.4654800000000000      0.2505446036559378
   -0.7876710523616121      0.4654800000000000      0.2505452759488703
   -0.7876715281218587      0.4654800000000000      0.2505459388939720
   -0.7876726367679187      0.4654800000000000      0.2505474843929159
   -0.7876721784499523      0.4654800000000000      0.2505468453660035
   -0.7876718547516380      0.4654800000000000      0.2505463941331133
   -0.7876716014730650      0.4654800000000000      0.2505460411199522
   -0.7876722056903939      0.4654800000000000      0.2505468833425722
   -0.7876713585649762      0.4654800000000000      0.2505457026064067
   -0.7876713623611170      0.4654800000000000      0.2505457078963164
   -0.7876722835902048      0.4654800000000000      0.2505469919477039
   -0.7876713955418422      0.4654800000000000      0.2505457541340103
   -0.7876716807593636      0.4654800000000000      0.2505461516219482
   -0.7876713373741938      0.4654800000000000      0.2505456730773216
   -0.7876714742423249      0.4654800000000000      0.2505458638072953
   -0.7876712573863112      0.4654800000000000      0.2505455616182820
   -0.7876709567550509      0.4654800000000000      0.2505451427471377
   -0.7876717182080152      0.4654800000000000      0.2505462038161062
   -0.7876708977589192      0.4654800000000000      0.2505450605555219
   -0.7876719174129707      0.4654800000000000      0.2505464814763410
   -0.7876713644451829      0.4654800000000000      0.2505457108004600
   -0.7876719539647307      0.4654800000000000      0.2505465324269723
   -0.7876711217628898      0.4654800000000000      0.2505453726449936
   -0.7876712417908559      0.4654800000000000      0.2505455398873724
   -0.7876709569508330      0.4654800000000000      0.2505451430198995
   -0.7876712370709795      0.4654800000000000      0.2505455333106716
   -0.7876715934192091      0.4654800000000000      0.2505460298954895
   -0.7876713233465878      0.4654800000000000      0.2505456535302179
   -0.7876715039849289      0.4654800000000000      0.2505459052564046
   -0.7876710799584431      0.4654800000000000      0.2505453143988303
   -0.7876713500913596      0.4654800000000000      0.2505456907984893


==> anc/lamb=1.2/Nx=156_lamb=1.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.2
# Nx:      156
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.7879
#   n_meas:             8799
#   tau_int:            2.848871559288902
#   n_independent:      1313.7261080667388
#   n_eff (at crossing):7299.849428574531
# Ensemble 2:
#   musq:               -0.7878454545454545
#   n_meas:             8799
#   tau_int:            2.8972386124668734
#   n_independent:      1295.0223701847494
#   n_eff (at crossing):7907.036031738736
# Ensemble 3:
#   musq:               -0.7877909090909091
#   n_meas:             8947
#   tau_int:            2.89505851940657
#   n_independent:      1317.650336342931
#   n_eff (at crossing):8432.839123847567
# Ensemble 4:
#   musq:               -0.7877363636363637
#   n_meas:             8725
#   tau_int:            2.794821087905067
#   n_independent:      1324.047614000732
#   n_eff (at crossing):8518.369677876464
# Ensemble 5:
#   musq:               -0.7876818181818181
#   n_meas:             8725
#   tau_int:            2.568192137953249
#   n_independent:      1421.847069496165
#   n_eff (at crossing):8692.528695636809
# Ensemble 6:
#   musq:               -0.7876272727272727
#   n_meas:             8799
#   tau_int:            2.6265263761227806
#   n_independent:      1407.1526898346017
#   n_eff (at crossing):8791.923207038235
# Ensemble 7:
#   musq:               -0.7875727272727273
#   n_meas:             8799
#   tau_int:            2.5839687588561
#   n_independent:      1426.5708714999612
#   n_eff (at crossing):8679.024644737627
# Ensemble 8:
#   musq:               -0.7875181818181818
#   n_meas:             8873
#   tau_int:            2.534872784489181
#   n_independent:      1461.8405168988775
#   n_eff (at crossing):8493.380553412127
# Ensemble 9:
#   musq:               -0.7874636363636364
#   n_meas:             8947
#   tau_int:            2.5856555472122196
#   n_independent:      1449.7729677058894
#   n_eff (at crossing):8154.265747944846
# Ensemble 10:
#   musq:               -0.787409090909091
#   n_meas:             8799
#   tau_int:            2.566604271171076
#   n_independent:      1434.648755093502
#   n_eff (at crossing):7569.1574132401
# Ensemble 11:
#   musq:               -0.7873545454545454
#   n_meas:             8725
#   tau_int:            2.457273419592682
#   n_independent:      1475.1764145639484
#   n_eff (at crossing):6957.799052968289
# Ensemble 12:
#   musq:               -0.7873
#   n_meas:             8725
#   tau_int:            2.439364538056065
#   n_independent:      1484.1643299150364
#   n_eff (at crossing):6288.862193859013
#
# === Crossing result ===
# musqcrit_central:   -0.7876441435918364
# musqcrit_err:       6.989900272637484e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25043887430827966
# phisq_err:          1.0091682290086185e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.7876438697324789      0.4654800000000000      0.2504384787647602
   -0.7876450447732123      0.4654800000000000      0.2504401756150078
   -0.7876442920286422      0.4654800000000000      0.2504390884335492
   -0.7876437150327934      0.4654800000000000      0.2504382554697416
   -0.7876442238861349      0.4654800000000000      0.2504389900441146
   -0.7876439149779567      0.4654800000000000      0.2504385440770648
   -0.7876440793459705      0.4654800000000000      0.2504387813612669
   -0.7876456972882501      0.4654800000000000      0.2504411184967185
   -0.7876439176877607      0.4654800000000000      0.2504385479887595
   -0.7876435295828953      0.4654800000000000      0.2504379878212653
   -0.7876443907389209      0.4654800000000000      0.2504392309673777
   -0.7876445642269150      0.4654800000000000      0.2504394815010668
   -0.7876432023735273      0.4654800000000000      0.2504375156643165
   -0.7876448915894014      0.4654800000000000      0.2504399543270109
   -0.7876448283373865      0.4654800000000000      0.2504398629605810
   -0.7876444667221609      0.4654800000000000      0.2504393406909105
   -0.7876428271176301      0.4654800000000000      0.2504369743095800
   -0.7876431636405841      0.4654800000000000      0.2504374597805315
   -0.7876439798669311      0.4654800000000000      0.2504386377485465
   -0.7876438765879483      0.4654800000000000      0.2504384886605672
   -0.7876442684035164      0.4654800000000000      0.2504390543212328
   -0.7876444528928717      0.4654800000000000      0.2504393207203051
   -0.7876435399975777      0.4654800000000000      0.2504380028512225
   -0.7876438852819264      0.4654800000000000      0.2504385012103127
   -0.7876431941561109      0.4654800000000000      0.2504375038081245
   -0.7876441647959636      0.4654800000000000      0.2504389047289223
   -0.7876430423317908      0.4654800000000000      0.2504372847662898
   -0.7876443748955050      0.4654800000000000      0.2504392080894376
   -0.7876428776775840      0.4654800000000000      0.2504370472405464
   -0.7876442050520368      0.4654800000000000      0.2504389628508069
   -0.7876444201493414      0.4654800000000000      0.2504392734367821
   -0.7876447667269334      0.4654800000000000      0.2504397739692241
   -0.7876450063605899      0.4654800000000000      0.2504401201222532
   -0.7876443124028547      0.4654800000000000      0.2504391178523229
   -0.7876449533956059      0.4654800000000000      0.2504400436088768
   -0.7876448082585404      0.4654800000000000      0.2504398339578796
   -0.7876446092784821      0.4654800000000000      0.2504395465648981
   -0.7876431471429390      0.4654800000000000      0.2504374359782321
   -0.7876434131447733      0.4654800000000000      0.2504378197909194
   -0.7876442608950709      0.4654800000000000      0.2504390434799065
   -0.7876436334863369      0.4654800000000000      0.2504381377744796
   -0.7876450332679649      0.4654800000000000      0.2504401589938086
   -0.7876446406270732      0.4654800000000000      0.2504395918399860
   -0.7876432396944798      0.4654800000000000      0.2504375695123114
   -0.7876445067685797      0.4654800000000000      0.2504393985222419
   -0.7876440972564271      0.4654800000000000      0.2504388072187190
   -0.7876434676672711      0.4654800000000000      0.2504378984699338
   -0.7876440439184274      0.4654800000000000      0.2504387302152234
   -0.7876450480239082      0.4654800000000000      0.2504401803111904
   -0.7876438215608530      0.4654800000000000      0.2504384092307920
   -0.7876443688690549      0.4654800000000000      0.2504391993872919
   -0.7876443047400405      0.4654800000000000      0.2504391067877682
   -0.7876444644241553      0.4654800000000000      0.2504393373723922
   -0.7876441851672339      0.4654800000000000      0.2504389341408429
   -0.7876446824913392      0.4654800000000000      0.2504396523038391
   -0.7876433963140800      0.4654800000000000      0.2504377955038908
   -0.7876454241315219      0.4654800000000000      0.2504407237342292
   -0.7876439706167609      0.4654800000000000      0.2504386243950618
   -0.7876439594913629      0.4654800000000000      0.2504386083346244
   -0.7876446577702761      0.4654800000000000      0.2504396165994119
   -0.7876430059836900      0.4654800000000000      0.2504372323291508
   -0.7876439354857790      0.4654800000000000      0.2504385736809913
   -0.7876443821208448      0.4654800000000000      0.2504392185228186
   -0.7876437136208196      0.4654800000000000      0.2504382534317958
   -0.7876425560448164      0.4654800000000000      0.2504365833403252
   -0.7876441235424160      0.4654800000000000      0.2504388451685695
   -0.7876443652821196      0.4654800000000000      0.2504391942078033
   -0.7876441364654228      0.4654800000000000      0.2504388638261468
   -0.7876431389239384      0.4654800000000000      0.2504374241202105
   -0.7876453282729476      0.4654800000000000      0.2504405852184614
   -0.7876440890277125      0.4654800000000000      0.2504387953388258
   -0.7876442914061883      0.4654800000000000      0.2504390875347809
   -0.7876443344338471      0.4654800000000000      0.2504391496638270
   -0.7876434530938665      0.4654800000000000      0.2504378774394031
   -0.7876440837756616      0.4654800000000000      0.2504387877564131
   -0.7876443820951884      0.4654800000000000      0.2504392184857709
   -0.7876440479419822      0.4654800000000000      0.2504387360238865
   -0.7876446599787207      0.4654800000000000      0.2504396197890252
   -0.7876434919907938      0.4654800000000000      0.2504379335711012
   -0.7876437968568836      0.4654800000000000      0.2504383735724265
   -0.7876446451951166      0.4654800000000000      0.2504395984374485
   -0.7876453255369221      0.4654800000000000      0.2504405812650363
   -0.7876437790010063      0.4654800000000000      0.2504383477991610
   -0.7876437402608083      0.4654800000000000      0.2504382918824603
   -0.7876441998785946      0.4654800000000000      0.2504389553812786
   -0.7876442047811328      0.4654800000000000      0.2504389624596692
   -0.7876437997391542      0.4654800000000000      0.2504383777327409
   -0.7876439369640059      0.4654800000000000      0.2504385758148919
   -0.7876451200476099      0.4654800000000000      0.2504402843643874
   -0.7876432840248504      0.4654800000000000      0.2504376334755620
   -0.7876437660658003      0.4654800000000000      0.2504383291286179
   -0.7876435984306117      0.4654800000000000      0.2504380871809228
   -0.7876451312651118      0.4654800000000000      0.2504403005708681
   -0.7876444969496250      0.4654800000000000      0.2504393843424673
   -0.7876445792793395      0.4654800000000000      0.2504395032396710
   -0.7876436386696124      0.4654800000000000      0.2504381452552554
   -0.7876438568013086      0.4654800000000000      0.2504384600988628
   -0.7876451255136743      0.4654800000000000      0.2504402922614655
   -0.7876437187681696      0.4654800000000000      0.2504382608611361
   -0.7876441592818781      0.4654800000000000      0.2504388967677897
   -0.7876440591482865      0.4654800000000000      0.2504387522021153
   -0.7876451152629633      0.4654800000000000      0.2504402774518098
   -0.7876440493618120      0.4654800000000000      0.2504387380736482
   -0.7876448413843167      0.4654800000000000      0.2504398818063144
   -0.7876452699989455      0.4654800000000000      0.2504405010169636
   -0.7876444560611242      0.4654800000000000      0.2504393252954996
   -0.7876441992210995      0.4654800000000000      0.2504389544319748
   -0.7876450835665642      0.4654800000000000      0.2504402316592876
   -0.7876441789589659      0.4654800000000000      0.2504389251773376
   -0.7876445418051912      0.4654800000000000      0.2504394491201953
   -0.7876444882363879      0.4654800000000000      0.2504393717595654
   -0.7876441527034277      0.4654800000000000      0.2504388872699871
   -0.7876437376865444      0.4654800000000000      0.2504382881668813
   -0.7876433723486288      0.4654800000000000      0.2504377609217548
   -0.7876442494281984      0.4654800000000000      0.2504390269231794
   -0.7876432410970089      0.4654800000000000      0.2504375715359574
   -0.7876434998760344      0.4654800000000000      0.2504379449503845
   -0.7876440719633443      0.4654800000000000      0.2504387707030114
   -0.7876451035257930      0.4654800000000000      0.2504402604947303
   -0.7876432505387115      0.4654800000000000      0.2504375851590164
   -0.7876444267622303      0.4654800000000000      0.2504392829860835
   -0.7876431753286128      0.4654800000000000      0.2504374766438288
   -0.7876434140641723      0.4654800000000000      0.2504378211176387
   -0.7876439886137258      0.4654800000000000      0.2504386503754407
   -0.7876438993891167      0.4654800000000000      0.2504385215741844
   -0.7876445067917586      0.4654800000000000      0.2504393985557152
   -0.7876447349123403      0.4654800000000000      0.2504397280170900
   -0.7876447238571450      0.4654800000000000      0.2504397120495045


==> anc/lamb=1.2/Nx=176_lamb=1.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.2
# Nx:      176
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.7879
#   n_meas:             2805
#   tau_int:            3.4797910384190707
#   n_independent:      352.40543698423124
#   n_eff (at crossing):2172.46125602973
# Ensemble 2:
#   musq:               -0.7878454545454545
#   n_meas:             2731
#   tau_int:            2.9308386267791713
#   n_independent:      398.0076443530993
#   n_eff (at crossing):2295.958250344615
# Ensemble 3:
#   musq:               -0.7877909090909091
#   n_meas:             2805
#   tau_int:            3.0752058046788964
#   n_independent:      392.28510933959063
#   n_eff (at crossing):2564.600960748593
# Ensemble 4:
#   musq:               -0.7877363636363637
#   n_meas:             2731
#   tau_int:            2.8945417528069872
#   n_independent:      402.26342741869405
#   n_eff (at crossing):2637.6370903146985
# Ensemble 5:
#   musq:               -0.7876818181818181
#   n_meas:             2731
#   tau_int:            3.123193744050763
#   n_independent:      376.8774447245978
#   n_eff (at crossing):2714.128059292867
# Ensemble 6:
#   musq:               -0.7876272727272727
#   n_meas:             2731
#   tau_int:            3.191840066586557
#   n_independent:      369.8697601661085
#   n_eff (at crossing):2728.052355870339
# Ensemble 7:
#   musq:               -0.7875727272727273
#   n_meas:             2805
#   tau_int:            3.263898649311335
#   n_independent:      372.61895993310276
#   n_eff (at crossing):2750.3601216799684
# Ensemble 8:
#   musq:               -0.7875181818181818
#   n_meas:             2731
#   tau_int:            2.9377384826456088
#   n_independent:      397.2088065724944
#   n_eff (at crossing):2561.807310602414
# Ensemble 9:
#   musq:               -0.7874636363636364
#   n_meas:             2731
#   tau_int:            2.576150153246395
#   n_independent:      443.8990075172139
#   n_eff (at crossing):2414.934061931754
# Ensemble 10:
#   musq:               -0.787409090909091
#   n_meas:             2731
#   tau_int:            2.7497714035010405
#   n_independent:      420.18340075517955
#   n_eff (at crossing):2151.162743698468
# Ensemble 11:
#   musq:               -0.7873545454545454
#   n_meas:             2805
#   tau_int:            2.5616783770833798
#   n_independent:      458.08208023994064
#   n_eff (at crossing):2033.9562629145296
# Ensemble 12:
#   musq:               -0.7873
#   n_meas:             2805
#   tau_int:            2.648707144888152
#   n_independent:      445.4209094284694
#   n_eff (at crossing):1819.6771682903852
#
# === Crossing result ===
# musqcrit_central:   -0.7876434565895604
# musqcrit_err:       9.219518811990421e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2503709135191212
# phisq_err:          1.365180573983698e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.7876448227470618      0.4654800000000000      0.2503729373123612
   -0.7876435891109700      0.4654800000000000      0.2503711094005542
   -0.7876432073191386      0.4654800000000000      0.2503705440367754
   -0.7876434643137907      0.4654800000000000      0.2503709245807166
   -0.7876435089453755      0.4654800000000000      0.2503709906763664
   -0.7876432982899474      0.4654800000000000      0.2503706787329751
   -0.7876437085467247      0.4654800000000000      0.2503712862967626
   -0.7876433788221268      0.4654800000000000      0.2503707979809696
   -0.7876440855732063      0.4654800000000000      0.2503718448158593
   -0.7876442123511305      0.4654800000000000      0.2503720326579894
   -0.7876443960066717      0.4654800000000000      0.2503723048056812
   -0.7876444562390960      0.4654800000000000      0.2503723940686285
   -0.7876443048504700      0.4654800000000000      0.2503721697222420
   -0.7876441267591862      0.4654800000000000      0.2503719058376064
   -0.7876433302138118      0.4654800000000000      0.2503707260033511
   -0.7876441768126801      0.4654800000000000      0.2503719800001640
   -0.7876436128369468      0.4654800000000000      0.2503711445398016
   -0.7876437537403663      0.4654800000000000      0.2503713532372238
   -0.7876443230814584      0.4654800000000000      0.2503721967378076
   -0.7876437225942824      0.4654800000000000      0.2503713071036464
   -0.7876433930263255      0.4654800000000000      0.2503708190145898
   -0.7876427523296196      0.4654800000000000      0.2503698704951668
   -0.7876435074951040      0.4654800000000000      0.2503709885286003
   -0.7876431254485466      0.4654800000000000      0.2503704228228126
   -0.7876454591323941      0.4654800000000000      0.2503738809318811
   -0.7876441072312966      0.4654800000000000      0.2503718769045629
   -0.7876435903137983      0.4654800000000000      0.2503711111819821
   -0.7876437610046797      0.4654800000000000      0.2503713639972814
   -0.7876431610765405      0.4654800000000000      0.2503704755711099
   -0.7876435181173609      0.4654800000000000      0.2503710042595890
   -0.7876423251200401      0.4654800000000000      0.2503692382898689
   -0.7876451274309523      0.4654800000000000      0.2503733890346684
   -0.7876413993301943      0.4654800000000000      0.2503678689675924
   -0.7876442613193316      0.4654800000000000      0.2503721052171975
   -0.7876432975257547      0.4654800000000000      0.2503706776014321
   -0.7876440634322167      0.4654800000000000      0.2503718120122367
   -0.7876447889827742      0.4654800000000000      0.2503728872600886
   -0.7876448265947473      0.4654800000000000      0.2503729430162622
   -0.7876426625972869      0.4654800000000000      0.2503697376878740
   -0.7876439048358346      0.4654800000000000      0.2503715770553338
   -0.7876424652720507      0.4654800000000000      0.2503694456708839
   -0.7876435493090800      0.4654800000000000      0.2503710504535751
   -0.7876426261985843      0.4654800000000000      0.2503696838189861
   -0.7876441747280450      0.4654800000000000      0.2503719769113749
   -0.7876422975837973      0.4654800000000000      0.2503691975474695
   -0.7876435923431994      0.4654800000000000      0.2503711141875952
   -0.7876430495175485      0.4654800000000000      0.2503703104095007
   -0.7876436128258042      0.4654800000000000      0.2503711445232987
   -0.7876433656206114      0.4654800000000000      0.2503707784323300
   -0.7876438553162523      0.4654800000000000      0.2503715036990139
   -0.7876425893653983      0.4654800000000000      0.2503696293085972
   -0.7876436668888165      0.4654800000000000      0.2503712245954399
   -0.7876440895105451      0.4654800000000000      0.2503718506493952
   -0.7876427227287689      0.4654800000000000      0.2503698266837697
   -0.7876447731087378      0.4654800000000000      0.2503728637288171
   -0.7876440575273949      0.4654800000000000      0.2503718032638707
   -0.7876432055869026      0.4654800000000000      0.2503705414720254
   -0.7876443564196148      0.4654800000000000      0.2503722461408784
   -0.7876430886659153      0.4654800000000000      0.2503703683665414
   -0.7876427843892626      0.4654800000000000      0.2503699179468684
   -0.7876429299015565      0.4654800000000000      0.2503701333351928
   -0.7876433240952714      0.4654800000000000      0.2503707169434032
   -0.7876435081824303      0.4654800000000000      0.2503709895464896
   -0.7876447641278196      0.4654800000000000      0.2503728504158560
   -0.7876426335479542      0.4654800000000000      0.2503696946956925
   -0.7876411425552757      0.4654800000000000      0.2503674893467547
   -0.7876428980209333      0.4654800000000000      0.2503700861432278
   -0.7876427567762004      0.4654800000000000      0.2503698770765130
   -0.7876432618526846      0.4654800000000000      0.2503706247809135
   -0.7876433813011332      0.4654800000000000      0.2503708016518734
   -0.7876438330583290      0.4654800000000000      0.2503714707279207
   -0.7876422925584516      0.4654800000000000      0.2503691901121014
   -0.7876441521810624      0.4654800000000000      0.2503719435039822
   -0.7876435822081659      0.4654800000000000      0.2503710991773074
   -0.7876431092417254      0.4654800000000000      0.2503703988286086
   -0.7876433799714383      0.4654800000000000      0.2503707996828652
   -0.7876438827413434      0.4654800000000000      0.2503715443251009
   -0.7876439422467945      0.4654800000000000      0.2503716324762588
   -0.7876437687567033      0.4654800000000000      0.2503713754798115
   -0.7876427100662130      0.4654800000000000      0.2503698079425740
   -0.7876439829374339      0.4654800000000000      0.2503716927575205
   -0.7876428575354155      0.4654800000000000      0.2503700262153371
   -0.7876423438539020      0.4654800000000000      0.2503692660088264
   -0.7876442315204570      0.4654800000000000      0.2503720610620427
   -0.7876435862229055      0.4654800000000000      0.2503711051232431
   -0.7876422892577293      0.4654800000000000      0.2503691852284557
   -0.7876424912486407      0.4654800000000000      0.2503694841105216
   -0.7876427011532705      0.4654800000000000      0.2503697947510960
   -0.7876439357572029      0.4654800000000000      0.2503716228624078
   -0.7876433417634113      0.4654800000000000      0.2503707431053829
   -0.7876445819054403      0.4654800000000000      0.2503725803161672
   -0.7876446137454444      0.4654800000000000      0.2503726275084157
   -0.7876433510853208      0.4654800000000000      0.2503707569088794
   -0.7876448534812956      0.4654800000000000      0.2503729828739902
   -0.7876446737603079      0.4654800000000000      0.2503727164636557
   -0.7876438222362517      0.4654800000000000      0.2503714546971695
   -0.7876434837059457      0.4654800000000000      0.2503709532986029
   -0.7876430328409924      0.4654800000000000      0.2503702857212854
   -0.7876433274320168      0.4654800000000000      0.2503707218842396
   -0.7876439502723644      0.4654800000000000      0.2503716443656143
   -0.7876430690310194      0.4654800000000000      0.2503703392979236
   -0.7876420184202751      0.4654800000000000      0.2503687845476705
   -0.7876442338361767      0.4654800000000000      0.2503720644933766
   -0.7876432427425607      0.4654800000000000      0.2503705964854623
   -0.7876440387547066      0.4654800000000000      0.2503717754512097
   -0.7876423673401219      0.4654800000000000      0.2503693007600165
   -0.7876426054899451      0.4654800000000000      0.2503696531715449
   -0.7876434459221412      0.4654800000000000      0.2503708973448726
   -0.7876424818381319      0.4654800000000000      0.2503694701849512
   -0.7876430204299432      0.4654800000000000      0.2503702673479920
   -0.7876437588330938      0.4654800000000000      0.2503713607806753
   -0.7876436522510133      0.4654800000000000      0.2503712029152232
   -0.7876441942329514      0.4654800000000000      0.2503720058118490
   -0.7876421151800507      0.4654800000000000      0.2503689276859649
   -0.7876427994240436      0.4654800000000000      0.2503699402003517
   -0.7876415469507412      0.4654800000000000      0.2503680872462287
   -0.7876426203941481      0.4654800000000000      0.2503696752287488
   -0.7876433483990450      0.4654800000000000      0.2503707529311437
   -0.7876433306704829      0.4654800000000000      0.2503707266795623
   -0.7876415182679428      0.4654800000000000      0.2503680448325797
   -0.7876431989195839      0.4654800000000000      0.2503705316004200
   -0.7876417295520155      0.4654800000000000      0.2503683572830007
   -0.7876443077551829      0.4654800000000000      0.2503721740265619
   -0.7876445750385411      0.4654800000000000      0.2503725701384159
   -0.7876445039061761      0.4654800000000000      0.2503724647129466
   -0.7876428961174401      0.4654800000000000      0.2503700833255780
   -0.7876442904204565      0.4654800000000000      0.2503721483394114
   -0.7876423938329685      0.4654800000000000      0.2503693399606833


==> anc/lamb=1.2/Nx=52_lamb=1.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.2
# Nx:      52
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.788
#   n_meas:             4401
#   tau_int:            1.887662875150033
#   n_independent:      921.6125203026108
#   n_eff (at crossing):4394.257048749933
# Ensemble 2:
#   musq:               -0.7879090909090909
#   n_meas:             4401
#   tau_int:            1.8322673104725706
#   n_independent:      943.5024836643311
#   n_eff (at crossing):4382.251708147777
# Ensemble 3:
#   musq:               -0.7878181818181819
#   n_meas:             4401
#   tau_int:            1.9150614075346293
#   n_independent:      911.1569557340323
#   n_eff (at crossing):4364.336583547567
# Ensemble 4:
#   musq:               -0.7877272727272727
#   n_meas:             4401
#   tau_int:            1.9073765911560912
#   n_independent:      914.0655467382678
#   n_eff (at crossing):4343.395658434759
# Ensemble 5:
#   musq:               -0.7877
#   n_meas:             14401
#   tau_int:            1.7705588922539317
#   n_independent:      3171.24564553894
#   n_eff (at crossing):14188.586726454481
# Ensemble 6:
#   musq:               -0.7876363636363637
#   n_meas:             4401
#   tau_int:            1.8133943559635552
#   n_independent:      951.1996924897254
#   n_eff (at crossing):4312.283619725797
# Ensemble 7:
#   musq:               -0.7876
#   n_meas:             14401
#   tau_int:            1.8282803529074358
#   n_independent:      3092.6258476597923
#   n_eff (at crossing):14077.316774447087
# Ensemble 8:
#   musq:               -0.7875454545454545
#   n_meas:             4401
#   tau_int:            1.7757918104220436
#   n_independent:      966.9162134790877
#   n_eff (at crossing):4281.4510034689365
# Ensemble 9:
#   musq:               -0.7875
#   n_meas:             14401
#   tau_int:            1.8058074476723995
#   n_independent:      3122.7672576340037
#   n_eff (at crossing):13963.822544648723
# Ensemble 10:
#   musq:               -0.7874545454545454
#   n_meas:             4401
#   tau_int:            1.7737514580113327
#   n_independent:      967.7838763980827
#   n_eff (at crossing):4235.664043185646
# Ensemble 11:
#   musq:               -0.7874
#   n_meas:             14401
#   tau_int:            1.7897488739630423
#   n_independent:      3144.6679947646608
#   n_eff (at crossing):13819.668641114917
# Ensemble 12:
#   musq:               -0.7873636363636364
#   n_meas:             4401
#   tau_int:            1.7909001233054207
#   n_independent:      960.5394742504151
#   n_eff (at crossing):4195.146868801295
# Ensemble 13:
#   musq:               -0.7873
#   n_meas:             14401
#   tau_int:            1.7721447097351275
#   n_independent:      3169.0323108158855
#   n_eff (at crossing):13633.230391960105
#
# === Crossing result ===
# musqcrit_central:   -0.788140712736594
# musqcrit_err:       2.5037649052442266e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2524019456658172
# phisq_err:          2.752227743569752e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.7881396746826936      0.4654800000000000      0.2524008043055510
   -0.7881440140127016      0.4654800000000000      0.2524055750089014
   -0.7881427632015680      0.4654800000000000      0.2524041995644661
   -0.7881382035499271      0.4654800000000000      0.2523991875689945
   -0.7881434563250023      0.4654800000000000      0.2524049617230756
   -0.7881428540019311      0.4654800000000000      0.2524042994044505
   -0.7881427539921929      0.4654800000000000      0.2524041894383217
   -0.7881404653735911      0.4654800000000000      0.2524016733884906
   -0.7881413921316404      0.4654800000000000      0.2524026921482742
   -0.7881389646009718      0.4654800000000000      0.2524000239036819
   -0.7881379650819854      0.4654800000000000      0.2523989255295492
   -0.7881427650751984      0.4654800000000000      0.2524042016246131
   -0.7881440730967999      0.4654800000000000      0.2524056399860664
   -0.7881404699167610      0.4654800000000000      0.2524016783823587
   -0.7881424932684878      0.4654800000000000      0.2524039027655349
   -0.7881410173340123      0.4654800000000000      0.2524022801279595
   -0.7881388005430966      0.4654800000000000      0.2523998436097470
   -0.7881415392322664      0.4654800000000000      0.2524028538638289
   -0.7881423929266289      0.4654800000000000      0.2524037924396588
   -0.7881382886834939      0.4654800000000000      0.2523992811197068
   -0.7881400875934561      0.4654800000000000      0.2524012581421149
   -0.7881439471747737      0.4654800000000000      0.2524055015051692
   -0.7881431125112720      0.4654800000000000      0.2524045836564418
   -0.7881389900923296      0.4654800000000000      0.2524000519181660
   -0.7881435960731904      0.4654800000000000      0.2524051153989375
   -0.7881428298158223      0.4654800000000000      0.2524042728103750
   -0.7881389547086707      0.4654800000000000      0.2524000130322706
   -0.7881361600468340      0.4654800000000000      0.2523969423515472
   -0.7881411657902799      0.4654800000000000      0.2524024433255043
   -0.7881443440306972      0.4654800000000000      0.2524059379497088
   -0.7881394537108742      0.4654800000000000      0.2524005614425440
   -0.7881442741197945      0.4654800000000000      0.2524058610630835
   -0.7881415309714845      0.4654800000000000      0.2524028447822252
   -0.7881384132159736      0.4654800000000000      0.2523994179666579
   -0.7881437991041168      0.4654800000000000      0.2524053386696866
   -0.7881421694179239      0.4654800000000000      0.2524035466972663
   -0.7881386719175524      0.4654800000000000      0.2523997022575455
   -0.7881360693446736      0.4654800000000000      0.2523968427107016
   -0.7881396792295365      0.4654800000000000      0.2524008093029164
   -0.7881375795429842      0.4654800000000000      0.2523985018997799
   -0.7881404850130661      0.4654800000000000      0.2524016949762911
   -0.7881421556419277      0.4654800000000000      0.2524035315511385
   -0.7881402282208093      0.4654800000000000      0.2524014127136436
   -0.7881395596095079      0.4654800000000000      0.2524006778314053
   -0.7881417031503894      0.4654800000000000      0.2524030340715813
   -0.7881427807251667      0.4654800000000000      0.2524042188325287
   -0.7881370233073259      0.4654800000000000      0.2523978907480643
   -0.7881415252587122      0.4654800000000000      0.2524028385018166
   -0.7881404883150726      0.4654800000000000      0.2524016986058775
   -0.7881379244084633      0.4654800000000000      0.2523988808364813
   -0.7881396007935433      0.4654800000000000      0.2524007230955506
   -0.7881377364097047      0.4654800000000000      0.2523986742620420
   -0.7881446644335733      0.4654800000000000      0.2524062903318305
   -0.7881401524558240      0.4654800000000000      0.2524013294356666
   -0.7881445181080174      0.4654800000000000      0.2524061293996843
   -0.7881404802456555      0.4654800000000000      0.2524016897359264
   -0.7881419336452375      0.4654800000000000      0.2524032874790533
   -0.7881398462579987      0.4654800000000000      0.2524009928834968
   -0.7881462576693326      0.4654800000000000      0.2524080428165068
   -0.7881429137876690      0.4654800000000000      0.2524043651428274
   -0.7881401123711133      0.4654800000000000      0.2524012853764328
   -0.7881425942411433      0.4654800000000000      0.2524040137864980
   -0.7881427487848741      0.4654800000000000      0.2524041837126337
   -0.7881411548429603      0.4654800000000000      0.2524024312910346
   -0.7881429266182903      0.4654800000000000      0.2524043792510148
   -0.7881413126301064      0.4654800000000000      0.2524026047493551
   -0.7881416446835187      0.4654800000000000      0.2524029697940074
   -0.7881409793169070      0.4654800000000000      0.2524022383363980
   -0.7881346627655019      0.4654800000000000      0.2523952976714519
   -0.7881424534422317      0.4654800000000000      0.2524038589763845
   -0.7881383499255616      0.4654800000000000      0.2523993484174434
   -0.7881402591882167      0.4654800000000000      0.2524014467520825
   -0.7881374668080966      0.4654800000000000      0.2523983780310440
   -0.7881370545027465      0.4654800000000000      0.2523979250221181
   -0.7881426758920751      0.4654800000000000      0.2524041035640529
   -0.7881393640605068      0.4654800000000000      0.2524004629128042
   -0.7881382234570077      0.4654800000000000      0.2523992094441882
   -0.7881411484211077      0.4654800000000000      0.2524024242314526
   -0.7881403292430764      0.4654800000000000      0.2524015237548002
   -0.7881398018433623      0.4654800000000000      0.2524009440670680
   -0.7881402537346842      0.4654800000000000      0.2524014407577140
   -0.7881405199142637      0.4654800000000000      0.2524017333399896
   -0.7881409665247436      0.4654800000000000      0.2524022242742378
   -0.7881408798078469      0.4654800000000000      0.2524021289487969
   -0.7881422732346404      0.4654800000000000      0.2524036608402916
   -0.7881400082515903      0.4654800000000000      0.2524011709342642
   -0.7881381718911099      0.4654800000000000      0.2523991527803513
   -0.7881374254151388      0.4654800000000000      0.2523983325505413
   -0.7881410796658048      0.4654800000000000      0.2524023486487154
   -0.7881396100986436      0.4654800000000000      0.2524007333225441
   -0.7881402327923838      0.4654800000000000      0.2524014177385709
   -0.7881396259013804      0.4654800000000000      0.2524007506909508
   -0.7881399639412855      0.4654800000000000      0.2524011222314291
   -0.7881423304378665      0.4654800000000000      0.2524037237340268
   -0.7881436755546405      0.4654800000000000      0.2524052028030266
   -0.7881382722712925      0.4654800000000000      0.2523992630847484
   -0.7881420090192139      0.4654800000000000      0.2524033703474031
   -0.7881365035206334      0.4654800000000000      0.2523973196858375
   -0.7881382276591267      0.4654800000000000      0.2523992140617572
   -0.7881408985095064      0.4654800000000000      0.2524021495069088
   -0.7881416087714901      0.4654800000000000      0.2524029303131330
   -0.7881388595551075      0.4654800000000000      0.2523999084614424
   -0.7881389941374761      0.4654800000000000      0.2524000563637087
   -0.7881368316103776      0.4654800000000000      0.2523976801360154
   -0.7881408394950784      0.4654800000000000      0.2524020846344912
   -0.7881387780726831      0.4654800000000000      0.2523998189158539
   -0.7881416436968477      0.4654800000000000      0.2524029687092811
   -0.7881405704711070      0.4654800000000000      0.2524017889128335
   -0.7881418892894351      0.4654800000000000      0.2524032387133878
   -0.7881403995151653      0.4654800000000000      0.2524016009970316
   -0.7881410408053703      0.4654800000000000      0.2524023059297351
   -0.7881423992540553      0.4654800000000000      0.2524037993966195
   -0.7881389769216472      0.4654800000000000      0.2524000374438417
   -0.7881428526414622      0.4654800000000000      0.2524042979085310
   -0.7881469696267590      0.4654800000000000      0.2524088260595180
   -0.7881407191543424      0.4654800000000000      0.2524019523499104
   -0.7881372685500657      0.4654800000000000      0.2523981601974140
   -0.7881429539677293      0.4654800000000000      0.2524044093237652
   -0.7881418388482987      0.4654800000000000      0.2524031832577424
   -0.7881388276589829      0.4654800000000000      0.2523998734088903
   -0.7881417845665798      0.4654800000000000      0.2524031235801371
   -0.7881384245076624      0.4654800000000000      0.2523994303750474
   -0.7881370400272174      0.4654800000000000      0.2523979091180008
   -0.7881417368889811      0.4654800000000000      0.2524030711635007
   -0.7881426945406951      0.4654800000000000      0.2524041240688888
   -0.7881444542348769      0.4654800000000000      0.2524060591515718
   -0.7881411264358555      0.4654800000000000      0.2524024000629773
   -0.7881403629542960      0.4654800000000000      0.2524015608096731


==> anc/lamb=1.2/Nx=64_lamb=1.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.2
# Nx:      64
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.788
#   n_meas:             18802
#   tau_int:            1.9238579976785497
#   n_independent:      3878.5275412189203
#   n_eff (at crossing):18781.518026077854
# Ensemble 2:
#   musq:               -0.7879090909090909
#   n_meas:             4401
#   tau_int:            1.9831798573268389
#   n_independent:      886.1621495145561
#   n_eff (at crossing):4400.971159188823
# Ensemble 3:
#   musq:               -0.7878954545454545
#   n_meas:             14401
#   tau_int:            1.9134042343835782
#   n_independent:      2983.544943451681
#   n_eff (at crossing):14400.121405478965
# Ensemble 4:
#   musq:               -0.7878181818181819
#   n_meas:             4401
#   tau_int:            1.8765423026201196
#   n_independent:      925.9250288008615
#   n_eff (at crossing):4394.485441491722
# Ensemble 5:
#   musq:               -0.7877909090909091
#   n_meas:             14401
#   tau_int:            1.923114966676829
#   n_independent:      2971.588265114426
#   n_eff (at crossing):14367.146071105999
# Ensemble 6:
#   musq:               -0.7877272727272727
#   n_meas:             4401
#   tau_int:            1.9417402142298275
#   n_independent:      901.2015230678751
#   n_eff (at crossing):4377.775223985526
# Ensemble 7:
#   musq:               -0.7876863636363637
#   n_meas:             14401
#   tau_int:            1.9043845888710575
#   n_independent:      2994.737211895409
#   n_eff (at crossing):14286.776292449653
# Ensemble 8:
#   musq:               -0.7876363636363637
#   n_meas:             4401
#   tau_int:            1.9217366315784425
#   n_independent:      908.6454618171074
#   n_eff (at crossing):4351.396109558843
# Ensemble 9:
#   musq:               -0.7875818181818182
#   n_meas:             14401
#   tau_int:            1.8970625895913475
#   n_independent:      3003.884851095
#   n_eff (at crossing):14155.26709724105
# Ensemble 10:
#   musq:               -0.7875454545454545
#   n_meas:             4401
#   tau_int:            1.8981349917516346
#   n_independent:      917.5880455306318
#   n_eff (at crossing):4312.206984439174
# Ensemble 11:
#   musq:               -0.7874772727272727
#   n_meas:             14401
#   tau_int:            1.9031315866126983
#   n_independent:      2996.298679652981
#   n_eff (at crossing):13996.271613042127
# Ensemble 12:
#   musq:               -0.7874545454545454
#   n_meas:             4401
#   tau_int:            1.950566916781141
#   n_independent:      897.9554832521742
#   n_eff (at crossing):4264.646799373493
# Ensemble 13:
#   musq:               -0.7873727272727272
#   n_meas:             14401
#   tau_int:            1.9208928411209503
#   n_independent:      2974.3158712741456
#   n_eff (at crossing):13764.660775888482
# Ensemble 14:
#   musq:               -0.7873636363636364
#   n_meas:             4401
#   tau_int:            1.8706681927201396
#   n_independent:      928.2193124948093
#   n_eff (at crossing):4197.611456213883
#
# === Crossing result ===
# musqcrit_central:   -0.7879156648619955
# musqcrit_err:       1.6434433203424615e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25174329851471094
# phisq_err:          1.896757166398554e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.7879182862818223      0.4654800000000000      0.2517463243614400
   -0.7879177340813440      0.4654800000000000      0.2517456868013270
   -0.7879157071876797      0.4654800000000000      0.2517433471386700
   -0.7879167707206782      0.4654800000000000      0.2517445746771376
   -0.7879141071296675      0.4654800000000000      0.2517415007870831
   -0.7879151381134715      0.4654800000000000      0.2517426904063292
   -0.7879134445452589      0.4654800000000000      0.2517407363701928
   -0.7879136563155276      0.4654800000000000      0.2517409806773515
   -0.7879159734250439      0.4654800000000000      0.2517436544096746
   -0.7879153154325639      0.4654800000000000      0.2517428950317041
   -0.7879176579157936      0.4654800000000000      0.2517455988670744
   -0.7879185156462523      0.4654800000000000      0.2517465892000857
   -0.7879156949702829      0.4654800000000000      0.2517433330386339
   -0.7879128607869685      0.4654800000000000      0.2517400629707501
   -0.7879166191008344      0.4654800000000000      0.2517443996617287
   -0.7879152140208514      0.4654800000000000      0.2517427780022685
   -0.7879172219222422      0.4654800000000000      0.2517450955295750
   -0.7879200761112941      0.4654800000000000      0.2517483913053456
   -0.7879159982216136      0.4654800000000000      0.2517436830287570
   -0.7879145357646428      0.4654800000000000      0.2517419953481090
   -0.7879164230343917      0.4654800000000000      0.2517441733486005
   -0.7879163400466107      0.4654800000000000      0.2517440775609363
   -0.7879157527897636      0.4654800000000000      0.2517433997680835
   -0.7879145635880497      0.4654800000000000      0.2517420274522214
   -0.7879146820798001      0.4654800000000000      0.2517421641760687
   -0.7879161740157058      0.4654800000000000      0.2517438859260792
   -0.7879158483435458      0.4654800000000000      0.2517435100482238
   -0.7879153421651973      0.4654800000000000      0.2517429258816079
   -0.7879168619606103      0.4654800000000000      0.2517446799980974
   -0.7879138797829223      0.4654800000000000      0.2517412384890447
   -0.7879151271624064      0.4654800000000000      0.2517426777690699
   -0.7879160963407921      0.4654800000000000      0.2517437962747559
   -0.7879165839114102      0.4654800000000000      0.2517443590431233
   -0.7879139331025986      0.4654800000000000      0.2517413000048782
   -0.7879132440956591      0.4654800000000000      0.2517405051317324
   -0.7879154632548482      0.4654800000000000      0.2517430656229624
   -0.7879157029287759      0.4654800000000000      0.2517433422234870
   -0.7879151097709131      0.4654800000000000      0.2517426576997671
   -0.7879143835848844      0.4654800000000000      0.2517418197579700
   -0.7879148057671086      0.4654800000000000      0.2517423068980565
   -0.7879177727903430      0.4654800000000000      0.2517457314919060
   -0.7879170818441759      0.4654800000000000      0.2517449338234173
   -0.7879144982947383      0.4654800000000000      0.2517419521136168
   -0.7879193751634075      0.4654800000000000      0.2517475817513023
   -0.7879160880018516      0.4654800000000000      0.2517437866501404
   -0.7879160201920793      0.4654800000000000      0.2517437083861855
   -0.7879142239280478      0.4654800000000000      0.2517416355457647
   -0.7879142358961746      0.4654800000000000      0.2517416493544143
   -0.7879135969414967      0.4654800000000000      0.2517409121800006
   -0.7879169335803407      0.4654800000000000      0.2517447626721039
   -0.7879158297737182      0.4654800000000000      0.2517434886163398
   -0.7879147891478768      0.4654800000000000      0.2517422877210450
   -0.7879129371033256      0.4654800000000000      0.2517401510020713
   -0.7879157125240580      0.4654800000000000      0.2517433532973674
   -0.7879160043692923      0.4654800000000000      0.2517436901241503
   -0.7879146375869603      0.4654800000000000      0.2517421128368552
   -0.7879161516412727      0.4654800000000000      0.2517438601016843
   -0.7879187449779465      0.4654800000000000      0.2517468540119998
   -0.7879165480695752      0.4654800000000000      0.2517443176717182
   -0.7879159842736884      0.4654800000000000      0.2517436669306747
   -0.7879183333649953      0.4654800000000000      0.2517463787257401
   -0.7879152267674415      0.4654800000000000      0.2517427927117547
   -0.7879142640630787      0.4654800000000000      0.2517416818530956
   -0.7879181900249153      0.4654800000000000      0.2517462132204384
   -0.7879157142887246      0.4654800000000000      0.2517433553339649
   -0.7879159526421199      0.4654800000000000      0.2517436304230608
   -0.7879173062985108      0.4654800000000000      0.2517451929355548
   -0.7879157612728570      0.4654800000000000      0.2517434095584787
   -0.7879143723441596      0.4654800000000000      0.2517418067882358
   -0.7879156867369989      0.4654800000000000      0.2517433235366598
   -0.7879132363046701      0.4654800000000000      0.2517404961442258
   -0.7879152106604920      0.4654800000000000      0.2517427741244401
   -0.7879161410845825      0.4654800000000000      0.2517438479172720
   -0.7879141195266129      0.4654800000000000      0.2517415150901935
   -0.7879159874373830      0.4654800000000000      0.2517436705820684
   -0.7879174304642445      0.4654800000000000      0.2517453362781680
   -0.7879147851741183      0.4654800000000000      0.2517422831357145
   -0.7879142854462352      0.4654800000000000      0.2517417065248707
   -0.7879179588487663      0.4654800000000000      0.2517459463057516
   -0.7879146930407877      0.4654800000000000      0.2517421768237515
   -0.7879141778496371      0.4654800000000000      0.2517415823814494
   -0.7879159096074948      0.4654800000000000      0.2517435807549329
   -0.7879139527444238      0.4654800000000000      0.2517413226661427
   -0.7879173931195239      0.4654800000000000      0.2517452931653700
   -0.7879166309537370      0.4654800000000000      0.2517444133434084
   -0.7879164380024917      0.4654800000000000      0.2517441906255071
   -0.7879148133896032      0.4654800000000000      0.2517423156937093
   -0.7879147329817608      0.4654800000000000      0.2517422229111232
   -0.7879176015372884      0.4654800000000000      0.2517455337780439
   -0.7879161279864257      0.4654800000000000      0.2517438327995603
   -0.7879161009341371      0.4654800000000000      0.2517438015762967
   -0.7879135314903056      0.4654800000000000      0.2517408366725423
   -0.7879168204457199      0.4654800000000000      0.2517446320760108
   -0.7879160266859654      0.4654800000000000      0.2517437158811872
   -0.7879173966209352      0.4654800000000000      0.2517452972075792
   -0.7879152945943669      0.4654800000000000      0.2517428709841825
   -0.7879146369455637      0.4654800000000000      0.2517421120967662
   -0.7879160504763389      0.4654800000000000      0.2517437433392275
   -0.7879158016920080      0.4654800000000000      0.2517434562067017
   -0.7879159129362545      0.4654800000000000      0.2517435845967850
   -0.7879157796089931      0.4654800000000000      0.2517434307203888
   -0.7879143489617200      0.4654800000000000      0.2517417798092755
   -0.7879152856308239      0.4654800000000000      0.2517428606401779
   -0.7879159194598380      0.4654800000000000      0.2517435921259152
   -0.7879150710541618      0.4654800000000000      0.2517426130219347
   -0.7879164916688927      0.4654800000000000      0.2517442525702560
   -0.7879149061351340      0.4654800000000000      0.2517424227144402
   -0.7879183828944614      0.4654800000000000      0.2517464359151408
   -0.7879158277141568      0.4654800000000000      0.2517434862393550
   -0.7879138483979075      0.4654800000000000      0.2517412022798897
   -0.7879171227728369      0.4654800000000000      0.2517449810710478
   -0.7879157778569367      0.4654800000000000      0.2517434286983208
   -0.7879186787473185      0.4654800000000000      0.2517467775336043
   -0.7879145199829800      0.4654800000000000      0.2517419771384675
   -0.7879162946954704      0.4654800000000000      0.2517440252155316
   -0.7879156872642440      0.4654800000000000      0.2517433241451493
   -0.7879148042703237      0.4654800000000000      0.2517423051709068
   -0.7879145494434112      0.4654800000000000      0.2517420111313721
   -0.7879159659433002      0.4654800000000000      0.2517436457746087
   -0.7879144169593305      0.4654800000000000      0.2517418582661146
   -0.7879145522708784      0.4654800000000000      0.2517420143938534
   -0.7879181116584382      0.4654800000000000      0.2517461227376829
   -0.7879114419750401      0.4654800000000000      0.2517384265869110
   -0.7879144112373390      0.4654800000000000      0.2517418516639425
   -0.7879137403187190      0.4654800000000000      0.2517410775896083
   -0.7879141544782748      0.4654800000000000      0.2517415554162268
   -0.7879151746865658      0.4654800000000000      0.2517427326109614
   -0.7879158179420638      0.4654800000000000      0.2517434749611812


==> anc/lamb=1.2/Nx=80_lamb=1.2/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.2
# Nx:      80
# N_jack:  128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.788
#   n_meas:             1901
#   tau_int:            2.204673165666871
#   n_independent:      351.4287833612023
#   n_eff (at crossing):1875.6875767574434
# Ensemble 2:
#   musq:               -0.7879090909090909
#   n_meas:             1901
#   tau_int:            2.0377418371551412
#   n_independent:      374.5455846153087
#   n_eff (at crossing):1892.9644086172832
# Ensemble 3:
#   musq:               -0.7879
#   n_meas:             14401
#   tau_int:            2.0328539228561247
#   n_independent:      2842.8406135165083
#   n_eff (at crossing):14354.734187182916
# Ensemble 4:
#   musq:               -0.7878363636363637
#   n_meas:             14401
#   tau_int:            2.019266884153142
#   n_independent:      2858.172766566757
#   n_eff (at crossing):14394.537651202467
# Ensemble 5:
#   musq:               -0.7878181818181819
#   n_meas:             1901
#   tau_int:            1.9472208992611866
#   n_independent:      388.39975593823794
#   n_eff (at crossing):1900.7580192225869
# Ensemble 6:
#   musq:               -0.7877727272727273
#   n_meas:             14401
#   tau_int:            2.048067082501524
#   n_independent:      2825.8675171656096
#   n_eff (at crossing):14398.061271471743
# Ensemble 7:
#   musq:               -0.7877272727272727
#   n_meas:             1901
#   tau_int:            2.164335579650568
#   n_independent:      356.7493551711904
#   n_eff (at crossing):1897.8368419952017
# Ensemble 8:
#   musq:               -0.7877090909090909
#   n_meas:             14401
#   tau_int:            2.255964385013711
#   n_independent:      2612.6970432399753
#   n_eff (at crossing):14364.98981746366
# Ensemble 9:
#   musq:               -0.7876454545454545
#   n_meas:             14401
#   tau_int:            1.9911219018117954
#   n_independent:      2890.464731879668
#   n_eff (at crossing):14294.829674173625
# Ensemble 10:
#   musq:               -0.7876363636363637
#   n_meas:             1901
#   tau_int:            2.0656338057070105
#   n_independent:      370.47375891512746
#   n_eff (at crossing):1886.4693813054037
# Ensemble 11:
#   musq:               -0.7875818181818182
#   n_meas:             14401
#   tau_int:            1.97963256241217
#   n_independent:      2903.8576558276045
#   n_eff (at crossing):14189.500467386255
# Ensemble 12:
#   musq:               -0.7875454545454545
#   n_meas:             1901
#   tau_int:            2.2881136707703504
#   n_independent:      340.9114950960298
#   n_eff (at crossing):1862.1302923647063
# Ensemble 13:
#   musq:               -0.7875181818181818
#   n_meas:             14401
#   tau_int:            1.9539250538151351
#   n_independent:      2934.278693151337
#   n_eff (at crossing):14046.529643694666
# Ensemble 14:
#   musq:               -0.7874545454545454
#   n_meas:             16302
#   tau_int:            2.09912519514836
#   n_independent:      3136.055167798385
#   n_eff (at crossing):15701.532563383638
# Ensemble 15:
#   musq:               -0.7873909090909091
#   n_meas:             14401
#   tau_int:            2.0255615714196393
#   n_independent:      2851.049082106733
#   n_eff (at crossing):13684.244754972331
# Ensemble 16:
#   musq:               -0.7873636363636364
#   n_meas:             1901
#   tau_int:            2.0314896583169273
#   n_independent:      375.4706233451273
#   n_eff (at crossing):1791.6030569174566
# Ensemble 17:
#   musq:               -0.7873272727272728
#   n_meas:             14401
#   tau_int:            1.9677807923372226
#   n_independent:      2917.803729714762
#   n_eff (at crossing):13411.74447370787
#
# === Crossing result ===
# musqcrit_central:   -0.7877982398389985
# musqcrit_err:       1.1570739971154115e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2512360690290481
# phisq_err:          1.4237027382174449e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.7877992158738104      0.4654800000000000      0.2512372699665670
   -0.7877970561685282      0.4654800000000000      0.2512346126473698
   -0.7877975163846850      0.4654800000000000      0.2512351787755575
   -0.7877969080608493      0.4654800000000000      0.2512344304693356
   -0.7877988932772629      0.4654800000000000      0.2512368729459678
   -0.7877990253988969      0.4654800000000000      0.2512370355444437
   -0.7877971946154642      0.4654800000000000      0.2512347829486951
   -0.7877981788219510      0.4654800000000000      0.2512359937824886
   -0.7877992560020264      0.4654800000000000      0.2512373193548271
   -0.7877981349527884      0.4654800000000000      0.2512359398052149
   -0.7877980846044286      0.4654800000000000      0.2512358778566017
   -0.7877987573393578      0.4654800000000000      0.2512367056567615
   -0.7877990258201291      0.4654800000000000      0.2512370360628517
   -0.7877997916583578      0.4654800000000000      0.2512379786694879
   -0.7877981213199865      0.4654800000000000      0.2512359230313373
   -0.7877960507070122      0.4654800000000000      0.2512333760301629
   -0.7877988997147312      0.4654800000000000      0.2512368808682538
   -0.7877991989328428      0.4654800000000000      0.2512372491164329
   -0.7877959917146783      0.4654800000000000      0.2512333034855682
   -0.7877972389122038      0.4654800000000000      0.2512348374386940
   -0.7877996306628776      0.4654800000000000      0.2512377804978969
   -0.7877970943335102      0.4654800000000000      0.2512346595928791
   -0.7878003660116042      0.4654800000000000      0.2512386857167445
   -0.7877969210213887      0.4654800000000000      0.2512344464110067
   -0.7877997430895366      0.4654800000000000      0.2512379188845691
   -0.7877986435071800      0.4654800000000000      0.2512365655760818
   -0.7877984722800949      0.4654800000000000      0.2512363548736690
   -0.7877979351929184      0.4654800000000000      0.2512356940254974
   -0.7877984902562630      0.4654800000000000      0.2512363769936873
   -0.7877972899924930      0.4654800000000000      0.2512349002740081
   -0.7877976308207280      0.4654800000000000      0.2512353195579431
   -0.7877968868031898      0.4654800000000000      0.2512344043221900
   -0.7877992013369577      0.4654800000000000      0.2512372520752971
   -0.7877977717289203      0.4654800000000000      0.2512354929128758
   -0.7877985329450624      0.4654800000000000      0.2512364295234867
   -0.7877972304425721      0.4654800000000000      0.2512348270200406
   -0.7877993868575085      0.4654800000000000      0.2512374804102979
   -0.7877985988681894      0.4654800000000000      0.2512365106449453
   -0.7877974593465744      0.4654800000000000      0.2512351086072663
   -0.7877988588801386      0.4654800000000000      0.2512368306152886
   -0.7877987589701182      0.4654800000000000      0.2512367076635885
   -0.7877969843753674      0.4654800000000000      0.2512345243381928
   -0.7877998206962022      0.4654800000000000      0.2512380144134631
   -0.7877974452067233      0.4654800000000000      0.2512350912125811
   -0.7877986023089193      0.4654800000000000      0.2512365148789612
   -0.7877974912078896      0.4654800000000000      0.2512351478029316
   -0.7877993443306769      0.4654800000000000      0.2512374280681440
   -0.7877970690400428      0.4654800000000000      0.2512346284801510
   -0.7877992846484769      0.4654800000000000      0.2512373546120895
   -0.7877980708265907      0.4654800000000000      0.2512358609044943
   -0.7877983696875412      0.4654800000000000      0.2512362286335575
   -0.7877999755662305      0.4654800000000000      0.2512382050544466
   -0.7877986949905957      0.4654800000000000      0.2512366289305160
   -0.7877965397437803      0.4654800000000000      0.2512339774559793
   -0.7877989422878890      0.4654800000000000      0.2512369332613488
   -0.7877980026322441      0.4654800000000000      0.2512357769997816
   -0.7877982402828251      0.4654800000000000      0.2512360694059062
   -0.7877995826872926      0.4654800000000000      0.2512377214456869
   -0.7877979092159102      0.4654800000000000      0.2512356620649557
   -0.7877987952007058      0.4654800000000000      0.2512367522494601
   -0.7877973780418679      0.4654800000000000      0.2512350085880113
   -0.7877972920514150      0.4654800000000000      0.2512349028067641
   -0.7877973317653753      0.4654800000000000      0.2512349516606395
   -0.7877983801264323      0.4654800000000000      0.2512362414784559
   -0.7877963547896765      0.4654800000000000      0.2512337499872162
   -0.7877998181738330      0.4654800000000000      0.2512380113085558
   -0.7877970573662224      0.4654800000000000      0.2512346141206074
   -0.7877981479354629      0.4654800000000000      0.2512359557792274
   -0.7877992310264230      0.4654800000000000      0.2512372886157573
   -0.7877976749195021      0.4654800000000000      0.2512353738105976
   -0.7877983806182818      0.4654800000000000      0.2512362420836702
   -0.7877991463858265      0.4654800000000000      0.2512371844446601
   -0.7877986410972834      0.4654800000000000      0.2512365626105333
   -0.7877972278338111      0.4654800000000000      0.2512348238109591
   -0.7877987351627944      0.4654800000000000      0.2512366783661898
   -0.7877966275975287      0.4654800000000000      0.2512340855081651
   -0.7878000684467436      0.4654800000000000      0.2512383193916408
   -0.7877976667511389      0.4654800000000000      0.2512353637613962
   -0.7877976603546227      0.4654800000000000      0.2512353558920402
   -0.7877965088295986      0.4654800000000000      0.2512339394349138
   -0.7877983024670988      0.4654800000000000      0.2512361459206525
   -0.7877988731164230      0.4654800000000000      0.2512368481350672
   -0.7877982615073287      0.4654800000000000      0.2512360955214935
   -0.7877962823257882      0.4654800000000000      0.2512336608693390
   -0.7877982616065826      0.4654800000000000      0.2512360956436203
   -0.7877981955354278      0.4654800000000000      0.2512360143471629
   -0.7877978511980048      0.4654800000000000      0.2512355906840117
   -0.7877971310524501      0.4654800000000000      0.2512347047601004
   -0.7877991431146163      0.4654800000000000      0.2512371804186767
   -0.7877996826508086      0.4654800000000000      0.2512378444896592
   -0.7877983939374710      0.4654800000000000      0.2512362584727849
   -0.7877983706233370      0.4654800000000000      0.2512362297850386
   -0.7877998620815035      0.4654800000000000      0.2512380653569405
   -0.7877983978155214      0.4654800000000000      0.2512362632446936
   -0.7877966430638600      0.4654800000000000      0.2512341045306140
   -0.7877978016229543      0.4654800000000000      0.2512355296913889
   -0.7877978167715496      0.4654800000000000      0.2512355483287558
   -0.7877977744244707      0.4654800000000000      0.2512354962291894
   -0.7877992736932006      0.4654800000000000      0.2512373411286060
   -0.7877981886013559      0.4654800000000000      0.2512360058152987
   -0.7877986676047612      0.4654800000000000      0.2512365952299644
   -0.7877966406257708      0.4654800000000000      0.2512341015319388
   -0.7877983838421675      0.4654800000000000      0.2512362460506205
   -0.7877991580766843      0.4654800000000000      0.2512371988330027
   -0.7878010933726209      0.4654800000000000      0.2512395812734678
   -0.7877975129645208      0.4654800000000000      0.2512351745680417
   -0.7877990045079596      0.4654800000000000      0.2512370098341663
   -0.7877976110006211      0.4654800000000000      0.2512352951743985
   -0.7877979543347641      0.4654800000000000      0.2512357175766068
   -0.7877962631169552      0.4654800000000000      0.2512336372461249
   -0.7877976111826981      0.4654800000000000      0.2512352953983968
   -0.7877991518020947      0.4654800000000000      0.2512371911106431
   -0.7877963943869714      0.4654800000000000      0.2512337986856586
   -0.7877963963038564      0.4654800000000000      0.2512338010431385
   -0.7877988234732768      0.4654800000000000      0.2512367870423771
   -0.7877979169212294      0.4654800000000000      0.2512356715450922
   -0.7877987829075950      0.4654800000000000      0.2512367371213375
   -0.7877995587337603      0.4654800000000000      0.2512376919620287
   -0.7877980066022144      0.4654800000000000      0.2512357818842984
   -0.7877981898669579      0.4654800000000000      0.2512360073725275
   -0.7877977017712848      0.4654800000000000      0.2512354068453928
   -0.7878000612084338      0.4654800000000000      0.2512383104810820
   -0.7877986831320284      0.4654800000000000      0.2512366143375310
   -0.7877986480305557      0.4654800000000000      0.2512365711424208
   -0.7877993211627109      0.4654800000000000      0.2512373995531850
   -0.7877984359949569      0.4654800000000000      0.2512363102244296
   -0.7877988160719430      0.4654800000000000      0.2512367779340899
   -0.7877994653450850      0.4654800000000000      0.2512375770145714


==> anc/lamb=1.5/Nx=112_lamb=1.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.5
# Nx:      112
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.9644545454545455
#   n_meas:             13001
#   tau_int:            2.2476985001397254
#   n_independent:      2365.7981396683217
#   n_eff (at crossing):12896.300132844071
# Ensemble 2:
#   musq:               -0.9642727272727273
#   n_meas:             13001
#   tau_int:            2.2100671795996183
#   n_independent:      2398.6490257265045
#   n_eff (at crossing):12934.310268202931
# Ensemble 3:
#   musq:               -0.9640909090909091
#   n_meas:             13001
#   tau_int:            2.226397362616272
#   n_independent:      2384.2819425859734
#   n_eff (at crossing):12302.606645581087
#
# === Crossing result ===
# musqcrit_central:   -0.9643535578718109
# musqcrit_err:       1.3753250790280594e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2501539668934911
# phisq_err:          1.1660467224095849e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.9643576806941248      0.4654800000000000      0.2501556304915034
   -0.9643575775471045      0.4654800000000000      0.2501562095599100
   -0.9643558436806684      0.4654800000000000      0.2501557147006273
   -0.9643583681010288      0.4654800000000000      0.2501570802898923
   -0.9643550500684265      0.4654800000000000      0.2501540118128984
   -0.9643549393706992      0.4654800000000000      0.2501536223358294
   -0.9643536948000302      0.4654800000000000      0.2501540947718807
   -0.9643586127343956      0.4654800000000000      0.2501562307059961
   -0.9643565481518804      0.4654800000000000      0.2501550529130568
   -0.9643579419981129      0.4654800000000000      0.2501564478861529
   -0.9643562295869581      0.4654800000000000      0.2501557416679463
   -0.9643559501901309      0.4654800000000000      0.2501559085029370
   -0.9643531715361296      0.4654800000000000      0.2501529771042906
   -0.9643562258611605      0.4654800000000000      0.2501545447261821
   -0.9643560031053146      0.4654800000000000      0.2501546009907996
   -0.9643560644462514      0.4654800000000000      0.2501547663940444
   -0.9643533497939779      0.4654800000000000      0.2501538574620691
   -0.9643577670188107      0.4654800000000000      0.2501560161066053
   -0.9643569563555064      0.4654800000000000      0.2501567674015607
   -0.9643556581102340      0.4654800000000000      0.2501549913602133
   -0.9643551321928021      0.4654800000000000      0.2501544337494274
   -0.9643561066910570      0.4654800000000000      0.2501554934939981
   -0.9643561260553907      0.4654800000000000      0.2501558091272622
   -0.9643551727561170      0.4654800000000000      0.2501550740767940
   -0.9643555919737458      0.4654800000000000      0.2501557398011880
   -0.9643569669665483      0.4654800000000000      0.2501566569180250
   -0.9643558767711329      0.4654800000000000      0.2501546103496434
   -0.9643544041618092      0.4654800000000000      0.2501534463222945
   -0.9643563684420009      0.4654800000000000      0.2501545981974143
   -0.9643546805777631      0.4654800000000000      0.2501552407637851
   -0.9643570859332098      0.4654800000000000      0.2501552126481501
   -0.9643537243694510      0.4654800000000000      0.2501527962264194
   -0.9643561265468640      0.4654800000000000      0.2501550332329077
   -0.9643543748722032      0.4654800000000000      0.2501542633174637
   -0.9643566754533239      0.4654800000000000      0.2501557993120749
   -0.9643577248076040      0.4654800000000000      0.2501558405958216
   -0.9643569698855430      0.4654800000000000      0.2501551870197465
   -0.9643554197595108      0.4654800000000000      0.2501549782010675
   -0.9643564187432432      0.4654800000000000      0.2501546053076504
   -0.9643551152478780      0.4654800000000000      0.2501547641428165
   -0.9643557713285359      0.4654800000000000      0.2501542205237299
   -0.9643552614358071      0.4654800000000000      0.2501545988089816
   -0.9643564336801351      0.4654800000000000      0.2501550251774300
   -0.9643565124696100      0.4654800000000000      0.2501552875417321
   -0.9643546647204619      0.4654800000000000      0.2501554535676183
   -0.9643567510696149      0.4654800000000000      0.2501559848447754
   -0.9643572622981293      0.4654800000000000      0.2501554958627038
   -0.9643553817722377      0.4654800000000000      0.2501551282259964
   -0.9643541466836861      0.4654800000000000      0.2501527419347698
   -0.9643567765955625      0.4654800000000000      0.2501557010426925
   -0.9643557853719466      0.4654800000000000      0.2501549849614888
   -0.9643559271738049      0.4654800000000000      0.2501544874033383
   -0.9643570915102673      0.4654800000000000      0.2501558003151605
   -0.9643559043828219      0.4654800000000000      0.2501562281876046
   -0.9643552627144532      0.4654800000000000      0.2501551414675246
   -0.9643559897717883      0.4654800000000000      0.2501556470595960
   -0.9643549876471965      0.4654800000000000      0.2501549935790079
   -0.9643550018323672      0.4654800000000000      0.2501545402007360
   -0.9643570298127574      0.4654800000000000      0.2501566414431157
   -0.9643558134354988      0.4654800000000000      0.2501558069197187
   -0.9643553583363058      0.4654800000000000      0.2501544590589693
   -0.9643540778765448      0.4654800000000000      0.2501546157566585
   -0.9643553359305806      0.4654800000000000      0.2501546567855215
   -0.9643562998847318      0.4654800000000000      0.2501552419608614
   -0.9643547039843686      0.4654800000000000      0.2501543852327086
   -0.9643564246051449      0.4654800000000000      0.2501549111612988
   -0.9643546039331586      0.4654800000000000      0.2501539908891640
   -0.9643561534739907      0.4654800000000000      0.2501548020802319
   -0.9643551208396689      0.4654800000000000      0.2501554008134236
   -0.9643540232091389      0.4654800000000000      0.2501542933975241
   -0.9643551993833274      0.4654800000000000      0.2501550576520352
   -0.9643558818737784      0.4654800000000000      0.2501545681533108
   -0.9643558957970301      0.4654800000000000      0.2501532581742064
   -0.9643548109495922      0.4654800000000000      0.2501539519879663
   -0.9643546087496087      0.4654800000000000      0.2501533550756218
   -0.9643556493093526      0.4654800000000000      0.2501554753389105
   -0.9643534142151371      0.4654800000000000      0.2501533222972233
   -0.9643569765764310      0.4654800000000000      0.2501565278589569
   -0.9643543089740829      0.4654800000000000      0.2501536628976466
   -0.9643538880023107      0.4654800000000000      0.2501537501640891
   -0.9643533097159391      0.4654800000000000      0.2501534243263331
   -0.9643547889864419      0.4654800000000000      0.2501536541898242
   -0.9643548632977920      0.4654800000000000      0.2501544735410244
   -0.9643550593173990      0.4654800000000000      0.2501536711422130
   -0.9643562813862409      0.4654800000000000      0.2501553685182066
   -0.9643539429678923      0.4654800000000000      0.2501544048301816
   -0.9643570210741452      0.4654800000000000      0.2501562644909200
   -0.9643566490495636      0.4654800000000000      0.2501562056255151
   -0.9643560406551995      0.4654800000000000      0.2501554574867413
   -0.9643565481728171      0.4654800000000000      0.2501538148020578
   -0.9643560957456604      0.4654800000000000      0.2501548748430972
   -0.9643554788310773      0.4654800000000000      0.2501554772921514
   -0.9643557047184931      0.4654800000000000      0.2501557339794896
   -0.9643541611633744      0.4654800000000000      0.2501532160059421
   -0.9643564952595446      0.4654800000000000      0.2501562806905357
   -0.9643572538277471      0.4654800000000000      0.2501560941009979
   -0.9643565827879013      0.4654800000000000      0.2501548353505775
   -0.9643545456401913      0.4654800000000000      0.2501542552012914
   -0.9643584174896233      0.4654800000000000      0.2501575630847202
   -0.9643539702333725      0.4654800000000000      0.2501542916546577
   -0.9643570143322414      0.4654800000000000      0.2501561182892634
   -0.9643565420683128      0.4654800000000000      0.2501548033276195
   -0.9643564196950604      0.4654800000000000      0.2501558256302139
   -0.9643574879437438      0.4654800000000000      0.2501562242481577
   -0.9643542215576579      0.4654800000000000      0.2501538116339981
   -0.9643543276971858      0.4654800000000000      0.2501542429360695
   -0.9643565589954329      0.4654800000000000      0.2501566975784673
   -0.9643572827731832      0.4654800000000000      0.2501571063798856
   -0.9643585474097151      0.4654800000000000      0.2501575263207639
   -0.9643572805028401      0.4654800000000000      0.2501562131780234
   -0.9643554213751594      0.4654800000000000      0.2501558078676212
   -0.9643552649991302      0.4654800000000000      0.2501553740214157
   -0.9643536828037710      0.4654800000000000      0.2501536118904263
   -0.9643553451801944      0.4654800000000000      0.2501538430842677
   -0.9643554520136440      0.4654800000000000      0.2501558237217377
   -0.9643556229191729      0.4654800000000000      0.2501555482033064
   -0.9643549857261244      0.4654800000000000      0.2501545817004293
   -0.9643563370414422      0.4654800000000000      0.2501551067191931
   -0.9643583206799823      0.4654800000000000      0.2501566848777283
   -0.9643549702393193      0.4654800000000000      0.2501542238317656
   -0.9643546521726137      0.4654800000000000      0.2501533505045569
   -0.9643573626321778      0.4654800000000000      0.2501558986299734
   -0.9643567643782289      0.4654800000000000      0.2501554700072090
   -0.9643559428458993      0.4654800000000000      0.2501550124613434
   -0.9643579435983859      0.4654800000000000      0.2501573573603665
   -0.9643562717468883      0.4654800000000000      0.2501555778726687
   -0.9643564861742892      0.4654800000000000      0.2501546903094525
   -0.9643558359786197      0.4654800000000000      0.2501546767726420


==> anc/lamb=1.5/Nx=136_lamb=1.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.5
# Nx:      136
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.9644545454545455
#   n_meas:             3001
#   tau_int:            2.3717304554055687
#   n_independent:      522.5072559214432
#   n_eff (at crossing):2919.656886218127
# Ensemble 2:
#   musq:               -0.9642727272727273
#   n_meas:             3001
#   tau_int:            2.5761181472173913
#   n_independent:      487.7901069428458
#   n_eff (at crossing):2990.446003740223
# Ensemble 3:
#   musq:               -0.9640909090909091
#   n_meas:             3001
#   tau_int:            2.2813432459036616
#   n_independent:      539.4875307856819
#   n_eff (at crossing):2777.8661188953242
#
# === Crossing result ===
# musqcrit_central:   -0.9643199825795835
# musqcrit_err:       2.5653772839271196e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.24998679629545023
# phisq_err:          2.3670989392797327e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.9643264401037032      0.4654800000000000      0.2499893470447707
   -0.9643212014422767      0.4654800000000000      0.2499840209263678
   -0.9643190381439549      0.4654800000000000      0.2499827340828685
   -0.9643243492485956      0.4654800000000000      0.2499865660383936
   -0.9643192025351819      0.4654800000000000      0.2499812417324882
   -0.9643174534312432      0.4654800000000000      0.2499818747328957
   -0.9643233542113887      0.4654800000000000      0.2499858582336648
   -0.9643230647871642      0.4654800000000000      0.2499828948367973
   -0.9643213927121197      0.4654800000000000      0.2499854228521451
   -0.9643259321528733      0.4654800000000000      0.2499875857412770
   -0.9643228449134676      0.4654800000000000      0.2499860661618588
   -0.9643232154050395      0.4654800000000000      0.2499831550758912
   -0.9643222127242647      0.4654800000000000      0.2499854405270365
   -0.9643231751484538      0.4654800000000000      0.2499855315418027
   -0.9643222837302129      0.4654800000000000      0.2499842322012972
   -0.9643224922900570      0.4654800000000000      0.2499851518800782
   -0.9643252908918585      0.4654800000000000      0.2499868038204701
   -0.9643255090546572      0.4654800000000000      0.2499882691782213
   -0.9643246518022307      0.4654800000000000      0.2499878414969104
   -0.9643221900833847      0.4654800000000000      0.2499856400475267
   -0.9643265375300671      0.4654800000000000      0.2499881207621513
   -0.9643212004933572      0.4654800000000000      0.2499835677427131
   -0.9643219427140264      0.4654800000000000      0.2499855999555589
   -0.9643195529232871      0.4654800000000000      0.2499835263979581
   -0.9643207132480577      0.4654800000000000      0.2499830650944125
   -0.9643229014718269      0.4654800000000000      0.2499853736260517
   -0.9643210327504036      0.4654800000000000      0.2499849777497635
   -0.9643189940336654      0.4654800000000000      0.2499828296042787
   -0.9643223443279882      0.4654800000000000      0.2499833718095476
   -0.9643218803665180      0.4654800000000000      0.2499871429917032
   -0.9643163787650267      0.4654800000000000      0.2499790855044538
   -0.9643255260221553      0.4654800000000000      0.2499890784557964
   -0.9643239238145346      0.4654800000000000      0.2499872949312534
   -0.9643245438955489      0.4654800000000000      0.2499875141112952
   -0.9643213349890453      0.4654800000000000      0.2499830873872484
   -0.9643257612932860      0.4654800000000000      0.2499876244865927
   -0.9643244775531919      0.4654800000000000      0.2499881795815791
   -0.9643233234718043      0.4654800000000000      0.2499854620973948
   -0.9643236102043002      0.4654800000000000      0.2499849813561932
   -0.9643246238526131      0.4654800000000000      0.2499861895290149
   -0.9643239120833157      0.4654800000000000      0.2499840529244250
   -0.9643210298964909      0.4654800000000000      0.2499849636717046
   -0.9643247312341322      0.4654800000000000      0.2499880975524027
   -0.9643199771214543      0.4654800000000000      0.2499833810544122
   -0.9643208224210801      0.4654800000000000      0.2499830976661818
   -0.9643156769497307      0.4654800000000000      0.2499811297158297
   -0.9643200093686594      0.4654800000000000      0.2499830001334355
   -0.9643226645381744      0.4654800000000000      0.2499840256611525
   -0.9643221621296182      0.4654800000000000      0.2499850619399796
   -0.9643231011498838      0.4654800000000000      0.2499867208805671
   -0.9643220182443506      0.4654800000000000      0.2499863053072058
   -0.9643190013816829      0.4654800000000000      0.2499819099489307
   -0.9643222951227344      0.4654800000000000      0.2499857058391521
   -0.9643217866156073      0.4654800000000000      0.2499855782191027
   -0.9643207263342796      0.4654800000000000      0.2499840757174420
   -0.9643205816759313      0.4654800000000000      0.2499835276448752
   -0.9643203215170102      0.4654800000000000      0.2499829340191485
   -0.9643245640166490      0.4654800000000000      0.2499864933322062
   -0.9643180226663938      0.4654800000000000      0.2499829363113969
   -0.9643214138009264      0.4654800000000000      0.2499823143745279
   -0.9643231390848735      0.4654800000000000      0.2499880608270545
   -0.9643200819549992      0.4654800000000000      0.2499842894868848
   -0.9643247689719638      0.4654800000000000      0.2499869000829967
   -0.9643180849974177      0.4654800000000000      0.2499844840632234
   -0.9643217646635529      0.4654800000000000      0.2499863102539391
   -0.9643244174128572      0.4654800000000000      0.2499875353730444
   -0.9643187751902728      0.4654800000000000      0.2499816272373893
   -0.9643196554064843      0.4654800000000000      0.2499831097575780
   -0.9643245946565104      0.4654800000000000      0.2499872606785900
   -0.9643201974526594      0.4654800000000000      0.2499829317755562
   -0.9643192181387552      0.4654800000000000      0.2499825455931691
   -0.9643234097213744      0.4654800000000000      0.2499839725556649
   -0.9643226755098163      0.4654800000000000      0.2499838113201449
   -0.9643188481922007      0.4654800000000000      0.2499833373017822
   -0.9643228130047822      0.4654800000000000      0.2499838710524632
   -0.9643198641966026      0.4654800000000000      0.2499837027557647
   -0.9643241385708037      0.4654800000000000      0.2499860817267308
   -0.9643242778146303      0.4654800000000000      0.2499845577631226
   -0.9643201534641801      0.4654800000000000      0.2499822555751292
   -0.9643212819299333      0.4654800000000000      0.2499832279072265
   -0.9643247111892910      0.4654800000000000      0.2499867940769703
   -0.9643228898544819      0.4654800000000000      0.2499860266793681
   -0.9643258183918676      0.4654800000000000      0.2499881716198079
   -0.9643179575752454      0.4654800000000000      0.2499806520655054
   -0.9643209341531204      0.4654800000000000      0.2499843506993900
   -0.9643189959018315      0.4654800000000000      0.2499830567149795
   -0.9643194748244115      0.4654800000000000      0.2499788860595461
   -0.9643219045777259      0.4654800000000000      0.2499862146206643
   -0.9643234126186605      0.4654800000000000      0.2499868822017732
   -0.9643241955936283      0.4654800000000000      0.2499876126199486
   -0.9643222999877606      0.4654800000000000      0.2499828612361415
   -0.9643261609759539      0.4654800000000000      0.2499883986019018
   -0.9643214623479301      0.4654800000000000      0.2499852591568582
   -0.9643194442410529      0.4654800000000000      0.2499839581221812
   -0.9643258681027386      0.4654800000000000      0.2499891040084301
   -0.9643213428393129      0.4654800000000000      0.2499845468273580
   -0.9643200270181957      0.4654800000000000      0.2499849874348607
   -0.9643208921702706      0.4654800000000000      0.2499835990367079
   -0.9643250249580470      0.4654800000000000      0.2499864062305898
   -0.9643204361424520      0.4654800000000000      0.2499824601730512
   -0.9643223460639879      0.4654800000000000      0.2499854274069109
   -0.9643214437926699      0.4654800000000000      0.2499839585756120
   -0.9643218534406752      0.4654800000000000      0.2499866076188821
   -0.9643234377650144      0.4654800000000000      0.2499863692089589
   -0.9643171606028894      0.4654800000000000      0.2499814133750352
   -0.9643225392073324      0.4654800000000000      0.2499857780134244
   -0.9643220183053697      0.4654800000000000      0.2499859198748869
   -0.9643230725841582      0.4654800000000000      0.2499864806983556
   -0.9643223507951665      0.4654800000000000      0.2499864628179828
   -0.9643189634296300      0.4654800000000000      0.2499822516092695
   -0.9643221791702227      0.4654800000000000      0.2499838162633299
   -0.9643207191842299      0.4654800000000000      0.2499848953012228
   -0.9643185132226171      0.4654800000000000      0.2499824518234697
   -0.9643218133182255      0.4654800000000000      0.2499865140927966
   -0.9643241216937494      0.4654800000000000      0.2499861539390424
   -0.9643211525289532      0.4654800000000000      0.2499828084945958
   -0.9643212838103535      0.4654800000000000      0.2499846774041242
   -0.9643219927448726      0.4654800000000000      0.2499857574432669
   -0.9643181011819493      0.4654800000000000      0.2499810806402956
   -0.9643179133333051      0.4654800000000000      0.2499832228119913
   -0.9643221193215767      0.4654800000000000      0.2499849354125073
   -0.9643215202126502      0.4654800000000000      0.2499844107796781
   -0.9643191107586129      0.4654800000000000      0.2499828048102454
   -0.9643221367134456      0.4654800000000000      0.2499828663974486
   -0.9643231279057557      0.4654800000000000      0.2499865938939154
   -0.9643210730586159      0.4654800000000000      0.2499858617530867
   -0.9643199480892093      0.4654800000000000      0.2499841290450007
   -0.9643229047801151      0.4654800000000000      0.2499869346799569


==> anc/lamb=1.5/Nx=156_lamb=1.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.5
# Nx:      156
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.9644545454545455
#   n_meas:             8001
#   tau_int:            2.646723738523538
#   n_independent:      1271.3222807023596
#   n_eff (at crossing):7542.338387309344
# Ensemble 2:
#   musq:               -0.9642727272727273
#   n_meas:             8001
#   tau_int:            2.519878383984381
#   n_independent:      1324.7222210060665
#   n_eff (at crossing):7991.7156764139345
# Ensemble 3:
#   musq:               -0.9640909090909091
#   n_meas:             8001
#   tau_int:            2.478508850217249
#   n_independent:      1343.1217435221681
#   n_eff (at crossing):7270.8569217643035
#
# === Crossing result ===
# musqcrit_central:   -0.9642948633011909
# musqcrit_err:       1.331472246323268e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.24988477769010894
# phisq_err:          1.2486270883754022e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.9642947206187590      0.4654800000000000      0.2498838133393865
   -0.9642946644772176      0.4654800000000000      0.2498840527844456
   -0.9642936477172583      0.4654800000000000      0.2498832187653049
   -0.9642968864756537      0.4654800000000000      0.2498856895433940
   -0.9642957679665002      0.4654800000000000      0.2498834342126619
   -0.9642953571280960      0.4654800000000000      0.2498848909447221
   -0.9642951217354172      0.4654800000000000      0.2498838185426476
   -0.9642950093856358      0.4654800000000000      0.2498848007187490
   -0.9642976305921561      0.4654800000000000      0.2498859684349695
   -0.9642971527581129      0.4654800000000000      0.2498850094392177
   -0.9642959992086654      0.4654800000000000      0.2498830498184157
   -0.9642958580466503      0.4654800000000000      0.2498838670791305
   -0.9642960536266955      0.4654800000000000      0.2498849454133731
   -0.9642937855164351      0.4654800000000000      0.2498831158303036
   -0.9642947728775546      0.4654800000000000      0.2498838494758963
   -0.9642945399716334      0.4654800000000000      0.2498831549492096
   -0.9642956842783886      0.4654800000000000      0.2498848746876212
   -0.9642958836653703      0.4654800000000000      0.2498839312307080
   -0.9642943894074453      0.4654800000000000      0.2498831736933489
   -0.9642945837081733      0.4654800000000000      0.2498841164971184
   -0.9642958207252325      0.4654800000000000      0.2498844539781835
   -0.9642936462033879      0.4654800000000000      0.2498829202262104
   -0.9642947495723174      0.4654800000000000      0.2498834737662685
   -0.9642947499218384      0.4654800000000000      0.2498837864071444
   -0.9642966326767797      0.4654800000000000      0.2498854413801578
   -0.9642948856990657      0.4654800000000000      0.2498834542911152
   -0.9642945702926933      0.4654800000000000      0.2498843879317807
   -0.9642941381021692      0.4654800000000000      0.2498836268170208
   -0.9642988378701079      0.4654800000000000      0.2498874954545820
   -0.9642979410920480      0.4654800000000000      0.2498853162215346
   -0.9642960976437754      0.4654800000000000      0.2498852241143774
   -0.9642951066458674      0.4654800000000000      0.2498833216258038
   -0.9642958267931431      0.4654800000000000      0.2498849278532977
   -0.9642963554853363      0.4654800000000000      0.2498860568054004
   -0.9642955271914733      0.4654800000000000      0.2498846800042379
   -0.9642948030557629      0.4654800000000000      0.2498832240084338
   -0.9642955086535395      0.4654800000000000      0.2498848588760184
   -0.9642934220686704      0.4654800000000000      0.2498825856325184
   -0.9642940877827018      0.4654800000000000      0.2498833803236767
   -0.9642958299910102      0.4654800000000000      0.2498841904718416
   -0.9642950554243550      0.4654800000000000      0.2498844344938245
   -0.9642942912327750      0.4654800000000000      0.2498825308847655
   -0.9642956060261942      0.4654800000000000      0.2498844960292519
   -0.9642950453422703      0.4654800000000000      0.2498835900663376
   -0.9642963683125941      0.4654800000000000      0.2498850028036183
   -0.9642965286600249      0.4654800000000000      0.2498854093654802
   -0.9642974786410474      0.4654800000000000      0.2498862728253791
   -0.9642945688436865      0.4654800000000000      0.2498828350274271
   -0.9642926137425812      0.4654800000000000      0.2498822591954697
   -0.9642950430881829      0.4654800000000000      0.2498850021118793
   -0.9642941679022811      0.4654800000000000      0.2498834744957493
   -0.9642959764468291      0.4654800000000000      0.2498845168375186
   -0.9642948079178436      0.4654800000000000      0.2498831889313095
   -0.9642949889368547      0.4654800000000000      0.2498826271643123
   -0.9642966229231884      0.4654800000000000      0.2498854033529689
   -0.9642950563786458      0.4654800000000000      0.2498835198934938
   -0.9642944410106654      0.4654800000000000      0.2498825400553005
   -0.9642942666961518      0.4654800000000000      0.2498834297626706
   -0.9642949149860471      0.4654800000000000      0.2498836620981020
   -0.9642935131457729      0.4654800000000000      0.2498825746190955
   -0.9642962007735897      0.4654800000000000      0.2498848678790163
   -0.9642948586006894      0.4654800000000000      0.2498840872789496
   -0.9642946666189686      0.4654800000000000      0.2498838784994777
   -0.9642954611254682      0.4654800000000000      0.2498838300423686
   -0.9642956804737808      0.4654800000000000      0.2498845849432249
   -0.9642948454957826      0.4654800000000000      0.2498837619865089
   -0.9642949076744481      0.4654800000000000      0.2498838267313847
   -0.9642962514594968      0.4654800000000000      0.2498849279355867
   -0.9642963290238253      0.4654800000000000      0.2498844916091424
   -0.9642953780321486      0.4654800000000000      0.2498844631794224
   -0.9642954912501741      0.4654800000000000      0.2498839551575399
   -0.9642974521038116      0.4654800000000000      0.2498860207374546
   -0.9642957574539662      0.4654800000000000      0.2498841139235892
   -0.9642944452605958      0.4654800000000000      0.2498832854679489
   -0.9642933505770888      0.4654800000000000      0.2498818651702042
   -0.9642944147864708      0.4654800000000000      0.2498840354750705
   -0.9642942908621470      0.4654800000000000      0.2498836938385933
   -0.9642958277564307      0.4654800000000000      0.2498855389260808
   -0.9642936863833743      0.4654800000000000      0.2498834556244168
   -0.9642950270717320      0.4654800000000000      0.2498838892604463
   -0.9642972305948108      0.4654800000000000      0.2498860216605846
   -0.9642943121715633      0.4654800000000000      0.2498822679449438
   -0.9642966337793256      0.4654800000000000      0.2498859383714086
   -0.9642950901113436      0.4654800000000000      0.2498830316932062
   -0.9642955123982279      0.4654800000000000      0.2498834016290853
   -0.9642958477600373      0.4654800000000000      0.2498834114524753
   -0.9642958079915129      0.4654800000000000      0.2498851245370445
   -0.9642953034611064      0.4654800000000000      0.2498841161899908
   -0.9642932138742646      0.4654800000000000      0.2498828819387452
   -0.9642941299254305      0.4654800000000000      0.2498828433725872
   -0.9642954258506852      0.4654800000000000      0.2498848616470599
   -0.9642940326886194      0.4654800000000000      0.2498831992936594
   -0.9642948571364133      0.4654800000000000      0.2498839240288995
   -0.9642938427645456      0.4654800000000000      0.2498834152189911
   -0.9642957515563029      0.4654800000000000      0.2498846929946910
   -0.9642935941447968      0.4654800000000000      0.2498824980356004
   -0.9642955990984923      0.4654800000000000      0.2498830360167392
   -0.9642970253170522      0.4654800000000000      0.2498853835850569
   -0.9642930760260280      0.4654800000000000      0.2498829628545787
   -0.9642960581860278      0.4654800000000000      0.2498853343391909
   -0.9642967135013680      0.4654800000000000      0.2498852173062627
   -0.9642948851566259      0.4654800000000000      0.2498836951669877
   -0.9642958277880992      0.4654800000000000      0.2498847593864695
   -0.9642950866659573      0.4654800000000000      0.2498844459751324
   -0.9642920767404315      0.4654800000000000      0.2498820821275934
   -0.9642951656665550      0.4654800000000000      0.2498837744582453
   -0.9642955115530760      0.4654800000000000      0.2498849328952548
   -0.9642937374356531      0.4654800000000000      0.2498828821805884
   -0.9642962613611283      0.4654800000000000      0.2498855886927117
   -0.9642949785978397      0.4654800000000000      0.2498833572513215
   -0.9642944060176188      0.4654800000000000      0.2498843802263334
   -0.9642959331868929      0.4654800000000000      0.2498838299529754
   -0.9642933223978265      0.4654800000000000      0.2498823942868663
   -0.9642967269603754      0.4654800000000000      0.2498861251020859
   -0.9642941327995822      0.4654800000000000      0.2498838630292948
   -0.9642922483406431      0.4654800000000000      0.2498812932620081
   -0.9642933694921667      0.4654800000000000      0.2498840182707129
   -0.9642940485923553      0.4654800000000000      0.2498822496807303
   -0.9642953559583056      0.4654800000000000      0.2498851450785161
   -0.9642943112429639      0.4654800000000000      0.2498817390953239
   -0.9642951887535290      0.4654800000000000      0.2498849923859160
   -0.9642960608370018      0.4654800000000000      0.2498845664883044
   -0.9642934871392924      0.4654800000000000      0.2498831877409932
   -0.9642965201898099      0.4654800000000000      0.2498851437861543
   -0.9642977933117369      0.4654800000000000      0.2498863612943450
   -0.9642950472770322      0.4654800000000000      0.2498842862661230
   -0.9642953795433918      0.4654800000000000      0.2498853352771586
   -0.9642947462276746      0.4654800000000000      0.2498838782178583


==> anc/lamb=1.5/Nx=176_lamb=1.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.5
# Nx:      176
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.9642826992554343
#   n_meas:             22149
#   tau_int:            2.2455116446721513
#   n_independent:      4033.6743868818794
#   n_eff (at crossing):22148.39652340968
#
# === Crossing result ===
# musqcrit_central:   -0.9642798451907799
# musqcrit_err:       1.235131604338657e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.24980742293854835
# phisq_err:          1.0371346491235378e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.9642795616942675      0.4654800000000000      0.2498071199381253
   -0.9642802555970776      0.4654800000000000      0.2498081254311605
   -0.9642801242747524      0.4654800000000000      0.2498074759171698
   -0.9642800723307448      0.4654800000000000      0.2498077024798466
   -0.9642800815309477      0.4654800000000000      0.2498067166319873
   -0.9642798725641231      0.4654800000000000      0.2498076364772701
   -0.9642810552893226      0.4654800000000000      0.2498079145067153
   -0.9642800295969363      0.4654800000000000      0.2498078836107129
   -0.9642760650470721      0.4654800000000000      0.2498043608736245
   -0.9642786235762846      0.4654800000000000      0.2498066824078591
   -0.9642804545174704      0.4654800000000000      0.2498076659477973
   -0.9642787856273877      0.4654800000000000      0.2498064343881279
   -0.9642798872777767      0.4654800000000000      0.2498072354560654
   -0.9642794202346755      0.4654800000000000      0.2498070887911849
   -0.9642795749041571      0.4654800000000000      0.2498067506094231
   -0.9642806075803969      0.4654800000000000      0.2498077402109889
   -0.9642792335471542      0.4654800000000000      0.2498077137173012
   -0.9642798183208996      0.4654800000000000      0.2498076871321989
   -0.9642816837979441      0.4654800000000000      0.2498088157432998
   -0.9642789468915857      0.4654800000000000      0.2498070012000120
   -0.9642790688384588      0.4654800000000000      0.2498064552701329
   -0.9642808484203530      0.4654800000000000      0.2498076092561733
   -0.9642794005987574      0.4654800000000000      0.2498070771360722
   -0.9642796862395712      0.4654800000000000      0.2498071004422283
   -0.9642796522316600      0.4654800000000000      0.2498071300443239
   -0.9642795777119755      0.4654800000000000      0.2498074564223988
   -0.9642786514540076      0.4654800000000000      0.2498073705339728
   -0.9642772547221380      0.4654800000000000      0.2498052628640983
   -0.9642817255910316      0.4654800000000000      0.2498086131432684
   -0.9642802890026879      0.4654800000000000      0.2498078638873988
   -0.9642769960743588      0.4654800000000000      0.2498048279111961
   -0.9642804121051670      0.4654800000000000      0.2498077345737053
   -0.9642788150604422      0.4654800000000000      0.2498060991814853
   -0.9642792936747830      0.4654800000000000      0.2498065860774950
   -0.9642796797426639      0.4654800000000000      0.2498078612023665
   -0.9642789036050251      0.4654800000000000      0.2498066785620239
   -0.9642792202312740      0.4654800000000000      0.2498072922061724
   -0.9642806731559210      0.4654800000000000      0.2498082392661982
   -0.9642793507347440      0.4654800000000000      0.2498075176532966
   -0.9642791970350818      0.4654800000000000      0.2498075989317724
   -0.9642776777217589      0.4654800000000000      0.2498060468251432
   -0.9642793328308333      0.4654800000000000      0.2498074037205426
   -0.9642816543734622      0.4654800000000000      0.2498092692734885
   -0.9642790940672197      0.4654800000000000      0.2498069721275402
   -0.9642795991682630      0.4654800000000000      0.2498069214590018
   -0.9642805370534980      0.4654800000000000      0.2498073399954436
   -0.9642810268081901      0.4654800000000000      0.2498082376916848
   -0.9642790478364266      0.4654800000000000      0.2498065249580011
   -0.9642786672035389      0.4654800000000000      0.2498061649249630
   -0.9642797164389557      0.4654800000000000      0.2498068460487093
   -0.9642782267891468      0.4654800000000000      0.2498064897841944
   -0.9642791026686556      0.4654800000000000      0.2498061740653366
   -0.9642804078190192      0.4654800000000000      0.2498072475271748
   -0.9642803601827810      0.4654800000000000      0.2498084529906499
   -0.9642800098580602      0.4654800000000000      0.2498070888306473
   -0.9642802082554545      0.4654800000000000      0.2498075387236817
   -0.9642786760952945      0.4654800000000000      0.2498065696931982
   -0.9642783606077950      0.4654800000000000      0.2498063595562124
   -0.9642784237674659      0.4654800000000000      0.2498062405785399
   -0.9642791805005277      0.4654800000000000      0.2498064379834271
   -0.9642787755788251      0.4654800000000000      0.2498064939988992
   -0.9642814735528396      0.4654800000000000      0.2498088762091507
   -0.9642802622236736      0.4654800000000000      0.2498077437207986
   -0.9642800996459624      0.4654800000000000      0.2498067388149137
   -0.9642805249813493      0.4654800000000000      0.2498079440933486
   -0.9642800804015929      0.4654800000000000      0.2498079023441621
   -0.9642808296401858      0.4654800000000000      0.2498077101935798
   -0.9642789194748125      0.4654800000000000      0.2498065109007896
   -0.9642777240185544      0.4654800000000000      0.2498056864369607
   -0.9642798894119458      0.4654800000000000      0.2498076621073420
   -0.9642797231973711      0.4654800000000000      0.2498068658578928
   -0.9642790236149902      0.4654800000000000      0.2498070370641414
   -0.9642807144700268      0.4654800000000000      0.2498080958020646
   -0.9642794114950173      0.4654800000000000      0.2498071018715032
   -0.9642790421303643      0.4654800000000000      0.2498068180350944
   -0.9642800428358482      0.4654800000000000      0.2498077214056445
   -0.9642803548900176      0.4654800000000000      0.2498072324611167
   -0.9642798089785524      0.4654800000000000      0.2498065227831295
   -0.9642802822912225      0.4654800000000000      0.2498076551785925
   -0.9642786494081353      0.4654800000000000      0.2498067936544321
   -0.9642790565665401      0.4654800000000000      0.2498066484727233
   -0.9642784785573854      0.4654800000000000      0.2498060863243929
   -0.9642804757392428      0.4654800000000000      0.2498080081628752
   -0.9642780061118711      0.4654800000000000      0.2498056555051991
   -0.9642788789339738      0.4654800000000000      0.2498067191985974
   -0.9642813996092041      0.4654800000000000      0.2498082719982880
   -0.9642791635943065      0.4654800000000000      0.2498067056739610
   -0.9642807246545327      0.4654800000000000      0.2498083258889310
   -0.9642814606624447      0.4654800000000000      0.2498085497150888
   -0.9642802812924253      0.4654800000000000      0.2498076478972640
   -0.9642800444115434      0.4654800000000000      0.2498078786222973
   -0.9642784711082750      0.4654800000000000      0.2498064393972804
   -0.9642786207603786      0.4654800000000000      0.2498058521097502
   -0.9642788480699193      0.4654800000000000      0.2498065440873997
   -0.9642785593688774      0.4654800000000000      0.2498063912948828
   -0.9642769646591698      0.4654800000000000      0.2498047619822734
   -0.9642774828892289      0.4654800000000000      0.2498050598126910
   -0.9642788303898595      0.4654800000000000      0.2498067105528616
   -0.9642819578487045      0.4654800000000000      0.2498097899619579
   -0.9642788182445730      0.4654800000000000      0.2498065898609165
   -0.9642781739060362      0.4654800000000000      0.2498059726761709
   -0.9642788947995899      0.4654800000000000      0.2498067940004421
   -0.9642812290327927      0.4654800000000000      0.2498086549228652
   -0.9642784557365751      0.4654800000000000      0.2498065355910254
   -0.9642796495836906      0.4654800000000000      0.2498078936910629
   -0.9642781184779233      0.4654800000000000      0.2498065819440003
   -0.9642806215293440      0.4654800000000000      0.2498080649811781
   -0.9642805277170113      0.4654800000000000      0.2498078902909403
   -0.9642794570186585      0.4654800000000000      0.2498075009702301
   -0.9642797470346375      0.4654800000000000      0.2498071593591163
   -0.9642803411992888      0.4654800000000000      0.2498078413326043
   -0.9642814511346062      0.4654800000000000      0.2498086275224904
   -0.9642760783400789      0.4654800000000000      0.2498045631395531
   -0.9642804089732943      0.4654800000000000      0.2498068580002019
   -0.9642795488233624      0.4654800000000000      0.2498075054963502
   -0.9642797333195348      0.4654800000000000      0.2498063487598127
   -0.9642778035031949      0.4654800000000000      0.2498065720556928
   -0.9642797602428479      0.4654800000000000      0.2498072415696136
   -0.9642787940914026      0.4654800000000000      0.2498064534896240
   -0.9642800799444933      0.4654800000000000      0.2498079480541277
   -0.9642790927861602      0.4654800000000000      0.2498066834021509
   -0.9642805467388781      0.4654800000000000      0.2498079701358518
   -0.9642795323316848      0.4654800000000000      0.2498062564679303
   -0.9642800066505751      0.4654800000000000      0.2498072677959923
   -0.9642787684921831      0.4654800000000000      0.2498062409850534
   -0.9642792112673020      0.4654800000000000      0.2498073228288564
   -0.9642789407133648      0.4654800000000000      0.2498066662765940
   -0.9642797958479071      0.4654800000000000      0.2498074849258769


==> anc/lamb=1.5/Nx=52_lamb=1.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.5
# Nx:      52
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.965
#   n_meas:             13001
#   tau_int:            1.841835525888077
#   n_independent:      2775.8140689811526
#   n_eff (at crossing):12956.817739976794
# Ensemble 2:
#   musq:               -0.9648181818181818
#   n_meas:             13001
#   tau_int:            1.7844560787168544
#   n_independent:      2845.5351190867436
#   n_eff (at crossing):12999.02609761578
# Ensemble 3:
#   musq:               -0.9646363636363636
#   n_meas:             13001
#   tau_int:            1.822865038300428
#   n_independent:      2798.483722823701
#   n_eff (at crossing):12985.514009623183
# Ensemble 4:
#   musq:               -0.9644545454545455
#   n_meas:             13001
#   tau_int:            1.8060357374807754
#   n_independent:      2818.906877436973
#   n_eff (at crossing):12917.249017088665
# Ensemble 5:
#   musq:               -0.9642727272727273
#   n_meas:             13001
#   tau_int:            1.7724777519159272
#   n_independent:      2860.5340556225137
#   n_eff (at crossing):12790.098048942342
# Ensemble 6:
#   musq:               -0.9640909090909091
#   n_meas:             13001
#   tau_int:            1.7664874187834074
#   n_independent:      2868.0944558206734
#   n_eff (at crossing):12612.1535457097
# Ensemble 7:
#   musq:               -0.9639090909090909
#   n_meas:             13001
#   tau_int:            1.7615491535093217
#   n_independent:      2874.357159079632
#   n_eff (at crossing):12380.778769180168
# Ensemble 8:
#   musq:               -0.9637272727272728
#   n_meas:             13001
#   tau_int:            1.7801555550387576
#   n_independent:      2850.901985890829
#   n_eff (at crossing):12100.657656660958
# Ensemble 9:
#   musq:               -0.9635454545454546
#   n_meas:             13001
#   tau_int:            1.7575744346766446
#   n_independent:      2879.4177946700015
#   n_eff (at crossing):11793.599458609775
# Ensemble 10:
#   musq:               -0.9633636363636363
#   n_meas:             13001
#   tau_int:            1.7847534081258996
#   n_independent:      2845.164811607448
#   n_eff (at crossing):11400.891271212204
#
# === Crossing result ===
# musqcrit_central:   -0.9647702859561342
# musqcrit_err:       2.380114375276634e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25162454221267655
# phisq_err:          1.9029031918304276e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.9647688668130261      0.4654800000000000      0.2516230713917480
   -0.9647714660488206      0.4654800000000000      0.2516266551505483
   -0.9647698156846974      0.4654800000000000      0.2516240156670800
   -0.9647688576195409      0.4654800000000000      0.2516242562288245
   -0.9647700773538671      0.4654800000000000      0.2516251945288458
   -0.9647696357915017      0.4654800000000000      0.2516256052867210
   -0.9647688180935354      0.4654800000000000      0.2516234036199200
   -0.9647737263261231      0.4654800000000000      0.2516269543014756
   -0.9647705025111019      0.4654800000000000      0.2516265183921109
   -0.9647716819663539      0.4654800000000000      0.2516256573442391
   -0.9647726352272723      0.4654800000000000      0.2516263184748635
   -0.9647694309910694      0.4654800000000000      0.2516254787606731
   -0.9647691296490223      0.4654800000000000      0.2516251504562264
   -0.9647714024516775      0.4654800000000000      0.2516253300492915
   -0.9647667207431281      0.4654800000000000      0.2516243309033828
   -0.9647708495584213      0.4654800000000000      0.2516253069636065
   -0.9647690677185493      0.4654800000000000      0.2516245534267455
   -0.9647723343056511      0.4654800000000000      0.2516278998831079
   -0.9647679282410992      0.4654800000000000      0.2516208389136483
   -0.9647733175182048      0.4654800000000000      0.2516247357807275
   -0.9647713631048030      0.4654800000000000      0.2516249448517817
   -0.9647660197365351      0.4654800000000000      0.2516222881262408
   -0.9647715622211965      0.4654800000000000      0.2516247743750343
   -0.9647722414677266      0.4654800000000000      0.2516254349363524
   -0.9647721203165923      0.4654800000000000      0.2516272923176571
   -0.9647711418399344      0.4654800000000000      0.2516250386155661
   -0.9647710663380383      0.4654800000000000      0.2516250598008925
   -0.9647704088198372      0.4654800000000000      0.2516256573216814
   -0.9647686712966196      0.4654800000000000      0.2516246281461020
   -0.9647724842832885      0.4654800000000000      0.2516273020171177
   -0.9647757350154191      0.4654800000000000      0.2516295226279887
   -0.9647702819632139      0.4654800000000000      0.2516245698863181
   -0.9647680339527066      0.4654800000000000      0.2516227836841100
   -0.9647699806030350      0.4654800000000000      0.2516243546710312
   -0.9647720557688437      0.4654800000000000      0.2516265211747944
   -0.9647687153613872      0.4654800000000000      0.2516234621293774
   -0.9647707392920355      0.4654800000000000      0.2516267411144715
   -0.9647736929752441      0.4654800000000000      0.2516267119916447
   -0.9647699097380110      0.4654800000000000      0.2516263371726068
   -0.9647712079167309      0.4654800000000000      0.2516266481187815
   -0.9647718967838591      0.4654800000000000      0.2516259031775621
   -0.9647704219823513      0.4654800000000000      0.2516251499422943
   -0.9647708547622729      0.4654800000000000      0.2516245278857397
   -0.9647715295354131      0.4654800000000000      0.2516262245747070
   -0.9647735651618229      0.4654800000000000      0.2516253524656828
   -0.9647709227606596      0.4654800000000000      0.2516255650093482
   -0.9647698242930640      0.4654800000000000      0.2516223535867900
   -0.9647722302664479      0.4654800000000000      0.2516258234360559
   -0.9647685612783552      0.4654800000000000      0.2516230866403815
   -0.9647684271355964      0.4654800000000000      0.2516236686004528
   -0.9647707769475971      0.4654800000000000      0.2516262000388417
   -0.9647707964622046      0.4654800000000000      0.2516237886380785
   -0.9647693828141921      0.4654800000000000      0.2516248353223076
   -0.9647712921517761      0.4654800000000000      0.2516270975624696
   -0.9647721686698472      0.4654800000000000      0.2516246590271241
   -0.9647707365699495      0.4654800000000000      0.2516269305267704
   -0.9647700353143588      0.4654800000000000      0.2516242428802651
   -0.9647699721384071      0.4654800000000000      0.2516240379443222
   -0.9647687179867004      0.4654800000000000      0.2516227865793525
   -0.9647676475443046      0.4654800000000000      0.2516222406854711
   -0.9647743924393360      0.4654800000000000      0.2516267069167401
   -0.9647716326579573      0.4654800000000000      0.2516254591821536
   -0.9647729532770534      0.4654800000000000      0.2516266883433200
   -0.9647690865716670      0.4654800000000000      0.2516251092602839
   -0.9647726115594463      0.4654800000000000      0.2516257226808195
   -0.9647719424694959      0.4654800000000000      0.2516267670959638
   -0.9647695657925938      0.4654800000000000      0.2516229058298063
   -0.9647705182573511      0.4654800000000000      0.2516259918347926
   -0.9647733213033264      0.4654800000000000      0.2516269967259502
   -0.9647693345281283      0.4654800000000000      0.2516259685312706
   -0.9647698587696460      0.4654800000000000      0.2516248042567520
   -0.9647720841258918      0.4654800000000000      0.2516272216540090
   -0.9647748890186094      0.4654800000000000      0.2516286501092292
   -0.9647753071751269      0.4654800000000000      0.2516279314155823
   -0.9647724741549339      0.4654800000000000      0.2516259956514117
   -0.9647673547489540      0.4654800000000000      0.2516246369502101
   -0.9647686343359739      0.4654800000000000      0.2516253782851200
   -0.9647721079402000      0.4654800000000000      0.2516271758051301
   -0.9647707191646733      0.4654800000000000      0.2516247609881788
   -0.9647715357676871      0.4654800000000000      0.2516247692370412
   -0.9647696491451403      0.4654800000000000      0.2516244800546373
   -0.9647747184243372      0.4654800000000000      0.2516277432784033
   -0.9647691511156471      0.4654800000000000      0.2516246798286929
   -0.9647713609686085      0.4654800000000000      0.2516251915959786
   -0.9647698978743769      0.4654800000000000      0.2516219172267279
   -0.9647744050421014      0.4654800000000000      0.2516277788769641
   -0.9647710491745364      0.4654800000000000      0.2516251324987418
   -0.9647715896741971      0.4654800000000000      0.2516255743001837
   -0.9647741114086044      0.4654800000000000      0.2516264143957453
   -0.9647715363154478      0.4654800000000000      0.2516247133820127
   -0.9647697793379673      0.4654800000000000      0.2516238223405516
   -0.9647696297198308      0.4654800000000000      0.2516261104428563
   -0.9647711640061679      0.4654800000000000      0.2516253913648459
   -0.9647668094981887      0.4654800000000000      0.2516235184090247
   -0.9647685049798208      0.4654800000000000      0.2516243673784999
   -0.9647688923425679      0.4654800000000000      0.2516250043158879
   -0.9647741617192290      0.4654800000000000      0.2516277985771259
   -0.9647666894749622      0.4654800000000000      0.2516221788863336
   -0.9647662580653664      0.4654800000000000      0.2516213872273461
   -0.9647725849670780      0.4654800000000000      0.2516274937178999
   -0.9647730705508433      0.4654800000000000      0.2516266629545420
   -0.9647688909221553      0.4654800000000000      0.2516241838981242
   -0.9647742961077647      0.4654800000000000      0.2516294776304225
   -0.9647690299943280      0.4654800000000000      0.2516251687808943
   -0.9647731755809991      0.4654800000000000      0.2516273933926492
   -0.9647744557601604      0.4654800000000000      0.2516271628118800
   -0.9647687287243027      0.4654800000000000      0.2516236152549914
   -0.9647726209767044      0.4654800000000000      0.2516276693865834
   -0.9647696735937503      0.4654800000000000      0.2516246260226486
   -0.9647736809516892      0.4654800000000000      0.2516259268787218
   -0.9647734311084696      0.4654800000000000      0.2516270639405414
   -0.9647717553560169      0.4654800000000000      0.2516245507003701
   -0.9647710250347089      0.4654800000000000      0.2516244131654869
   -0.9647700086850359      0.4654800000000000      0.2516242560123007
   -0.9647692488644178      0.4654800000000000      0.2516246861031495
   -0.9647673463866802      0.4654800000000000      0.2516230111655016
   -0.9647707458100506      0.4654800000000000      0.2516238846965120
   -0.9647687147435656      0.4654800000000000      0.2516236510868421
   -0.9647692145732464      0.4654800000000000      0.2516257254999493
   -0.9647723249183165      0.4654800000000000      0.2516250044548712
   -0.9647692684544968      0.4654800000000000      0.2516248655237146
   -0.9647725398459340      0.4654800000000000      0.2516261044577890
   -0.9647665368205832      0.4654800000000000      0.2516227376764752
   -0.9647708914830029      0.4654800000000000      0.2516248867332517
   -0.9647726100337987      0.4654800000000000      0.2516273339352931
   -0.9647746434066127      0.4654800000000000      0.2516301199680219
   -0.9647689649204128      0.4654800000000000      0.2516255303190768
   -0.9647748225444552      0.4654800000000000      0.2516291600155064


==> anc/lamb=1.5/Nx=64_lamb=1.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.5
# Nx:      64
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.9650909090909091
#   n_meas:             3001
#   tau_int:            1.9339072860319535
#   n_independent:      616.4984215344926
#   n_eff (at crossing):2888.4338670922825
# Ensemble 2:
#   musq:               -0.965
#   n_meas:             13001
#   tau_int:            1.8858047976886054
#   n_independent:      2724.6571078647166
#   n_eff (at crossing):12667.753276163354
# Ensemble 3:
#   musq:               -0.9648181818181818
#   n_meas:             13001
#   tau_int:            1.8939826211722313
#   n_independent:      2715.3497032559835
#   n_eff (at crossing):12878.12294341681
# Ensemble 4:
#   musq:               -0.9646363636363636
#   n_meas:             13001
#   tau_int:            1.8937303786097586
#   n_independent:      2715.6358368879414
#   n_eff (at crossing):12986.791450639183
# Ensemble 5:
#   musq:               -0.9644545454545455
#   n_meas:             13001
#   tau_int:            1.9234547445250307
#   n_independent:      2682.3277862669656
#   n_eff (at crossing):12987.270862666946
# Ensemble 6:
#   musq:               -0.9642727272727273
#   n_meas:             13001
#   tau_int:            1.8732351448618139
#   n_independent:      2739.0880394106516
#   n_eff (at crossing):12877.55843207937
# Ensemble 7:
#   musq:               -0.9640909090909091
#   n_meas:             13001
#   tau_int:            1.8963743694374977
#   n_independent:      2712.639595425929
#   n_eff (at crossing):12667.738097299341
# Ensemble 8:
#   musq:               -0.9639090909090909
#   n_meas:             13001
#   tau_int:            1.8773154406782855
#   n_independent:      2734.386816646135
#   n_eff (at crossing):12344.405160547358
# Ensemble 9:
#   musq:               -0.9638181818181818
#   n_meas:             3001
#   tau_int:            1.8347413388850498
#   n_independent:      642.6836133875798
#   n_eff (at crossing):2806.6045895512507
# Ensemble 10:
#   musq:               -0.9637272727272728
#   n_meas:             13001
#   tau_int:            1.862219680803721
#   n_independent:      2751.860909815243
#   n_eff (at crossing):11932.989607767724
# Ensemble 11:
#   musq:               -0.9635454545454546
#   n_meas:             13001
#   tau_int:            1.880945883096082
#   n_independent:      2730.2174510354776
#   n_eff (at crossing):11434.303079465191
# Ensemble 12:
#   musq:               -0.9633636363636363
#   n_meas:             13001
#   tau_int:            1.843605376880803
#   n_independent:      2773.717821321852
#   n_eff (at crossing):10859.62187887709
#
# === Crossing result ===
# musqcrit_central:   -0.9645446301774997
# musqcrit_err:       1.8706644217015765e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2510205685614763
# phisq_err:          1.478205653982126e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.9645391762827729      0.4654800000000000      0.2510172006733943
   -0.9645421728688447      0.4654800000000000      0.2510186893071001
   -0.9645447393034312      0.4654800000000000      0.2510204930198922
   -0.9645424093915076      0.4654800000000000      0.2510168001845371
   -0.9645412046057751      0.4654800000000000      0.2510179575341213
   -0.9645414882672995      0.4654800000000000      0.2510178989234723
   -0.9645416894266956      0.4654800000000000      0.2510183008664765
   -0.9645420076146611      0.4654800000000000      0.2510171965651976
   -0.9645419928063239      0.4654800000000000      0.2510187508432581
   -0.9645417437409003      0.4654800000000000      0.2510181409891950
   -0.9645434921241823      0.4654800000000000      0.2510188401978735
   -0.9645416877771954      0.4654800000000000      0.2510179746550000
   -0.9645445695933804      0.4654800000000000      0.2510197254104427
   -0.9645431042016183      0.4654800000000000      0.2510193479355007
   -0.9645445018614319      0.4654800000000000      0.2510200315514859
   -0.9645417563326985      0.4654800000000000      0.2510168269153878
   -0.9645395147895229      0.4654800000000000      0.2510169586784468
   -0.9645419412718714      0.4654800000000000      0.2510175999846263
   -0.9645406196685808      0.4654800000000000      0.2510173298203690
   -0.9645420403081499      0.4654800000000000      0.2510183122755261
   -0.9645420763617110      0.4654800000000000      0.2510183910814135
   -0.9645412238810157      0.4654800000000000      0.2510179598804639
   -0.9645411959036916      0.4654800000000000      0.2510174830462023
   -0.9645424059000000      0.4654800000000000      0.2510184478393021
   -0.9645400148849020      0.4654800000000000      0.2510169719475113
   -0.9645411730705087      0.4654800000000000      0.2510166386629386
   -0.9645429193711338      0.4654800000000000      0.2510174403873057
   -0.9645461782986957      0.4654800000000000      0.2510207815689365
   -0.9645427153436709      0.4654800000000000      0.2510182541764422
   -0.9645419509959484      0.4654800000000000      0.2510182676760276
   -0.9645430530768812      0.4654800000000000      0.2510187508616732
   -0.9645434688420110      0.4654800000000000      0.2510182378986192
   -0.9645416595962677      0.4654800000000000      0.2510192349020088
   -0.9645396805287216      0.4654800000000000      0.2510158142224502
   -0.9645420670916598      0.4654800000000000      0.2510183244798231
   -0.9645421062432130      0.4654800000000000      0.2510177003503000
   -0.9645433071315102      0.4654800000000000      0.2510199921239235
   -0.9645435322847020      0.4654800000000000      0.2510195397453313
   -0.9645439060956613      0.4654800000000000      0.2510187088008024
   -0.9645424105693510      0.4654800000000000      0.2510174851974248
   -0.9645396769367584      0.4654800000000000      0.2510160704697199
   -0.9645425963880678      0.4654800000000000      0.2510181040430380
   -0.9645411324883000      0.4654800000000000      0.2510177866006633
   -0.9645429777321238      0.4654800000000000      0.2510191614295577
   -0.9645450109813312      0.4654800000000000      0.2510199973730944
   -0.9645441342296023      0.4654800000000000      0.2510188424553106
   -0.9645388089916876      0.4654800000000000      0.2510165954730689
   -0.9645411156131944      0.4654800000000000      0.2510162861755321
   -0.9645405502860379      0.4654800000000000      0.2510174310550055
   -0.9645410327426406      0.4654800000000000      0.2510163278226079
   -0.9645413573606506      0.4654800000000000      0.2510180642826799
   -0.9645440453325813      0.4654800000000000      0.2510196578548862
   -0.9645410974764218      0.4654800000000000      0.2510165995683243
   -0.9645421466462715      0.4654800000000000      0.2510186049948010
   -0.9645416914621973      0.4654800000000000      0.2510176786226668
   -0.9645418850801910      0.4654800000000000      0.2510188111858866
   -0.9645411291972402      0.4654800000000000      0.2510177103213102
   -0.9645418162311278      0.4654800000000000      0.2510168672791049
   -0.9645431985382865      0.4654800000000000      0.2510185871267471
   -0.9645427704358095      0.4654800000000000      0.2510183627100090
   -0.9645373553219548      0.4654800000000000      0.2510147858014353
   -0.9645416416925784      0.4654800000000000      0.2510177348469184
   -0.9645407759661820      0.4654800000000000      0.2510154488368143
   -0.9645419771395978      0.4654800000000000      0.2510174217100468
   -0.9645418201980981      0.4654800000000000      0.2510190341321524
   -0.9645441291669620      0.4654800000000000      0.2510188546323053
   -0.9645448477585666      0.4654800000000000      0.2510197301627494
   -0.9645420940053089      0.4654800000000000      0.2510187478386842
   -0.9645407941508941      0.4654800000000000      0.2510174822957810
   -0.9645471488274364      0.4654800000000000      0.2510210194666755
   -0.9645439234862556      0.4654800000000000      0.2510184711712891
   -0.9645416508382332      0.4654800000000000      0.2510180843531972
   -0.9645429100604452      0.4654800000000000      0.2510181645558645
   -0.9645405457343958      0.4654800000000000      0.2510183136964343
   -0.9645430672667998      0.4654800000000000      0.2510183685389029
   -0.9645405710767343      0.4654800000000000      0.2510164592573608
   -0.9645425021809567      0.4654800000000000      0.2510188009847542
   -0.9645427463314324      0.4654800000000000      0.2510191211916307
   -0.9645434747782123      0.4654800000000000      0.2510206692980543
   -0.9645457221677841      0.4654800000000000      0.2510206299232500
   -0.9645412362113891      0.4654800000000000      0.2510189610309386
   -0.9645454646968176      0.4654800000000000      0.2510210904187206
   -0.9645437296309490      0.4654800000000000      0.2510186515850207
   -0.9645438834901845      0.4654800000000000      0.2510195962045050
   -0.9645416502420693      0.4654800000000000      0.2510166003210881
   -0.9645406847140385      0.4654800000000000      0.2510178572163780
   -0.9645429846302717      0.4654800000000000      0.2510181273363986
   -0.9645381358332594      0.4654800000000000      0.2510152878282375
   -0.9645414021333916      0.4654800000000000      0.2510171033715565
   -0.9645425384763655      0.4654800000000000      0.2510184294325539
   -0.9645435795277464      0.4654800000000000      0.2510193886140087
   -0.9645399336213314      0.4654800000000000      0.2510168989610610
   -0.9645415434203600      0.4654800000000000      0.2510182715297593
   -0.9645448126442403      0.4654800000000000      0.2510216154264316
   -0.9645390595470228      0.4654800000000000      0.2510159762935478
   -0.9645429648875760      0.4654800000000000      0.2510193006692082
   -0.9645411985145036      0.4654800000000000      0.2510169795269387
   -0.9645426544075543      0.4654800000000000      0.2510195631663986
   -0.9645429631469078      0.4654800000000000      0.2510180482256119
   -0.9645424111873361      0.4654800000000000      0.2510171969821545
   -0.9645425988501514      0.4654800000000000      0.2510185251371079
   -0.9645422706900639      0.4654800000000000      0.2510178421677857
   -0.9645425350369252      0.4654800000000000      0.2510190327272191
   -0.9645425081358855      0.4654800000000000      0.2510174456475768
   -0.9645404829723803      0.4654800000000000      0.2510178626877834
   -0.9645397582842337      0.4654800000000000      0.2510182023346567
   -0.9645447689259375      0.4654800000000000      0.2510208169104862
   -0.9645436750194651      0.4654800000000000      0.2510200291963140
   -0.9645410745244326      0.4654800000000000      0.2510179118849216
   -0.9645430639896623      0.4654800000000000      0.2510185678540769
   -0.9645431384559381      0.4654800000000000      0.2510192147424316
   -0.9645446497939891      0.4654800000000000      0.2510203744428622
   -0.9645406369479136      0.4654800000000000      0.2510180261841868
   -0.9645451735431718      0.4654800000000000      0.2510204302659132
   -0.9645428104161667      0.4654800000000000      0.2510180152175456
   -0.9645445124066067      0.4654800000000000      0.2510207635014454
   -0.9645417968403949      0.4654800000000000      0.2510180276014418
   -0.9645399804260277      0.4654800000000000      0.2510158219282734
   -0.9645422642446515      0.4654800000000000      0.2510180920751692
   -0.9645386369943134      0.4654800000000000      0.2510153607945645
   -0.9645403890531450      0.4654800000000000      0.2510180219629488
   -0.9645436986737504      0.4654800000000000      0.2510194051529156
   -0.9645424902594316      0.4654800000000000      0.2510187982387302
   -0.9645423524890405      0.4654800000000000      0.2510178113049211
   -0.9645412362684671      0.4654800000000000      0.2510172876321947
   -0.9645438177122221      0.4654800000000000      0.2510191577518671
   -0.9645439280552212      0.4654800000000000      0.2510195203767621
   -0.9645409019915103      0.4654800000000000      0.2510176698851725


==> anc/lamb=1.5/Nx=80_lamb=1.5/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.5
# Nx:      80
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -0.9644759653457669
#   n_meas:             339006
#   tau_int:            1.8100058397988332
#   n_independent:      73377.73657522924
#   n_eff (at crossing):338943.73088131915
#
# === Crossing result ===
# musqcrit_central:   -0.9644496355472354
# musqcrit_err:       7.380648103187517e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25058749493334115
# phisq_err:          5.951860883849222e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -0.9644492182567651      0.4654800000000000      0.2505871711626175
   -0.9644491057928496      0.4654800000000000      0.2505872792176930
   -0.9644492158570884      0.4654800000000000      0.2505870876430510
   -0.9644497308449946      0.4654800000000000      0.2505877724364918
   -0.9644495043576788      0.4654800000000000      0.2505872479578224
   -0.9644507857403157      0.4654800000000000      0.2505883032901021
   -0.9644491636174000      0.4654800000000000      0.2505874592179431
   -0.9644496487335417      0.4654800000000000      0.2505874329354877
   -0.9644502942590160      0.4654800000000000      0.2505883728549639
   -0.9644501734255198      0.4654800000000000      0.2505873714290592
   -0.9644489443465221      0.4654800000000000      0.2505871440495338
   -0.9644498980916015      0.4654800000000000      0.2505880780449548
   -0.9644499838872015      0.4654800000000000      0.2505876484645243
   -0.9644508449014623      0.4654800000000000      0.2505884653680394
   -0.9644496883572642      0.4654800000000000      0.2505877774418200
   -0.9644486712421169      0.4654800000000000      0.2505863681624114
   -0.9644500328726215      0.4654800000000000      0.2505883693163966
   -0.9644494788256115      0.4654800000000000      0.2505871358112693
   -0.9644489280085035      0.4654800000000000      0.2505866718742083
   -0.9644506233591602      0.4654800000000000      0.2505884202302650
   -0.9644493022050640      0.4654800000000000      0.2505871261028648
   -0.9644493404545811      0.4654800000000000      0.2505875748736188
   -0.9644500913306022      0.4654800000000000      0.2505878791936156
   -0.9644498046453789      0.4654800000000000      0.2505875811330851
   -0.9644501509861897      0.4654800000000000      0.2505872265689827
   -0.9644488882222372      0.4654800000000000      0.2505868113621814
   -0.9644493698107860      0.4654800000000000      0.2505871308590693
   -0.9644497883735583      0.4654800000000000      0.2505877141230407
   -0.9644501166861602      0.4654800000000000      0.2505878721761765
   -0.9644495092907984      0.4654800000000000      0.2505872262232983
   -0.9644496637022449      0.4654800000000000      0.2505878658419952
   -0.9644500397451581      0.4654800000000000      0.2505881380185720
   -0.9644500669234923      0.4654800000000000      0.2505875014467497
   -0.9644499366988422      0.4654800000000000      0.2505878154809095
   -0.9644484447430628      0.4654800000000000      0.2505866058749915
   -0.9644498287009107      0.4654800000000000      0.2505875995023345
   -0.9644501723304978      0.4654800000000000      0.2505883440163763
   -0.9644493497176949      0.4654800000000000      0.2505870369773021
   -0.9644492207404579      0.4654800000000000      0.2505871472565051
   -0.9644494542576403      0.4654800000000000      0.2505873905697835
   -0.9644496346529283      0.4654800000000000      0.2505876622100560
   -0.9644490860170389      0.4654800000000000      0.2505870566073733
   -0.9644508467230307      0.4654800000000000      0.2505880439580119
   -0.9644499082059982      0.4654800000000000      0.2505877962996215
   -0.9644492539317459      0.4654800000000000      0.2505874659906083
   -0.9644491874672082      0.4654800000000000      0.2505877676741819
   -0.9644494012408977      0.4654800000000000      0.2505871571068304
   -0.9644496805935135      0.4654800000000000      0.2505877827283722
   -0.9644495051195953      0.4654800000000000      0.2505875756087152
   -0.9644488450347194      0.4654800000000000      0.2505869872946635
   -0.9644505734046644      0.4654800000000000      0.2505881787708687
   -0.9644498061859367      0.4654800000000000      0.2505878426274154
   -0.9644496459280103      0.4654800000000000      0.2505875235124498
   -0.9644497567004584      0.4654800000000000      0.2505881189272926
   -0.9644493530744269      0.4654800000000000      0.2505872733240139
   -0.9644503553074425      0.4654800000000000      0.2505872873842553
   -0.9644500234286029      0.4654800000000000      0.2505876005860459
   -0.9644492295412502      0.4654800000000000      0.2505871265707193
   -0.9644507377868031      0.4654800000000000      0.2505883143609141
   -0.9644494594640418      0.4654800000000000      0.2505874724253714
   -0.9644482924968185      0.4654800000000000      0.2505867748070270
   -0.9644503585783728      0.4654800000000000      0.2505881314424973
   -0.9644495037446242      0.4654800000000000      0.2505870462171867
   -0.9644489857375514      0.4654800000000000      0.2505870834157359
   -0.9644497642804118      0.4654800000000000      0.2505875373033250
   -0.9644502611881982      0.4654800000000000      0.2505875527533997
   -0.9644497856423073      0.4654800000000000      0.2505870437808106
   -0.9644490544264376      0.4654800000000000      0.2505875435425863
   -0.9644489172298157      0.4654800000000000      0.2505871432359570
   -0.9644514716539156      0.4654800000000000      0.2505889079976792
   -0.9644483570185987      0.4654800000000000      0.2505871085802762
   -0.9644504367436819      0.4654800000000000      0.2505878906397757
   -0.9644490448758152      0.4654800000000000      0.2505867447370433
   -0.9644494999878430      0.4654800000000000      0.2505873596391115
   -0.9644487650731716      0.4654800000000000      0.2505869645304334
   -0.9644489194726141      0.4654800000000000      0.2505866189127540
   -0.9644490288512823      0.4654800000000000      0.2505874607011902
   -0.9644487222930771      0.4654800000000000      0.2505868551634734
   -0.9644510152191610      0.4654800000000000      0.2505890645915578
   -0.9644492756954263      0.4654800000000000      0.2505873494021681
   -0.9644499319061826      0.4654800000000000      0.2505883092648073
   -0.9644501075050549      0.4654800000000000      0.2505882000329996
   -0.9644492522039805      0.4654800000000000      0.2505870347758662
   -0.9644490477881185      0.4654800000000000      0.2505871824232226
   -0.9644497515307040      0.4654800000000000      0.2505876618906592
   -0.9644502490318323      0.4654800000000000      0.2505879398048669
   -0.9644498002393477      0.4654800000000000      0.2505874671892458
   -0.9644501107386967      0.4654800000000000      0.2505876473200752
   -0.9644495097570682      0.4654800000000000      0.2505875441803968
   -0.9644497057801797      0.4654800000000000      0.2505876877185875
   -0.9644497023992888      0.4654800000000000      0.2505874604401835
   -0.9644509975779842      0.4654800000000000      0.2505887010435852
   -0.9644509143407808      0.4654800000000000      0.2505883080306709
   -0.9644494946214989      0.4654800000000000      0.2505870228303970
   -0.9644501215332507      0.4654800000000000      0.2505874809230302
   -0.9644492877136914      0.4654800000000000      0.2505871045954043
   -0.9644510609200044      0.4654800000000000      0.2505882814025450
   -0.9644503462980085      0.4654800000000000      0.2505877655702518
   -0.9644499177632362      0.4654800000000000      0.2505874499767554
   -0.9644486729237568      0.4654800000000000      0.2505867247351302
   -0.9644494131211263      0.4654800000000000      0.2505871696140387
   -0.9644501256239753      0.4654800000000000      0.2505878682300692
   -0.9644499020446946      0.4654800000000000      0.2505881482422896
   -0.9644489883490498      0.4654800000000000      0.2505868933667136
   -0.9644491098752420      0.4654800000000000      0.2505872018733259
   -0.9644493108584161      0.4654800000000000      0.2505868564937364
   -0.9644488980661478      0.4654800000000000      0.2505870173351682
   -0.9644496297204636      0.4654800000000000      0.2505876687129360
   -0.9644505937240014      0.4654800000000000      0.2505888254232230
   -0.9644490812042341      0.4654800000000000      0.2505871337988731
   -0.9644496580249821      0.4654800000000000      0.2505872605189778
   -0.9644495395680022      0.4654800000000000      0.2505874838511364
   -0.9644501143084587      0.4654800000000000      0.2505872591545372
   -0.9644500195783315      0.4654800000000000      0.2505874553679963
   -0.9644494924606932      0.4654800000000000      0.2505873326927681
   -0.9644502928924247      0.4654800000000000      0.2505880277628886
   -0.9644497025142980      0.4654800000000000      0.2505874553815437
   -0.9644515612800401      0.4654800000000000      0.2505886835283055
   -0.9644498120227517      0.4654800000000000      0.2505874930753706
   -0.9644507685667509      0.4654800000000000      0.2505881274742806
   -0.9644478895061662      0.4654800000000000      0.2505865723987969
   -0.9644496826640890      0.4654800000000000      0.2505872563527948
   -0.9644487116448973      0.4654800000000000      0.2505867889509061
   -0.9644502490762505      0.4654800000000000      0.2505880088351274
   -0.9644490001346624      0.4654800000000000      0.2505869532355611
   -0.9644501963277704      0.4654800000000000      0.2505874493873116
   -0.9644501639672068      0.4654800000000000      0.2505877994625879
   -0.9644497664826732      0.4654800000000000      0.2505874528742464


==> anc/lamb=1.8/Nx=112_lamb=1.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.8
# Nx:      112
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -1.1377
#   n_meas:             14393
#   tau_int:            2.0031910929439904
#   n_independent:      2874.9303320411836
#   n_eff (at crossing):1650.209511268207
# Ensemble 2:
#   musq:               -1.137318181818182
#   n_meas:             14319
#   tau_int:            2.0971401666931735
#   n_independent:      2756.686024041545
#   n_eff (at crossing):3636.3798149138615
# Ensemble 3:
#   musq:               -1.1369363636363636
#   n_meas:             14393
#   tau_int:            2.2374479888397434
#   n_independent:      2628.9083954615
#   n_eff (at crossing):6813.4720097710215
# Ensemble 4:
#   musq:               -1.1365545454545454
#   n_meas:             14393
#   tau_int:            2.1577567408889555
#   n_independent:      2707.734643010611
#   n_eff (at crossing):10865.898023451633
# Ensemble 5:
#   musq:               -1.1363636363636365
#   n_meas:             2997
#   tau_int:            2.2290111564459405
#   n_independent:      549.0999904711031
#   n_eff (at crossing):2617.2629042189747
# Ensemble 6:
#   musq:               -1.1361727272727273
#   n_meas:             14393
#   tau_int:            2.1366150482364334
#   n_independent:      2729.4466079959457
#   n_eff (at crossing):13730.8075440963
# Ensemble 7:
#   musq:               -1.135790909090909
#   n_meas:             14541
#   tau_int:            2.136838652649483
#   n_independent:      2757.2790594125418
#   n_eff (at crossing):14398.33935021287
# Ensemble 8:
#   musq:               -1.1354090909090908
#   n_meas:             14615
#   tau_int:            2.082031815617638
#   n_independent:      2830.135537370209
#   n_eff (at crossing):12322.525534966197
# Ensemble 9:
#   musq:               -1.1350272727272728
#   n_meas:             14615
#   tau_int:            2.0198496128501504
#   n_independent:      2899.974650365994
#   n_eff (at crossing):8783.978126007009
#
# === Crossing result ===
# musqcrit_central:   -1.1359106932880756
# musqcrit_err:       1.3499145090781817e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.24958991822412985
# phisq_err:          9.784644303521134e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -1.1359108317075834      0.4654800000000000      0.2495893878611150
   -1.1359107695047725      0.4654800000000000      0.2495897245909007
   -1.1359106090208537      0.4654800000000000      0.2495886859073109
   -1.1359117313351994      0.4654800000000000      0.2495901094751330
   -1.1359130674178965      0.4654800000000000      0.2495910336468516
   -1.1359119159693569      0.4654800000000000      0.2495896391732607
   -1.1359129277502533      0.4654800000000000      0.2495905852984343
   -1.1359113105138983      0.4654800000000000      0.2495899595384366
   -1.1359106278819542      0.4654800000000000      0.2495893351231858
   -1.1359120600922588      0.4654800000000000      0.2495903934952937
   -1.1359100106592381      0.4654800000000000      0.2495888805317000
   -1.1359124354428607      0.4654800000000000      0.2495900792960905
   -1.1359105936239200      0.4654800000000000      0.2495889226736158
   -1.1359117838452573      0.4654800000000000      0.2495902110523023
   -1.1359113283689934      0.4654800000000000      0.2495897168466350
   -1.1359112931923405      0.4654800000000000      0.2495897573025612
   -1.1359097414251798      0.4654800000000000      0.2495891464648782
   -1.1359120548947743      0.4654800000000000      0.2495900059450402
   -1.1359120491289332      0.4654800000000000      0.2495898997214726
   -1.1359125432229622      0.4654800000000000      0.2495904559677156
   -1.1359097570756682      0.4654800000000000      0.2495883650139748
   -1.1359090699668668      0.4654800000000000      0.2495879775703573
   -1.1359087241197996      0.4654800000000000      0.2495879647235877
   -1.1359124738270370      0.4654800000000000      0.2495907371852346
   -1.1359125627222550      0.4654800000000000      0.2495902073512137
   -1.1359116051716915      0.4654800000000000      0.2495899210403009
   -1.1359103618487203      0.4654800000000000      0.2495892294535491
   -1.1359125885572663      0.4654800000000000      0.2495907653336507
   -1.1359097636693587      0.4654800000000000      0.2495883598071579
   -1.1359102917338630      0.4654800000000000      0.2495892000942178
   -1.1359122822620700      0.4654800000000000      0.2495909225950888
   -1.1359141413342049      0.4654800000000000      0.2495910263800118
   -1.1359103304275386      0.4654800000000000      0.2495875461646544
   -1.1359128563818441      0.4654800000000000      0.2495904504207042
   -1.1359111200004435      0.4654800000000000      0.2495892276788177
   -1.1359114826242678      0.4654800000000000      0.2495891793312884
   -1.1359131263251880      0.4654800000000000      0.2495906718678249
   -1.1359109711504818      0.4654800000000000      0.2495896601149503
   -1.1359093746023754      0.4654800000000000      0.2495880912560334
   -1.1359108049149571      0.4654800000000000      0.2495897382103785
   -1.1359096249056098      0.4654800000000000      0.2495887819144047
   -1.1359103930128260      0.4654800000000000      0.2495889754509942
   -1.1359109355506107      0.4654800000000000      0.2495897736383750
   -1.1359091030187036      0.4654800000000000      0.2495874674248539
   -1.1359118673963045      0.4654800000000000      0.2495898219560012
   -1.1359103074700825      0.4654800000000000      0.2495885733132804
   -1.1359114153045029      0.4654800000000000      0.2495900368614956
   -1.1359108503069579      0.4654800000000000      0.2495895429656330
   -1.1359111333814502      0.4654800000000000      0.2495891426303256
   -1.1359108975096404      0.4654800000000000      0.2495882386716699
   -1.1359112256609238      0.4654800000000000      0.2495893504471632
   -1.1359108620846685      0.4654800000000000      0.2495896321260960
   -1.1359111774271198      0.4654800000000000      0.2495897687689754
   -1.1359119335733794      0.4654800000000000      0.2495898127357316
   -1.1359127338207922      0.4654800000000000      0.2495907794173025
   -1.1359114429448947      0.4654800000000000      0.2495894493429495
   -1.1359104970456932      0.4654800000000000      0.2495887677355383
   -1.1359117016278046      0.4654800000000000      0.2495896848134270
   -1.1359101308071513      0.4654800000000000      0.2495889562099466
   -1.1359092690098240      0.4654800000000000      0.2495876619456454
   -1.1359118919496705      0.4654800000000000      0.2495905964054918
   -1.1359107593799631      0.4654800000000000      0.2495889101335752
   -1.1359096245245628      0.4654800000000000      0.2495893735495837
   -1.1359112522069654      0.4654800000000000      0.2495895543656833
   -1.1359123271976519      0.4654800000000000      0.2495901176300090
   -1.1359118480843160      0.4654800000000000      0.2495902937398182
   -1.1359115671741116      0.4654800000000000      0.2495888777004373
   -1.1359093732193368      0.4654800000000000      0.2495885289402171
   -1.1359096750310687      0.4654800000000000      0.2495886798926868
   -1.1359080057195587      0.4654800000000000      0.2495877386533803
   -1.1359101185754314      0.4654800000000000      0.2495894402667509
   -1.1359111561438475      0.4654800000000000      0.2495897618923457
   -1.1359135394149829      0.4654800000000000      0.2495904752446225
   -1.1359092373390831      0.4654800000000000      0.2495888566515647
   -1.1359118591808188      0.4654800000000000      0.2495901998636548
   -1.1359129833082831      0.4654800000000000      0.2495903774689419
   -1.1359117694732217      0.4654800000000000      0.2495896325185442
   -1.1359095064374960      0.4654800000000000      0.2495888293794510
   -1.1359123525259824      0.4654800000000000      0.2495898441579267
   -1.1359101985888529      0.4654800000000000      0.2495887810979985
   -1.1359122831796431      0.4654800000000000      0.2495902059330244
   -1.1359096519471954      0.4654800000000000      0.2495884513127542
   -1.1359130718045956      0.4654800000000000      0.2495902181096855
   -1.1359104113870984      0.4654800000000000      0.2495890933923248
   -1.1359118726797532      0.4654800000000000      0.2495898395610056
   -1.1359117932595935      0.4654800000000000      0.2495903115972975
   -1.1359107534785733      0.4654800000000000      0.2495888282840677
   -1.1359104616232012      0.4654800000000000      0.2495878430963248
   -1.1359086255454269      0.4654800000000000      0.2495876237905330
   -1.1359114358404587      0.4654800000000000      0.2495898330001171
   -1.1359092021528563      0.4654800000000000      0.2495877157152053
   -1.1359098993256189      0.4654800000000000      0.2495879730971123
   -1.1359116906182647      0.4654800000000000      0.2495897333343124
   -1.1359135861833516      0.4654800000000000      0.2495908208905700
   -1.1359091676406925      0.4654800000000000      0.2495871252164904
   -1.1359092301903966      0.4654800000000000      0.2495885209837302
   -1.1359121509413648      0.4654800000000000      0.2495904116845581
   -1.1359107275748817      0.4654800000000000      0.2495885478037382
   -1.1359125216396748      0.4654800000000000      0.2495904785742059
   -1.1359105733201469      0.4654800000000000      0.2495879139988094
   -1.1359102465152935      0.4654800000000000      0.2495890238571635
   -1.1359107954866303      0.4654800000000000      0.2495888353002086
   -1.1359115908269868      0.4654800000000000      0.2495892360966916
   -1.1359117809001302      0.4654800000000000      0.2495899511449062
   -1.1359117843909927      0.4654800000000000      0.2495896756672669
   -1.1359133349117521      0.4654800000000000      0.2495905027251042
   -1.1359121255762754      0.4654800000000000      0.2495897666810421
   -1.1359121010251376      0.4654800000000000      0.2495900859769450
   -1.1359126787498939      0.4654800000000000      0.2495897133063202
   -1.1359104991391447      0.4654800000000000      0.2495896297989153
   -1.1359097595345162      0.4654800000000000      0.2495891529823682
   -1.1359108086026757      0.4654800000000000      0.2495890070269250
   -1.1359111992910171      0.4654800000000000      0.2495886695443099
   -1.1359107918127338      0.4654800000000000      0.2495887472886635
   -1.1359097869165888      0.4654800000000000      0.2495886869263531
   -1.1359101432660239      0.4654800000000000      0.2495889293076825
   -1.1359098744564955      0.4654800000000000      0.2495887860377587
   -1.1359108302055598      0.4654800000000000      0.2495894019357494
   -1.1359120132860674      0.4654800000000000      0.2495889830108451
   -1.1359124387094666      0.4654800000000000      0.2495900437817983
   -1.1359131993333500      0.4654800000000000      0.2495905828382471
   -1.1359116785737111      0.4654800000000000      0.2495893395287012
   -1.1359116158911247      0.4654800000000000      0.2495886133377111
   -1.1359111318711153      0.4654800000000000      0.2495890996894922
   -1.1359106203464846      0.4654800000000000      0.2495884241369336
   -1.1359100888871743      0.4654800000000000      0.2495888679984932
   -1.1359115677974512      0.4654800000000000      0.2495904592991630
   -1.1359112866533108      0.4654800000000000      0.2495897090974331


==> anc/lamb=1.8/Nx=136_lamb=1.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.8
# Nx:      136
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -1.1365545454545454
#   n_meas:             3219
#   tau_int:            2.2765177876144835
#   n_independent:      579.6829421297687
#   n_eff (at crossing):1872.288010045446
# Ensemble 2:
#   musq:               -1.1364
#   n_meas:             11501
#   tau_int:            2.3269227758758033
#   n_independent:      2034.190692817369
#   n_eff (at crossing):8215.352914025774
# Ensemble 3:
#   musq:               -1.1362818181818182
#   n_meas:             11501
#   tau_int:            2.372377472146227
#   n_independent:      2002.0001047088192
#   n_eff (at crossing):9451.684182161604
# Ensemble 4:
#   musq:               -1.1361727272727273
#   n_meas:             3219
#   tau_int:            2.3309385263597253
#   n_independent:      568.539367779787
#   n_eff (at crossing):2913.4002749856386
# Ensemble 5:
#   musq:               -1.1361636363636363
#   n_meas:             11501
#   tau_int:            2.412342919035905
#   n_independent:      1974.5270937749433
#   n_eff (at crossing):10416.004651155765
# Ensemble 6:
#   musq:               -1.1360454545454546
#   n_meas:             11501
#   tau_int:            2.407259108280769
#   n_independent:      1977.97987238936
#   n_eff (at crossing):11131.561168623008
# Ensemble 7:
#   musq:               -1.1359272727272727
#   n_meas:             11501
#   tau_int:            2.3471918821078166
#   n_independent:      2019.709326981792
#   n_eff (at crossing):11478.118004268008
# Ensemble 8:
#   musq:               -1.135809090909091
#   n_meas:             11501
#   tau_int:            2.315069762003576
#   n_independent:      2042.7557702538722
#   n_eff (at crossing):11412.221071917498
# Ensemble 9:
#   musq:               -1.135790909090909
#   n_meas:             3293
#   tau_int:            2.368433334213249
#   n_independent:      574.0067166147336
#   n_eff (at crossing):3254.2861362185167
# Ensemble 10:
#   musq:               -1.135690909090909
#   n_meas:             11501
#   tau_int:            2.3237066262925925
#   n_independent:      2036.507598365544
#   n_eff (at crossing):10929.373681617964
# Ensemble 11:
#   musq:               -1.1355727272727272
#   n_meas:             11501
#   tau_int:            2.3145896792708625
#   n_independent:      2043.1042017782513
#   n_eff (at crossing):10108.313905768924
# Ensemble 12:
#   musq:               -1.1354545454545455
#   n_meas:             11501
#   tau_int:            2.2763471814644056
#   n_independent:      2071.246722453081
#   n_eff (at crossing):9045.278649959613
# Ensemble 13:
#   musq:               -1.1354090909090908
#   n_meas:             3219
#   tau_int:            2.3526063901008016
#   n_independent:      564.2208492504728
#   n_eff (at crossing):2332.44344994345
# Ensemble 14:
#   musq:               -1.1353363636363636
#   n_meas:             11501
#   tau_int:            2.3698893882678185
#   n_independent:      2003.7357619106128
#   n_eff (at crossing):7993.203097986444
# Ensemble 15:
#   musq:               -1.135218181818182
#   n_meas:             11501
#   tau_int:            2.1909595038592045
#   n_independent:      2136.970099978463
#   n_eff (at crossing):6423.895182160845
# Ensemble 16:
#   musq:               -1.1351
#   n_meas:             11501
#   tau_int:            2.1188297794613455
#   n_independent:      2195.828092799064
#   n_eff (at crossing):4992.884417215445
# Ensemble 17:
#   musq:               -1.1350272727272728
#   n_meas:             3293
#   tau_int:            2.0096268471295424
#   n_independent:      656.0736317764657
#   n_eff (at crossing):1337.314653306095
#
# === Crossing result ===
# musqcrit_central:   -1.1358874238923569
# musqcrit_err:       7.824300781651222e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.24945032629570055
# phisq_err:          6.1195345348014115e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -1.1358869372819593      0.4654800000000000      0.2494503037288406
   -1.1358870582814284      0.4654800000000000      0.2494494529090269
   -1.1358878739161407      0.4654800000000000      0.2494504255542589
   -1.1358872529964792      0.4654800000000000      0.2494500589842794
   -1.1358876791718373      0.4654800000000000      0.2494501482346838
   -1.1358874494639797      0.4654800000000000      0.2494502591234612
   -1.1358884546873154      0.4654800000000000      0.2494505348496318
   -1.1358870135147310      0.4654800000000000      0.2494498123805276
   -1.1358890377212025      0.4654800000000000      0.2494510092381592
   -1.1358881762614503      0.4654800000000000      0.2494503979666354
   -1.1358877144677608      0.4654800000000000      0.2494503554925117
   -1.1358879008888660      0.4654800000000000      0.2494503397094074
   -1.1358869592932725      0.4654800000000000      0.2494499283494224
   -1.1358875008911060      0.4654800000000000      0.2494501015448838
   -1.1358882542455244      0.4654800000000000      0.2494504072050734
   -1.1358872493739158      0.4654800000000000      0.2494499076889784
   -1.1358877708073956      0.4654800000000000      0.2494500319116218
   -1.1358878195764730      0.4654800000000000      0.2494502683141131
   -1.1358871576307976      0.4654800000000000      0.2494494085672515
   -1.1358879805148894      0.4654800000000000      0.2494507856889547
   -1.1358882251690596      0.4654800000000000      0.2494502597389231
   -1.1358873830279839      0.4654800000000000      0.2494504014025591
   -1.1358875563090649      0.4654800000000000      0.2494503804446543
   -1.1358865271562992      0.4654800000000000      0.2494493003695238
   -1.1358877961996079      0.4654800000000000      0.2494496886054473
   -1.1358874133333574      0.4654800000000000      0.2494500752144857
   -1.1358877658893045      0.4654800000000000      0.2494499337462139
   -1.1358871274635185      0.4654800000000000      0.2494499019303033
   -1.1358879458192961      0.4654800000000000      0.2494504134525331
   -1.1358863285559950      0.4654800000000000      0.2494490958577385
   -1.1358877202798625      0.4654800000000000      0.2494506857569254
   -1.1358875348111639      0.4654800000000000      0.2494502098357270
   -1.1358858960218525      0.4654800000000000      0.2494492278101408
   -1.1358871488401352      0.4654800000000000      0.2494500044704249
   -1.1358868859866018      0.4654800000000000      0.2494498799324496
   -1.1358890360858929      0.4654800000000000      0.2494513542338488
   -1.1358870901914395      0.4654800000000000      0.2494498165735088
   -1.1358879370945267      0.4654800000000000      0.2494500729254824
   -1.1358880861122449      0.4654800000000000      0.2494507361266252
   -1.1358874626211817      0.4654800000000000      0.2494499928590820
   -1.1358881098335611      0.4654800000000000      0.2494505001298964
   -1.1358878707130933      0.4654800000000000      0.2494504697560921
   -1.1358883524947607      0.4654800000000000      0.2494508735446586
   -1.1358881749838641      0.4654800000000000      0.2494504508072865
   -1.1358866458574157      0.4654800000000000      0.2494495970607961
   -1.1358866885908228      0.4654800000000000      0.2494494694548952
   -1.1358878491793005      0.4654800000000000      0.2494504936872844
   -1.1358881270559460      0.4654800000000000      0.2494505285441936
   -1.1358877683354127      0.4654800000000000      0.2494507482424463
   -1.1358873952803068      0.4654800000000000      0.2494498629656255
   -1.1358882796796133      0.4654800000000000      0.2494509377545924
   -1.1358860452367199      0.4654800000000000      0.2494495864829971
   -1.1358869076311402      0.4654800000000000      0.2494496673100456
   -1.1358866995968220      0.4654800000000000      0.2494490678131292
   -1.1358878227975993      0.4654800000000000      0.2494507021294503
   -1.1358876368786057      0.4654800000000000      0.2494497625469417
   -1.1358872475012496      0.4654800000000000      0.2494500026582278
   -1.1358869189663958      0.4654800000000000      0.2494496143615385
   -1.1358872703533875      0.4654800000000000      0.2494502586271531
   -1.1358878659385794      0.4654800000000000      0.2494504311527403
   -1.1358878969539750      0.4654800000000000      0.2494504617498361
   -1.1358881408125141      0.4654800000000000      0.2494506275537034
   -1.1358877466045829      0.4654800000000000      0.2494501380932680
   -1.1358881052223295      0.4654800000000000      0.2494505957279970
   -1.1358872198916574      0.4654800000000000      0.2494501006346714
   -1.1358885789766211      0.4654800000000000      0.2494511440545520
   -1.1358876430620779      0.4654800000000000      0.2494502488749746
   -1.1358875220648155      0.4654800000000000      0.2494501183978506
   -1.1358881489048456      0.4654800000000000      0.2494497881665119
   -1.1358893587327936      0.4654800000000000      0.2494516402421473
   -1.1358879221704796      0.4654800000000000      0.2494504152897519
   -1.1358858146814368      0.4654800000000000      0.2494484017693790
   -1.1358851909852645      0.4654800000000000      0.2494483202224193
   -1.1358877234999765      0.4654800000000000      0.2494506313884822
   -1.1358874327688391      0.4654800000000000      0.2494503659844851
   -1.1358872075995907      0.4654800000000000      0.2494501721645710
   -1.1358868334027843      0.4654800000000000      0.2494498852924461
   -1.1358883171901268      0.4654800000000000      0.2494503931020217
   -1.1358880756897241      0.4654800000000000      0.2494506969012604
   -1.1358883962982036      0.4654800000000000      0.2494504922325819
   -1.1358883169222767      0.4654800000000000      0.2494505954322546
   -1.1358880204898483      0.4654800000000000      0.2494508247793621
   -1.1358878562230019      0.4654800000000000      0.2494501079315997
   -1.1358875742330705      0.4654800000000000      0.2494502682178891
   -1.1358874353086603      0.4654800000000000      0.2494504697946602
   -1.1358880733341437      0.4654800000000000      0.2494504850282396
   -1.1358865549986563      0.4654800000000000      0.2494493546306872
   -1.1358877333318425      0.4654800000000000      0.2494503147684966
   -1.1358877707163206      0.4654800000000000      0.2494501513596546
   -1.1358867992208135      0.4654800000000000      0.2494495741734821
   -1.1358877661665381      0.4654800000000000      0.2494502900637130
   -1.1358882262368033      0.4654800000000000      0.2494506539181777
   -1.1358874703267463      0.4654800000000000      0.2494500658943885
   -1.1358876722976665      0.4654800000000000      0.2494503457783048
   -1.1358892526266731      0.4654800000000000      0.2494514442175089
   -1.1358872496904400      0.4654800000000000      0.2494502414041529
   -1.1358866915287400      0.4654800000000000      0.2494492129124659
   -1.1358869876622970      0.4654800000000000      0.2494499570390135
   -1.1358880208258175      0.4654800000000000      0.2494506069049577
   -1.1358889200542568      0.4654800000000000      0.2494511663129227
   -1.1358883932456734      0.4654800000000000      0.2494502747036879
   -1.1358876599855372      0.4654800000000000      0.2494501859538484
   -1.1358866901748077      0.4654800000000000      0.2494501435632846
   -1.1358877280690904      0.4654800000000000      0.2494502720346672
   -1.1358880944503251      0.4654800000000000      0.2494506258830506
   -1.1358882253203968      0.4654800000000000      0.2494510330540325
   -1.1358878452963299      0.4654800000000000      0.2494503490361662
   -1.1358875833437447      0.4654800000000000      0.2494500888854694
   -1.1358870751162806      0.4654800000000000      0.2494503871418070
   -1.1358883707005865      0.4654800000000000      0.2494506291771786
   -1.1358874870278319      0.4654800000000000      0.2494501197837734
   -1.1358891139240186      0.4654800000000000      0.2494513134592767
   -1.1358873392544675      0.4654800000000000      0.2494495542115764
   -1.1358869201091200      0.4654800000000000      0.2494490698303147
   -1.1358877813656125      0.4654800000000000      0.2494502360863431
   -1.1358872232071340      0.4654800000000000      0.2494505385539460
   -1.1358871293035826      0.4654800000000000      0.2494502518237715
   -1.1358873765422750      0.4654800000000000      0.2494501999873596
   -1.1358875868450560      0.4654800000000000      0.2494499628754445
   -1.1358885563942749      0.4654800000000000      0.2494511236777911
   -1.1358881869379243      0.4654800000000000      0.2494507557641497
   -1.1358879332339302      0.4654800000000000      0.2494504964428033
   -1.1358874039599189      0.4654800000000000      0.2494498817318245
   -1.1358875922090921      0.4654800000000000      0.2494504700111323
   -1.1358884153993174      0.4654800000000000      0.2494506574193332
   -1.1358858228797930      0.4654800000000000      0.2494495323214056
   -1.1358874665592948      0.4654800000000000      0.2494499547606582
   -1.1358871084504056      0.4654800000000000      0.2494495876138070


==> anc/lamb=1.8/Nx=156_lamb=1.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.8
# Nx:      156
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -1.1364
#   n_meas:             9001
#   tau_int:            2.6526887017210337
#   n_independent:      1427.5116974102784
#   n_eff (at crossing):5355.678017968542
# Ensemble 2:
#   musq:               -1.1362818181818182
#   n_meas:             9001
#   tau_int:            2.5595910317251844
#   n_independent:      1470.9482258687178
#   n_eff (at crossing):6611.30419957303
# Ensemble 3:
#   musq:               -1.1361636363636363
#   n_meas:             9001
#   tau_int:            2.5830516869491156
#   n_independent:      1459.754962607696
#   n_eff (at crossing):7749.866917743854
# Ensemble 4:
#   musq:               -1.1360454545454546
#   n_meas:             9001
#   tau_int:            2.6796208986568986
#   n_independent:      1415.4203106103162
#   n_eff (at crossing):8592.097363041397
# Ensemble 5:
#   musq:               -1.1359272727272727
#   n_meas:             9001
#   tau_int:            2.62846347774954
#   n_independent:      1438.565619195732
#   n_eff (at crossing):8980.662367446857
# Ensemble 6:
#   musq:               -1.135809090909091
#   n_meas:             9001
#   tau_int:            2.5664777056621713
#   n_independent:      1467.6447807495695
#   n_eff (at crossing):8874.286998537
# Ensemble 7:
#   musq:               -1.135690909090909
#   n_meas:             9001
#   tau_int:            2.7062227622202686
#   n_independent:      1403.6766418823192
#   n_eff (at crossing):8270.307646918303
# Ensemble 8:
#   musq:               -1.1355727272727272
#   n_meas:             9001
#   tau_int:            2.501740209491011
#   n_independent:      1499.2969697278118
#   n_eff (at crossing):7304.030236792781
# Ensemble 9:
#   musq:               -1.1354545454545455
#   n_meas:             9001
#   tau_int:            2.238969702437072
#   n_independent:      1643.136101869093
#   n_eff (at crossing):6018.202519718976
# Ensemble 10:
#   musq:               -1.1353363636363636
#   n_meas:             9001
#   tau_int:            2.178601799192304
#   n_independent:      1680.1676163127588
#   n_eff (at crossing):4836.302425308541
# Ensemble 11:
#   musq:               -1.135218181818182
#   n_meas:             9001
#   tau_int:            2.1680022704726025
#   n_independent:      1686.8426424550207
#   n_eff (at crossing):3413.381735354585
# Ensemble 12:
#   musq:               -1.1351
#   n_meas:             9001
#   tau_int:            2.1578970311572157
#   n_independent:      1693.2559641110468
#   n_eff (at crossing):NaN
#
# === Crossing result ===
# musqcrit_central:   -1.1358936241951634
# musqcrit_err:       8.538492268579302e-6
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.24937948531250886
# phisq_err:          7.073608065251301e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -1.1358936034755882      0.4654800000000000      0.2493797944452061
   -1.1358937188852607      0.4654800000000000      0.2493795392376696
   -1.1358942778285814      0.4654800000000000      0.2493798168061110
   -1.1358950992446601      0.4654800000000000      0.2493807836246574
   -1.1358933845704604      0.4654800000000000      0.2493793062398415
   -1.1358925565094578      0.4654800000000000      0.2493789937233432
   -1.1358942361271502      0.4654800000000000      0.2493799182310730
   -1.1358931428967887      0.4654800000000000      0.2493792526681262
   -1.1358933611669795      0.4654800000000000      0.2493792450305531
   -1.1358935428807746      0.4654800000000000      0.2493796059111929
   -1.1358934346064340      0.4654800000000000      0.2493796500845687
   -1.1358939350809316      0.4654800000000000      0.2493796911643999
   -1.1358946659007692      0.4654800000000000      0.2493796876820158
   -1.1358938318727732      0.4654800000000000      0.2493796566113381
   -1.1358933821991131      0.4654800000000000      0.2493794449522388
   -1.1358944269228597      0.4654800000000000      0.2493800302141716
   -1.1358928899296319      0.4654800000000000      0.2493792129998784
   -1.1358935476498351      0.4654800000000000      0.2493798616736516
   -1.1358940755878351      0.4654800000000000      0.2493797570679164
   -1.1358938526880074      0.4654800000000000      0.2493798830532881
   -1.1358926074617084      0.4654800000000000      0.2493784481155721
   -1.1358928511770980      0.4654800000000000      0.2493784682336950
   -1.1358929668251185      0.4654800000000000      0.2493787752864626
   -1.1358951569782063      0.4654800000000000      0.2493805092048015
   -1.1358939920974189      0.4654800000000000      0.2493794121498949
   -1.1358934589255343      0.4654800000000000      0.2493794015504440
   -1.1358930321331049      0.4654800000000000      0.2493790558258670
   -1.1358954097047607      0.4654800000000000      0.2493809552167323
   -1.1358931374404719      0.4654800000000000      0.2493791559387591
   -1.1358940523119612      0.4654800000000000      0.2493792735683390
   -1.1358935471252576      0.4654800000000000      0.2493797325430125
   -1.1358921442400611      0.4654800000000000      0.2493780602765995
   -1.1358932764557439      0.4654800000000000      0.2493790855675682
   -1.1358930437645105      0.4654800000000000      0.2493796292020393
   -1.1358926898014612      0.4654800000000000      0.2493787361890779
   -1.1358937631931765      0.4654800000000000      0.2493788690241922
   -1.1358943677427162      0.4654800000000000      0.2493794461112388
   -1.1358933921572589      0.4654800000000000      0.2493794324496281
   -1.1358934105296628      0.4654800000000000      0.2493791913184522
   -1.1358938634224811      0.4654800000000000      0.2493798603417014
   -1.1358933308403139      0.4654800000000000      0.2493787836651166
   -1.1358931046028184      0.4654800000000000      0.2493789598947078
   -1.1358939321268708      0.4654800000000000      0.2493794012750788
   -1.1358937453575670      0.4654800000000000      0.2493802624234319
   -1.1358925218206666      0.4654800000000000      0.2493789319329427
   -1.1358950300202411      0.4654800000000000      0.2493807116435527
   -1.1358950356688422      0.4654800000000000      0.2493804382333836
   -1.1358939673995432      0.4654800000000000      0.2493798042671135
   -1.1358941569882666      0.4654800000000000      0.2493799830761291
   -1.1358931687919001      0.4654800000000000      0.2493790997447240
   -1.1358937024855189      0.4654800000000000      0.2493791163655155
   -1.1358948013950319      0.4654800000000000      0.2493799413540637
   -1.1358937828643572      0.4654800000000000      0.2493798619030912
   -1.1358931477142691      0.4654800000000000      0.2493790249093434
   -1.1358931598721083      0.4654800000000000      0.2493794821664279
   -1.1358926271843315      0.4654800000000000      0.2493788882160786
   -1.1358931464989246      0.4654800000000000      0.2493793600446323
   -1.1358942512159296      0.4654800000000000      0.2493798507964165
   -1.1358935726535648      0.4654800000000000      0.2493796802818077
   -1.1358922565643246      0.4654800000000000      0.2493781482247548
   -1.1358934289670053      0.4654800000000000      0.2493793359457139
   -1.1358949624205579      0.4654800000000000      0.2493805263740058
   -1.1358936554688557      0.4654800000000000      0.2493792053179795
   -1.1358936964261974      0.4654800000000000      0.2493792662551624
   -1.1358930329718586      0.4654800000000000      0.2493785380410585
   -1.1358932449103893      0.4654800000000000      0.2493786657458988
   -1.1358936220311961      0.4654800000000000      0.2493791255518462
   -1.1358938204806137      0.4654800000000000      0.2493797249258643
   -1.1358946509669727      0.4654800000000000      0.2493797589304498
   -1.1358919135026380      0.4654800000000000      0.2493780261741788
   -1.1358941270297116      0.4654800000000000      0.2493800080846801
   -1.1358941153665603      0.4654800000000000      0.2493799404755930
   -1.1358940686373964      0.4654800000000000      0.2493803087337250
   -1.1358941680786401      0.4654800000000000      0.2493794125886600
   -1.1358930774711977      0.4654800000000000      0.2493791889251962
   -1.1358939375052113      0.4654800000000000      0.2493797020873037
   -1.1358931415225255      0.4654800000000000      0.2493796941705701
   -1.1358940841041667      0.4654800000000000      0.2493798900190634
   -1.1358936397190167      0.4654800000000000      0.2493797370975062
   -1.1358925302401239      0.4654800000000000      0.2493791329549142
   -1.1358933825659254      0.4654800000000000      0.2493791848084309
   -1.1358944708487235      0.4654800000000000      0.2493803216107424
   -1.1358926112412897      0.4654800000000000      0.2493778895859630
   -1.1358949590541403      0.4654800000000000      0.2493804549820126
   -1.1358915490165957      0.4654800000000000      0.2493781500670238
   -1.1358937194358874      0.4654800000000000      0.2493790508525435
   -1.1358940770022887      0.4654800000000000      0.2493801041663787
   -1.1358947234870096      0.4654800000000000      0.2493805234874526
   -1.1358930697260980      0.4654800000000000      0.2493792177341904
   -1.1358942984299818      0.4654800000000000      0.2493801399406162
   -1.1358944180983708      0.4654800000000000      0.2493797038783589
   -1.1358924869986600      0.4654800000000000      0.2493788764028137
   -1.1358940970273408      0.4654800000000000      0.2493789623169862
   -1.1358926099477813      0.4654800000000000      0.2493788874414236
   -1.1358937407317544      0.4654800000000000      0.2493799070021997
   -1.1358943924269562      0.4654800000000000      0.2493803222599412
   -1.1358927003843455      0.4654800000000000      0.2493786952629981
   -1.1358936817484975      0.4654800000000000      0.2493791587407333
   -1.1358937457835965      0.4654800000000000      0.2493795439365569
   -1.1358931220566784      0.4654800000000000      0.2493792887774521
   -1.1358929781662899      0.4654800000000000      0.2493790394826557
   -1.1358941941912930      0.4654800000000000      0.2493794865831971
   -1.1358944671452578      0.4654800000000000      0.2493802849985258
   -1.1358936042980370      0.4654800000000000      0.2493791230568387
   -1.1358940835545470      0.4654800000000000      0.2493796126258026
   -1.1358932935011514      0.4654800000000000      0.2493797217686096
   -1.1358946380880017      0.4654800000000000      0.2493802601366305
   -1.1358932561561208      0.4654800000000000      0.2493787806337276
   -1.1358938025180700      0.4654800000000000      0.2493795230852451
   -1.1358921246001292      0.4654800000000000      0.2493784819726980
   -1.1358950855508663      0.4654800000000000      0.2493806300026028
   -1.1358942320990877      0.4654800000000000      0.2493797693820685
   -1.1358924140133551      0.4654800000000000      0.2493785657083029
   -1.1358924210069430      0.4654800000000000      0.2493786131916152
   -1.1358943229428176      0.4654800000000000      0.2493805945519154
   -1.1358936755056905      0.4654800000000000      0.2493789465288988
   -1.1358937967356542      0.4654800000000000      0.2493791770743283
   -1.1358947174944514      0.4654800000000000      0.2493801715055162
   -1.1358941699589904      0.4654800000000000      0.2493795590245484
   -1.1358930295345298      0.4654800000000000      0.2493787195860278
   -1.1358930547816484      0.4654800000000000      0.2493787465049434
   -1.1358932012337131      0.4654800000000000      0.2493788190982785
   -1.1358932057962430      0.4654800000000000      0.2493791552401189
   -1.1358939241219668      0.4654800000000000      0.2493798048646826
   -1.1358927650840029      0.4654800000000000      0.2493788407875692
   -1.1358947052171222      0.4654800000000000      0.2493805698292100
   -1.1358940854745569      0.4654800000000000      0.2493793958075537
   -1.1358949041844753      0.4654800000000000      0.2493801938430925


==> anc/lamb=1.8/Nx=176_lamb=1.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.8
# Nx:      176
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -1.1361636363636363
#   n_meas:             3885
#   tau_int:            3.6586900696376956
#   n_independent:      467.0941973247913
#   n_eff (at crossing):2992.095155815024
# Ensemble 2:
#   musq:               -1.1360454545454546
#   n_meas:             3885
#   tau_int:            2.762679636031685
#   n_independent:      595.3695172973262
#   n_eff (at crossing):3518.326048565525
# Ensemble 3:
#   musq:               -1.1359272727272727
#   n_meas:             3811
#   tau_int:            2.992713512699514
#   n_independent:      545.5643565014989
#   n_eff (at crossing):3766.9952194354037
# Ensemble 4:
#   musq:               -1.135809090909091
#   n_meas:             3811
#   tau_int:            2.6361523849597024
#   n_independent:      607.5916492892244
#   n_eff (at crossing):3776.0325849220403
# Ensemble 5:
#   musq:               -1.135690909090909
#   n_meas:             3885
#   tau_int:            2.6784373756063196
#   n_independent:      611.1493700987103
#   n_eff (at crossing):3535.7229593763554
# Ensemble 6:
#   musq:               -1.1355727272727272
#   n_meas:             3885
#   tau_int:            2.8797254860121906
#   n_independent:      574.7508216390665
#   n_eff (at crossing):3050.9968245487025
# Ensemble 7:
#   musq:               -1.1354545454545455
#   n_meas:             3885
#   tau_int:            2.4687244297351634
#   n_independent:      654.3214252369286
#   n_eff (at crossing):2300.718948262287
# Ensemble 8:
#   musq:               -1.1353363636363636
#   n_meas:             3811
#   tau_int:            2.272134019808567
#   n_independent:      687.3765793370937
#   n_eff (at crossing):NaN
#
# === Crossing result ===
# musqcrit_central:   -1.1358641932749904
# musqcrit_err:       1.3305501796622397e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2493112689636463
# phisq_err:          1.0215034084670692e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -1.1358653266485679      0.4654800000000000      0.2493124550282068
   -1.1358643524284513      0.4654800000000000      0.2493109282671678
   -1.1358638374239201      0.4654800000000000      0.2493108957059815
   -1.1358626987002354      0.4654800000000000      0.2493104300503357
   -1.1358650341002619      0.4654800000000000      0.2493112812710631
   -1.1358654468253215      0.4654800000000000      0.2493117660166490
   -1.1358635259111005      0.4654800000000000      0.2493109142832029
   -1.1358647729159639      0.4654800000000000      0.2493120567388993
   -1.1358642832170149      0.4654800000000000      0.2493115749664683
   -1.1358623390612248      0.4654800000000000      0.2493101003106969
   -1.1358621798005661      0.4654800000000000      0.2493089274350849
   -1.1358639283261471      0.4654800000000000      0.2493114236127725
   -1.1358623424182774      0.4654800000000000      0.2493104674877075
   -1.1358633695428166      0.4654800000000000      0.2493108243023135
   -1.1358627928107119      0.4654800000000000      0.2493098141791707
   -1.1358644094932817      0.4654800000000000      0.2493105871967282
   -1.1358653065109092      0.4654800000000000      0.2493124241141751
   -1.1358642865900268      0.4654800000000000      0.2493107138274629
   -1.1358623627517745      0.4654800000000000      0.2493101338398265
   -1.1358642883115597      0.4654800000000000      0.2493104854300009
   -1.1358635590699442      0.4654800000000000      0.2493113623343946
   -1.1358637408256540      0.4654800000000000      0.2493116350586159
   -1.1358628560681723      0.4654800000000000      0.2493112120202270
   -1.1358642478854426      0.4654800000000000      0.2493115806087695
   -1.1358625121024377      0.4654800000000000      0.2493092574292178
   -1.1358627804716099      0.4654800000000000      0.2493108284147016
   -1.1358652697918930      0.4654800000000000      0.2493120362819049
   -1.1358650279337013      0.4654800000000000      0.2493117812230551
   -1.1358661439670681      0.4654800000000000      0.2493124305746300
   -1.1358644146865138      0.4654800000000000      0.2493118055254499
   -1.1358631896537525      0.4654800000000000      0.2493103016084988
   -1.1358640213608748      0.4654800000000000      0.2493109007030386
   -1.1358624794393468      0.4654800000000000      0.2493105960856818
   -1.1358632978717722      0.4654800000000000      0.2493107332299795
   -1.1358664358883976      0.4654800000000000      0.2493124318084353
   -1.1358649862471595      0.4654800000000000      0.2493116329209943
   -1.1358638973626694      0.4654800000000000      0.2493103502450876
   -1.1358652443714383      0.4654800000000000      0.2493121190354992
   -1.1358640038303962      0.4654800000000000      0.2493107801393041
   -1.1358652728209626      0.4654800000000000      0.2493122192953131
   -1.1358640937858480      0.4654800000000000      0.2493121202193222
   -1.1358635315477865      0.4654800000000000      0.2493112077900207
   -1.1358640868499554      0.4654800000000000      0.2493114059477251
   -1.1358640775830311      0.4654800000000000      0.2493119965825981
   -1.1358637749313134      0.4654800000000000      0.2493113357238566
   -1.1358631202581528      0.4654800000000000      0.2493110412152946
   -1.1358646636932350      0.4654800000000000      0.2493112631332528
   -1.1358632189464588      0.4654800000000000      0.2493119183512540
   -1.1358652236353362      0.4654800000000000      0.2493125103460629
   -1.1358652547231247      0.4654800000000000      0.2493125913726119
   -1.1358636697770761      0.4654800000000000      0.2493119184737466
   -1.1358603648468779      0.4654800000000000      0.2493099099001189
   -1.1358641045699045      0.4654800000000000      0.2493119625767624
   -1.1358624931230679      0.4654800000000000      0.2493102872686844
   -1.1358617840651331      0.4654800000000000      0.2493102839842538
   -1.1358658893880300      0.4654800000000000      0.2493115004176316
   -1.1358653873094355      0.4654800000000000      0.2493123563354857
   -1.1358626015577611      0.4654800000000000      0.2493110141485395
   -1.1358631012472504      0.4654800000000000      0.2493104951029780
   -1.1358636603927168      0.4654800000000000      0.2493117939225821
   -1.1358653438808415      0.4654800000000000      0.2493118426799776
   -1.1358629572063490      0.4654800000000000      0.2493099612569570
   -1.1358648505719546      0.4654800000000000      0.2493111707764699
   -1.1358657271525199      0.4654800000000000      0.2493129803821487
   -1.1358646789442681      0.4654800000000000      0.2493115343479080
   -1.1358649695479555      0.4654800000000000      0.2493122038899634
   -1.1358659930598494      0.4654800000000000      0.2493128124927178
   -1.1358646681033655      0.4654800000000000      0.2493125343774887
   -1.1358644006212260      0.4654800000000000      0.2493124853195405
   -1.1358647450100463      0.4654800000000000      0.2493117365137806
   -1.1358646435281790      0.4654800000000000      0.2493114167774245
   -1.1358651340051549      0.4654800000000000      0.2493120866779339
   -1.1358641071288045      0.4654800000000000      0.2493113764955964
   -1.1358652620826306      0.4654800000000000      0.2493124255572854
   -1.1358642990702059      0.4654800000000000      0.2493114853256805
   -1.1358654231786187      0.4654800000000000      0.2493112383789676
   -1.1358654476429273      0.4654800000000000      0.2493130573549050
   -1.1358655586163158      0.4654800000000000      0.2493121752218390
   -1.1358643327038260      0.4654800000000000      0.2493117250104071
   -1.1358648755454901      0.4654800000000000      0.2493116479176740
   -1.1358638989735408      0.4654800000000000      0.2493111915537155
   -1.1358641202227200      0.4654800000000000      0.2493113846623001
   -1.1358649883705729      0.4654800000000000      0.2493124451517492
   -1.1358651075839825      0.4654800000000000      0.2493127243178780
   -1.1358638689984706      0.4654800000000000      0.2493103967485857
   -1.1358630581451630      0.4654800000000000      0.2493107012757915
   -1.1358618555858728      0.4654800000000000      0.2493099946179063
   -1.1358612906836716      0.4654800000000000      0.2493089902781978
   -1.1358644035167567      0.4654800000000000      0.2493111353861132
   -1.1358650295159258      0.4654800000000000      0.2493114618730840
   -1.1358644891354011      0.4654800000000000      0.2493115250625096
   -1.1358659321589322      0.4654800000000000      0.2493116924545908
   -1.1358633334641841      0.4654800000000000      0.2493105141251500
   -1.1358633836370267      0.4654800000000000      0.2493108353880722
   -1.1358660329033752      0.4654800000000000      0.2493124788311621
   -1.1358626531394425      0.4654800000000000      0.2493105092947531
   -1.1358633826283888      0.4654800000000000      0.2493111885105594
   -1.1358631418309306      0.4654800000000000      0.2493107678762956
   -1.1358611682285744      0.4654800000000000      0.2493088072838000
   -1.1358641727323959      0.4654800000000000      0.2493123089744486
   -1.1358627147152196      0.4654800000000000      0.2493101524512096
   -1.1358636645837461      0.4654800000000000      0.2493116034316676
   -1.1358647118206324      0.4654800000000000      0.2493120104152517
   -1.1358645467712583      0.4654800000000000      0.2493115655368870
   -1.1358653961890843      0.4654800000000000      0.2493124678640459
   -1.1358614888010616      0.4654800000000000      0.2493091537500525
   -1.1358642864858604      0.4654800000000000      0.2493119803822884
   -1.1358654344786041      0.4654800000000000      0.2493120398300377
   -1.1358641266240805      0.4654800000000000      0.2493116137882740
   -1.1358633328888990      0.4654800000000000      0.2493107248772795
   -1.1358650984218581      0.4654800000000000      0.2493115516367015
   -1.1358624514709643      0.4654800000000000      0.2493106884951848
   -1.1358647291661910      0.4654800000000000      0.2493118967086063
   -1.1358644307497525      0.4654800000000000      0.2493123967890158
   -1.1358638517798165      0.4654800000000000      0.2493115381761022
   -1.1358634419570650      0.4654800000000000      0.2493110201521948
   -1.1358646406342332      0.4654800000000000      0.2493118459956470
   -1.1358646848286578      0.4654800000000000      0.2493119854614581
   -1.1358625309730368      0.4654800000000000      0.2493089300499019
   -1.1358651452832200      0.4654800000000000      0.2493118108070071
   -1.1358652453746618      0.4654800000000000      0.2493117682163024
   -1.1358645921614674      0.4654800000000000      0.2493121301206430
   -1.1358654852062291      0.4654800000000000      0.2493122294618484
   -1.1358652432866614      0.4654800000000000      0.2493120335260616
   -1.1358650070765672      0.4654800000000000      0.2493119877032397
   -1.1358622219979739      0.4654800000000000      0.2493100491682969
   -1.1358642882586698      0.4654800000000000      0.2493110411951368
   -1.1358621950214998      0.4654800000000000      0.2493104068180416


==> anc/lamb=1.8/Nx=52_lamb=1.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.8
# Nx:      52
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -1.1377
#   n_meas:             29001
#   tau_int:            1.7899592317012656
#   n_independent:      6332.208800602633
#   n_eff (at crossing):26009.47570750336
# Ensemble 2:
#   musq:               -1.137318181818182
#   n_meas:             29001
#   tau_int:            1.7753095282354339
#   n_independent:      6372.979069465569
#   n_eff (at crossing):27391.27964873655
# Ensemble 3:
#   musq:               -1.1369363636363636
#   n_meas:             29001
#   tau_int:            1.7647478272176584
#   n_independent:      6402.699596720442
#   n_eff (at crossing):28377.745035212483
# Ensemble 4:
#   musq:               -1.1365545454545454
#   n_meas:             29001
#   tau_int:            1.7647811416965429
#   n_independent:      6402.605414286392
#   n_eff (at crossing):28907.779747840235
# Ensemble 5:
#   musq:               -1.1363636363636365
#   n_meas:             4001
#   tau_int:            1.7685241262576832
#   n_independent:      881.8508813041215
#   n_eff (at crossing):4000.501471731988
# Ensemble 6:
#   musq:               -1.1361727272727273
#   n_meas:             29001
#   tau_int:            1.7627355040584944
#   n_independent:      6408.393722550235
#   n_eff (at crossing):28967.065598076697
# Ensemble 7:
#   musq:               -1.135790909090909
#   n_meas:             29001
#   tau_int:            1.7843751511466077
#   n_independent:      6347.687678497856
#   n_eff (at crossing):28552.081266182402
# Ensemble 8:
#   musq:               -1.1354090909090908
#   n_meas:             29001
#   tau_int:            1.7817923652292187
#   n_independent:      6354.8726961155135
#   n_eff (at crossing):27657.301960666475
# Ensemble 9:
#   musq:               -1.1350272727272728
#   n_meas:             29001
#   tau_int:            1.7665483604088807
#   n_independent:      6397.613328393372
#   n_eff (at crossing):26396.70615413995
#
# === Crossing result ===
# musqcrit_central:   -1.1363170956891353
# musqcrit_err:       1.99099021048157e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.2509374445643182
# phisq_err:          1.250930593433288e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -1.1363156207798371      0.4654800000000000      0.2509367532968129
   -1.1363159459138261      0.4654800000000000      0.2509365645475206
   -1.1363171561672849      0.4654800000000000      0.2509369063181495
   -1.1363196968580889      0.4654800000000000      0.2509391296548005
   -1.1363204728162237      0.4654800000000000      0.2509403626507174
   -1.1363177651404606      0.4654800000000000      0.2509388207219965
   -1.1363185565558751      0.4654800000000000      0.2509382479370739
   -1.1363171513626085      0.4654800000000000      0.2509373654106196
   -1.1363158963097311      0.4654800000000000      0.2509365477104381
   -1.1363191300828217      0.4654800000000000      0.2509387524849871
   -1.1363168707787750      0.4654800000000000      0.2509377985736693
   -1.1363163147018831      0.4654800000000000      0.2509370210358967
   -1.1363198640316821      0.4654800000000000      0.2509384031008413
   -1.1363183268781865      0.4654800000000000      0.2509397781985435
   -1.1363173702366431      0.4654800000000000      0.2509374611008597
   -1.1363194386203244      0.4654800000000000      0.2509383566376651
   -1.1363168335669755      0.4654800000000000      0.2509374964520933
   -1.1363161791303817      0.4654800000000000      0.2509350843946362
   -1.1363150959646828      0.4654800000000000      0.2509361311105840
   -1.1363148545606716      0.4654800000000000      0.2509366006505763
   -1.1363158778776274      0.4654800000000000      0.2509372999136895
   -1.1363156008967357      0.4654800000000000      0.2509361788857326
   -1.1363154370457726      0.4654800000000000      0.2509376203802405
   -1.1363146601225467      0.4654800000000000      0.2509357050592301
   -1.1363164814663143      0.4654800000000000      0.2509366620250649
   -1.1363143581618265      0.4654800000000000      0.2509359520317824
   -1.1363142731371336      0.4654800000000000      0.2509355293944893
   -1.1363162163832663      0.4654800000000000      0.2509374323764498
   -1.1363161761424010      0.4654800000000000      0.2509356536804133
   -1.1363138367327297      0.4654800000000000      0.2509361675161773
   -1.1363164705413606      0.4654800000000000      0.2509372551018480
   -1.1363150168156897      0.4654800000000000      0.2509367465097354
   -1.1363136282774313      0.4654800000000000      0.2509359446718418
   -1.1363176389818301      0.4654800000000000      0.2509380514781707
   -1.1363171344399998      0.4654800000000000      0.2509378022288506
   -1.1363204237898485      0.4654800000000000      0.2509398067370808
   -1.1363161500945171      0.4654800000000000      0.2509371643256123
   -1.1363152096049309      0.4654800000000000      0.2509368508467776
   -1.1363159226229362      0.4654800000000000      0.2509375950922876
   -1.1363187976425617      0.4654800000000000      0.2509380437874786
   -1.1363164898472324      0.4654800000000000      0.2509372463056886
   -1.1363171361245246      0.4654800000000000      0.2509369364632428
   -1.1363188851077255      0.4654800000000000      0.2509387244042376
   -1.1363160004150517      0.4654800000000000      0.2509373600408457
   -1.1363169709678052      0.4654800000000000      0.2509383301317415
   -1.1363142841215730      0.4654800000000000      0.2509367384626547
   -1.1363178080408352      0.4654800000000000      0.2509380235139044
   -1.1363162886442273      0.4654800000000000      0.2509373849242131
   -1.1363147799818347      0.4654800000000000      0.2509364591546763
   -1.1363168025025185      0.4654800000000000      0.2509371608607195
   -1.1363186846258955      0.4654800000000000      0.2509378465764411
   -1.1363173971082077      0.4654800000000000      0.2509369936676063
   -1.1363180670381090      0.4654800000000000      0.2509384624463159
   -1.1363147212885638      0.4654800000000000      0.2509371241435958
   -1.1363165426026611      0.4654800000000000      0.2509372824850444
   -1.1363184022232802      0.4654800000000000      0.2509380936747916
   -1.1363196056832616      0.4654800000000000      0.2509396930308714
   -1.1363152622163637      0.4654800000000000      0.2509373631406560
   -1.1363188175619163      0.4654800000000000      0.2509384171422906
   -1.1363157618232931      0.4654800000000000      0.2509374224968142
   -1.1363172144039178      0.4654800000000000      0.2509384593566230
   -1.1363154776139266      0.4654800000000000      0.2509372232153931
   -1.1363142947088409      0.4654800000000000      0.2509351181080526
   -1.1363173368734021      0.4654800000000000      0.2509375605140496
   -1.1363184300948499      0.4654800000000000      0.2509386681182934
   -1.1363194686455855      0.4654800000000000      0.2509384863067466
   -1.1363177601404009      0.4654800000000000      0.2509379333211489
   -1.1363140947739152      0.4654800000000000      0.2509356409169105
   -1.1363195378691422      0.4654800000000000      0.2509388587189422
   -1.1363146203599956      0.4654800000000000      0.2509353906977607
   -1.1363165774805690      0.4654800000000000      0.2509373190680084
   -1.1363159817363369      0.4654800000000000      0.2509371872490046
   -1.1363184089427261      0.4654800000000000      0.2509397151959548
   -1.1363150183389252      0.4654800000000000      0.2509354433212406
   -1.1363183986726788      0.4654800000000000      0.2509383559788469
   -1.1363163453741194      0.4654800000000000      0.2509362281344766
   -1.1363177016719530      0.4654800000000000      0.2509382467186954
   -1.1363176846977081      0.4654800000000000      0.2509372658286343
   -1.1363165580769721      0.4654800000000000      0.2509368119047855
   -1.1363177557628541      0.4654800000000000      0.2509380227449292
   -1.1363159621450918      0.4654800000000000      0.2509373994875270
   -1.1363200043011132      0.4654800000000000      0.2509383225210001
   -1.1363175593235224      0.4654800000000000      0.2509371433208558
   -1.1363171418158411      0.4654800000000000      0.2509373122707691
   -1.1363188035182545      0.4654800000000000      0.2509372627631807
   -1.1363160858400698      0.4654800000000000      0.2509361178080310
   -1.1363127067177283      0.4654800000000000      0.2509348320072480
   -1.1363173413563508      0.4654800000000000      0.2509376445362232
   -1.1363169438355314      0.4654800000000000      0.2509370886800760
   -1.1363165583212964      0.4654800000000000      0.2509382144586955
   -1.1363201262036700      0.4654800000000000      0.2509391176912148
   -1.1363140146624990      0.4654800000000000      0.2509358090529114
   -1.1363166327794609      0.4654800000000000      0.2509371229401380
   -1.1363142022782684      0.4654800000000000      0.2509365737898621
   -1.1363187826325636      0.4654800000000000      0.2509391059457715
   -1.1363186387387827      0.4654800000000000      0.2509380595952966
   -1.1363170543641794      0.4654800000000000      0.2509372836917677
   -1.1363121907211513      0.4654800000000000      0.2509345538972960
   -1.1363173000290814      0.4654800000000000      0.2509371751551165
   -1.1363164683868574      0.4654800000000000      0.2509368624326619
   -1.1363127799615247      0.4654800000000000      0.2509352422827936
   -1.1363164891532991      0.4654800000000000      0.2509370905623651
   -1.1363160208433798      0.4654800000000000      0.2509371378833081
   -1.1363185516307026      0.4654800000000000      0.2509383138003399
   -1.1363144679820021      0.4654800000000000      0.2509362631393391
   -1.1363189404554124      0.4654800000000000      0.2509385717592110
   -1.1363197124047049      0.4654800000000000      0.2509386131822474
   -1.1363188966489646      0.4654800000000000      0.2509382181482954
   -1.1363172989332213      0.4654800000000000      0.2509372720486932
   -1.1363158288208801      0.4654800000000000      0.2509377900255718
   -1.1363174390163719      0.4654800000000000      0.2509375099528625
   -1.1363169420337840      0.4654800000000000      0.2509363071864000
   -1.1363185400470022      0.4654800000000000      0.2509378113507024
   -1.1363184400020849      0.4654800000000000      0.2509383444344243
   -1.1363151849157207      0.4654800000000000      0.2509362542686955
   -1.1363169339412227      0.4654800000000000      0.2509380016584806
   -1.1363156912959038      0.4654800000000000      0.2509360193944422
   -1.1363184887660813      0.4654800000000000      0.2509375561350731
   -1.1363161804228210      0.4654800000000000      0.2509368409879024
   -1.1363173136686582      0.4654800000000000      0.2509381611271670
   -1.1363142653570497      0.4654800000000000      0.2509355629835793
   -1.1363122526958032      0.4654800000000000      0.2509355160300741
   -1.1363165090541287      0.4654800000000000      0.2509380302133793
   -1.1363155596471306      0.4654800000000000      0.2509379488940930
   -1.1363165998706175      0.4654800000000000      0.2509381233771853
   -1.1363154280656369      0.4654800000000000      0.2509368770589921
   -1.1363178733640487      0.4654800000000000      0.2509380436290605
   -1.1363159410186614      0.4654800000000000      0.2509369650665388


==> anc/lamb=1.8/Nx=64_lamb=1.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.8
# Nx:      64
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -1.1377
#   n_meas:             29001
#   tau_int:            1.8517776898140852
#   n_independent:      6165.761356953049
#   n_eff (at crossing):22178.18495594063
# Ensemble 2:
#   musq:               -1.137318181818182
#   n_meas:             29001
#   tau_int:            1.9042261773557123
#   n_independent:      6031.2545202999045
#   n_eff (at crossing):24784.616961942556
# Ensemble 3:
#   musq:               -1.1369363636363636
#   n_meas:             29001
#   tau_int:            1.8687794520095047
#   n_independent:      6121.5070012950355
#   n_eff (at crossing):26984.369643287515
# Ensemble 4:
#   musq:               -1.1365545454545454
#   n_meas:             29001
#   tau_int:            1.871872496057441
#   n_independent:      6113.524240490553
#   n_eff (at crossing):28427.232698707587
# Ensemble 5:
#   musq:               -1.1363636363636365
#   n_meas:             4001
#   tau_int:            1.9200095000129949
#   n_independent:      826.6496474452922
#   n_eff (at crossing):3977.912376502373
# Ensemble 6:
#   musq:               -1.1361727272727273
#   n_meas:             29001
#   tau_int:            1.8402705003780992
#   n_independent:      6196.078614697432
#   n_eff (at crossing):28995.772159333
# Ensemble 7:
#   musq:               -1.135790909090909
#   n_meas:             29001
#   tau_int:            1.857025552538104
#   n_independent:      6152.033432300086
#   n_eff (at crossing):28621.80545983085
# Ensemble 8:
#   musq:               -1.1354090909090908
#   n_meas:             29001
#   tau_int:            1.8285985367677988
#   n_independent:      6227.136095398977
#   n_eff (at crossing):27350.200013599253
# Ensemble 9:
#   musq:               -1.1350272727272728
#   n_meas:             29001
#   tau_int:            1.8391004563206348
#   n_independent:      6199.177962116702
#   n_eff (at crossing):25290.82437573242
#
# === Crossing result ===
# musqcrit_central:   -1.1361322825573112
# musqcrit_err:       1.541015497947147e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.25040259051521985
# phisq_err:          1.0136863354642519e-5
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -1.1361360461927525      0.4654800000000000      0.2504058846617436
   -1.1361335865530386      0.4654800000000000      0.2504037370544747
   -1.1361345722870793      0.4654800000000000      0.2504047579780605
   -1.1361340937237905      0.4654800000000000      0.2504042512277010
   -1.1361352047552409      0.4654800000000000      0.2504047282335297
   -1.1361331653536653      0.4654800000000000      0.2504041179126721
   -1.1361317404626272      0.4654800000000000      0.2504039026477404
   -1.1361317170672198      0.4654800000000000      0.2504031179777835
   -1.1361322359970600      0.4654800000000000      0.2504031280222698
   -1.1361358969195421      0.4654800000000000      0.2504049397252168
   -1.1361337497554196      0.4654800000000000      0.2504045730055686
   -1.1361291910525371      0.4654800000000000      0.2504015931337565
   -1.1361318238662239      0.4654800000000000      0.2504035760581829
   -1.1361340535035620      0.4654800000000000      0.2504051111892713
   -1.1361316675365367      0.4654800000000000      0.2504023984220073
   -1.1361331756313857      0.4654800000000000      0.2504038126264219
   -1.1361341954512703      0.4654800000000000      0.2504037648005770
   -1.1361326720974032      0.4654800000000000      0.2504038967439126
   -1.1361338358487156      0.4654800000000000      0.2504039872397901
   -1.1361333686685249      0.4654800000000000      0.2504048094941925
   -1.1361316904564331      0.4654800000000000      0.2504032607019800
   -1.1361318382281118      0.4654800000000000      0.2504034765257731
   -1.1361320428010744      0.4654800000000000      0.2504027138705828
   -1.1361324308450627      0.4654800000000000      0.2504025277138082
   -1.1361327037963473      0.4654800000000000      0.2504033353821702
   -1.1361341316539124      0.4654800000000000      0.2504047405780361
   -1.1361318735124957      0.4654800000000000      0.2504035726836354
   -1.1361330897681003      0.4654800000000000      0.2504041115848464
   -1.1361320984594150      0.4654800000000000      0.2504037714284927
   -1.1361327825690095      0.4654800000000000      0.2504041221969524
   -1.1361351212708060      0.4654800000000000      0.2504053494605604
   -1.1361307956740185      0.4654800000000000      0.2504025350444339
   -1.1361325085743339      0.4654800000000000      0.2504035028172586
   -1.1361324697310435      0.4654800000000000      0.2504032016585621
   -1.1361333633773056      0.4654800000000000      0.2504044500650036
   -1.1361313999818303      0.4654800000000000      0.2504030427056267
   -1.1361320098281582      0.4654800000000000      0.2504024917847250
   -1.1361312513163948      0.4654800000000000      0.2504027855519272
   -1.1361328743240313      0.4654800000000000      0.2504038189011017
   -1.1361321158234969      0.4654800000000000      0.2504036263130889
   -1.1361339629793832      0.4654800000000000      0.2504045192038605
   -1.1361309755879418      0.4654800000000000      0.2504030958354739
   -1.1361321961278334      0.4654800000000000      0.2504030953984777
   -1.1361305655629073      0.4654800000000000      0.2504023889120503
   -1.1361332053048490      0.4654800000000000      0.2504039345833787
   -1.1361312174551761      0.4654800000000000      0.2504025613506982
   -1.1361332963042852      0.4654800000000000      0.2504038723785795
   -1.1361336409725902      0.4654800000000000      0.2504042678966838
   -1.1361339656842711      0.4654800000000000      0.2504043224387193
   -1.1361324446323346      0.4654800000000000      0.2504028318945538
   -1.1361328111320070      0.4654800000000000      0.2504033403153413
   -1.1361357617618630      0.4654800000000000      0.2504054121022128
   -1.1361333984515425      0.4654800000000000      0.2504033516748223
   -1.1361330202937023      0.4654800000000000      0.2504041790509565
   -1.1361336034104874      0.4654800000000000      0.2504038633715252
   -1.1361313447199319      0.4654800000000000      0.2504031512377038
   -1.1361295917813070      0.4654800000000000      0.2504017834940858
   -1.1361352098523023      0.4654800000000000      0.2504048993149253
   -1.1361338977699318      0.4654800000000000      0.2504042914724772
   -1.1361347877862380      0.4654800000000000      0.2504045092579208
   -1.1361318476306677      0.4654800000000000      0.2504040231108260
   -1.1361310570825303      0.4654800000000000      0.2504026968107418
   -1.1361332483522135      0.4654800000000000      0.2504036288996490
   -1.1361337931548252      0.4654800000000000      0.2504043282669507
   -1.1361329546528545      0.4654800000000000      0.2504036188431297
   -1.1361321770846093      0.4654800000000000      0.2504044281505685
   -1.1361322698850205      0.4654800000000000      0.2504034198882858
   -1.1361322492016617      0.4654800000000000      0.2504029512679729
   -1.1361323072185665      0.4654800000000000      0.2504025594709868
   -1.1361338962820442      0.4654800000000000      0.2504038845876655
   -1.1361335368459717      0.4654800000000000      0.2504038848905690
   -1.1361339179906531      0.4654800000000000      0.2504046720387291
   -1.1361333955751529      0.4654800000000000      0.2504040334430319
   -1.1361317595293237      0.4654800000000000      0.2504037769172069
   -1.1361327745864029      0.4654800000000000      0.2504037842917434
   -1.1361335625687508      0.4654800000000000      0.2504039537689536
   -1.1361311880146547      0.4654800000000000      0.2504021350245875
   -1.1361319992677390      0.4654800000000000      0.2504034654335208
   -1.1361328474200696      0.4654800000000000      0.2504031559966421
   -1.1361334436458712      0.4654800000000000      0.2504040363086668
   -1.1361325594807328      0.4654800000000000      0.2504036768680543
   -1.1361338124236968      0.4654800000000000      0.2504053811065791
   -1.1361309395727555      0.4654800000000000      0.2504028584491101
   -1.1361355555282968      0.4654800000000000      0.2504040427339360
   -1.1361336587023276      0.4654800000000000      0.2504041238813912
   -1.1361334153704230      0.4654800000000000      0.2504040755239393
   -1.1361356724255707      0.4654800000000000      0.2504061315786465
   -1.1361319836455048      0.4654800000000000      0.2504027337927403
   -1.1361332229567522      0.4654800000000000      0.2504042166056866
   -1.1361327634389242      0.4654800000000000      0.2504039792808811
   -1.1361349769207121      0.4654800000000000      0.2504051267221985
   -1.1361328504018875      0.4654800000000000      0.2504033793524298
   -1.1361319760925701      0.4654800000000000      0.2504033787972764
   -1.1361323466223976      0.4654800000000000      0.2504028340848785
   -1.1361337058902026      0.4654800000000000      0.2504043563538428
   -1.1361337702590140      0.4654800000000000      0.2504039262526427
   -1.1361328257166905      0.4654800000000000      0.2504041094824190
   -1.1361295119547616      0.4654800000000000      0.2504016727849297
   -1.1361342850976721      0.4654800000000000      0.2504039791569294
   -1.1361301587703065      0.4654800000000000      0.2504016457719320
   -1.1361315360328264      0.4654800000000000      0.2504025763267838
   -1.1361346047226915      0.4654800000000000      0.2504046038934162
   -1.1361305774635360      0.4654800000000000      0.2504022504885859
   -1.1361327942036021      0.4654800000000000      0.2504032000567876
   -1.1361320086026667      0.4654800000000000      0.2504037155298446
   -1.1361335967787718      0.4654800000000000      0.2504031225887170
   -1.1361324331787979      0.4654800000000000      0.2504030821967281
   -1.1361320390914651      0.4654800000000000      0.2504024664063304
   -1.1361348140355008      0.4654800000000000      0.2504043485441311
   -1.1361330054311203      0.4654800000000000      0.2504041173853443
   -1.1361313133224646      0.4654800000000000      0.2504026431334143
   -1.1361339432612658      0.4654800000000000      0.2504037442608879
   -1.1361302322476705      0.4654800000000000      0.2504022845327927
   -1.1361344314566957      0.4654800000000000      0.2504051294297527
   -1.1361328274909548      0.4654800000000000      0.2504039426554781
   -1.1361319793050215      0.4654800000000000      0.2504032253720631
   -1.1361327058658066      0.4654800000000000      0.2504038997051002
   -1.1361298634955634      0.4654800000000000      0.2504021042605885
   -1.1361309207976571      0.4654800000000000      0.2504013188322153
   -1.1361328866225673      0.4654800000000000      0.2504046583559277
   -1.1361315059116817      0.4654800000000000      0.2504034174254353
   -1.1361327095605718      0.4654800000000000      0.2504040700969631
   -1.1361339102715970      0.4654800000000000      0.2504035070268727
   -1.1361337384884269      0.4654800000000000      0.2504046261711572
   -1.1361330282277293      0.4654800000000000      0.2504036213667438
   -1.1361311956876765      0.4654800000000000      0.2504024180870982
   -1.1361336601106824      0.4654800000000000      0.2504035111976254
   -1.1361319070420210      0.4654800000000000      0.2504031623482600


==> anc/lamb=1.8/Nx=80_lamb=1.8/crossing_results.txt <==
# Binder Cumulant Crossing — reweighting result
# lambda:  1.8
# Nx:      80
# N_jack:  128
# N_jack_inner: 128
# u_star:  0.46548
#
# === Ensembles used ===
# Ensemble 1:
#   musq:               -1.1377
#   n_meas:             29001
#   tau_int:            1.8926141348456584
#   n_independent:      6060.525928028672
#   n_eff (at crossing):15095.475382136756
# Ensemble 2:
#   musq:               -1.137318181818182
#   n_meas:             29001
#   tau_int:            1.924564601435717
#   n_independent:      5980.66143150546
#   n_eff (at crossing):19488.297242575434
# Ensemble 3:
#   musq:               -1.1369363636363636
#   n_meas:             29001
#   tau_int:            2.0338121860387686
#   n_independent:      5722.799850714008
#   n_eff (at crossing):23692.98851030013
# Ensemble 4:
#   musq:               -1.1365545454545454
#   n_meas:             29001
#   tau_int:            1.9874659540307285
#   n_independent:      5829.42651999042
#   n_eff (at crossing):26992.852087390373
# Ensemble 5:
#   musq:               -1.1361727272727273
#   n_meas:             29001
#   tau_int:            1.9499587917900636
#   n_independent:      5918.670978708668
#   n_eff (at crossing):28801.120410951928
# Ensemble 6:
#   musq:               -1.135790909090909
#   n_meas:             29001
#   tau_int:            1.9294042567826966
#   n_independent:      5968.747259545545
#   n_eff (at crossing):28718.131035772672
# Ensemble 7:
#   musq:               -1.1354090909090908
#   n_meas:             29001
#   tau_int:            1.9154667532619607
#   n_independent:      6003.187574582775
#   n_eff (at crossing):26778.382685803143
# Ensemble 8:
#   musq:               -1.1350272727272728
#   n_meas:             29001
#   tau_int:            1.9323923995684347
#   n_independent:      5961.4147793640295
#   n_eff (at crossing):23493.337022039912
#
# === Crossing result ===
# musqcrit_central:   -1.1359979288784159
# musqcrit_err:       1.2742414822270746e-5
# U4_central:         0.4654799999999999
# U4_err:             1.2511578073120693e-15
# phisq:              0.249987197358893
# phisq_err:          8.474120171960103e-6
#
# === Jackknife samples ===
# musqcrit_sample         U4_sample               phisq_sample          
   -1.1359983611991462      0.4654800000000000      0.2499878751279838
   -1.1359981978152596      0.4654800000000000      0.2499871467757973
   -1.1359977894377862      0.4654800000000000      0.2499876499789135
   -1.1359956304562193      0.4654800000000000      0.2499863650235906
   -1.1359968385811872      0.4654800000000000      0.2499874285654108
   -1.1359979406110494      0.4654800000000000      0.2499872969017201
   -1.1359978040959502      0.4654800000000000      0.2499876789224573
   -1.1359981633713430      0.4654800000000000      0.2499882749969735
   -1.1359963821604555      0.4654800000000000      0.2499864400283939
   -1.1359981365975416      0.4654800000000000      0.2499877626201308
   -1.1359987604333708      0.4654800000000000      0.2499879545104201
   -1.1359967030124047      0.4654800000000000      0.2499861961714997
   -1.1359952821040618      0.4654800000000000      0.2499866786529461
   -1.1359973155006275      0.4654800000000000      0.2499869780330106
   -1.1359980441923190      0.4654800000000000      0.2499876245568868
   -1.1359971612908977      0.4654800000000000      0.2499871217299390
   -1.1359982635175738      0.4654800000000000      0.2499885666774720
   -1.1360005998356884      0.4654800000000000      0.2499896357223574
   -1.1359969512464267      0.4654800000000000      0.2499871328521439
   -1.1359972884591183      0.4654800000000000      0.2499868657805848
   -1.1359984981978359      0.4654800000000000      0.2499883730289225
   -1.1359966277631992      0.4654800000000000      0.2499865131661332
   -1.1359990797952761      0.4654800000000000      0.2499880251493960
   -1.1359982973471638      0.4654800000000000      0.2499878588986030
   -1.1359962758238158      0.4654800000000000      0.2499866123400140
   -1.1359977552742040      0.4654800000000000      0.2499882318464567
   -1.1359974905093053      0.4654800000000000      0.2499870359091308
   -1.1359965168394293      0.4654800000000000      0.2499868864142168
   -1.1359969250723954      0.4654800000000000      0.2499868159976115
   -1.1359985679166347      0.4654800000000000      0.2499880473346112
   -1.1359966007067459      0.4654800000000000      0.2499871538095284
   -1.1359987507507625      0.4654800000000000      0.2499882666776570
   -1.1359969863705048      0.4654800000000000      0.2499876012662982
   -1.1359981017430030      0.4654800000000000      0.2499876875824705
   -1.1359992444489480      0.4654800000000000      0.2499883642332336
   -1.1359994652123897      0.4654800000000000      0.2499891775269220
   -1.1359987411962973      0.4654800000000000      0.2499886877350190
   -1.1359977423497272      0.4654800000000000      0.2499874639862414
   -1.1359988484277375      0.4654800000000000      0.2499883044355438
   -1.1359975848600121      0.4654800000000000      0.2499877554320539
   -1.1359983588632523      0.4654800000000000      0.2499874070760767
   -1.1359983893754260      0.4654800000000000      0.2499874405172844
   -1.1359984705538015      0.4654800000000000      0.2499884238416346
   -1.1359983369799698      0.4654800000000000      0.2499887117002514
   -1.1359998002459886      0.4654800000000000      0.2499886671478321
   -1.1360017339740500      0.4654800000000000      0.2499899170099567
   -1.1359980612400100      0.4654800000000000      0.2499875639210895
   -1.1359970818218086      0.4654800000000000      0.2499881176039070
   -1.1359960554128701      0.4654800000000000      0.2499860210149821
   -1.1359987018062554      0.4654800000000000      0.2499882085391049
   -1.1359982210672332      0.4654800000000000      0.2499877753413827
   -1.1360010432029408      0.4654800000000000      0.2499899290537322
   -1.1359990921844532      0.4654800000000000      0.2499884959418333
   -1.1359983389509176      0.4654800000000000      0.2499874924034272
   -1.1359976909241789      0.4654800000000000      0.2499877996648205
   -1.1359981392189433      0.4654800000000000      0.2499882334034743
   -1.1359984407174417      0.4654800000000000      0.2499883077414230
   -1.1359974291960253      0.4654800000000000      0.2499862451823142
   -1.1359982254282994      0.4654800000000000      0.2499886083521212
   -1.1359988032493094      0.4654800000000000      0.2499882208779690
   -1.1359984119913458      0.4654800000000000      0.2499884470978050
   -1.1359997816480008      0.4654800000000000      0.2499885108835015
   -1.1359990071080306      0.4654800000000000      0.2499880412431402
   -1.1359986583030308      0.4654800000000000      0.2499879591643726
   -1.1359984883192700      0.4654800000000000      0.2499876966261305
   -1.1359965761916448      0.4654800000000000      0.2499861786898022
   -1.1359987934695837      0.4654800000000000      0.2499886835489610
   -1.1359971249154843      0.4654800000000000      0.2499872850496798
   -1.1359982645118891      0.4654800000000000      0.2499881045882642
   -1.1359962531119510      0.4654800000000000      0.2499865765600561
   -1.1359998363962795      0.4654800000000000      0.2499884535390487
   -1.1359982588040389      0.4654800000000000      0.2499876786704630
   -1.1359992760620803      0.4654800000000000      0.2499880706511201
   -1.1359985433324087      0.4654800000000000      0.2499878214583768
   -1.1359960263833797      0.4654800000000000      0.2499869720468585
   -1.1359969560021939      0.4654800000000000      0.2499877962784691
   -1.1359968223163108      0.4654800000000000      0.2499872832546574
   -1.1359967224637773      0.4654800000000000      0.2499877504156330
   -1.1359973473335403      0.4654800000000000      0.2499873608029197
   -1.1359975237701174      0.4654800000000000      0.2499876406255989
   -1.1359994508018070      0.4654800000000000      0.2499890705142130
   -1.1359973176138327      0.4654800000000000      0.2499876932454764
   -1.1359966205703427      0.4654800000000000      0.2499875499466652
   -1.1359982147136685      0.4654800000000000      0.2499882564308285
   -1.1359979458776954      0.4654800000000000      0.2499872537523375
   -1.1359981649000068      0.4654800000000000      0.2499881764766870
   -1.1359975817351295      0.4654800000000000      0.2499875400699673
   -1.1359996130653143      0.4654800000000000      0.2499886841773225
   -1.1359973051757462      0.4654800000000000      0.2499878411856211
   -1.1359986194301239      0.4654800000000000      0.2499875498420583
   -1.1359975048350524      0.4654800000000000      0.2499871642741364
   -1.1359970937790704      0.4654800000000000      0.2499876005195863
   -1.1359968354822021      0.4654800000000000      0.2499872637628106
   -1.1359983690290985      0.4654800000000000      0.2499873714280069
   -1.1359974075937966      0.4654800000000000      0.2499877970076089
   -1.1359987951052712      0.4654800000000000      0.2499879836380680
   -1.1359985546623446      0.4654800000000000      0.2499877180184624
   -1.1359983834630776      0.4654800000000000      0.2499879022621045
   -1.1359983456759331      0.4654800000000000      0.2499883592213456
   -1.1359981427226802      0.4654800000000000      0.2499883602579089
   -1.1359977741713081      0.4654800000000000      0.2499877123901461
   -1.1359988228194495      0.4654800000000000      0.2499872948644243
   -1.1360008401232848      0.4654800000000000      0.2499888066922083
   -1.1359974684239669      0.4654800000000000      0.2499882012149222
   -1.1359982129314430      0.4654800000000000      0.2499876948648780
   -1.1359949305511872      0.4654800000000000      0.2499856311611318
   -1.1359980890490851      0.4654800000000000      0.2499879278407984
   -1.1359975476552220      0.4654800000000000      0.2499881066128147
   -1.1359959389485117      0.4654800000000000      0.2499863008030251
   -1.1359987738512733      0.4654800000000000      0.2499883284945179
   -1.1359967101048341      0.4654800000000000      0.2499868162867497
   -1.1359986126260353      0.4654800000000000      0.2499874626923402
   -1.1359980869985606      0.4654800000000000      0.2499878874243031
   -1.1359997031675000      0.4654800000000000      0.2499889469915767
   -1.1359985230523033      0.4654800000000000      0.2499882234168771
   -1.1359973185339214      0.4654800000000000      0.2499875119990499
   -1.1359977066605000      0.4654800000000000      0.2499875958758015
   -1.1359983180470021      0.4654800000000000      0.2499883161737400
   -1.1359989462932047      0.4654800000000000      0.2499880187666553
   -1.1359974902507743      0.4654800000000000      0.2499886745602513
   -1.1359956788024097      0.4654800000000000      0.2499868395872251
   -1.1359975309759649      0.4654800000000000      0.2499879962569714
   -1.1359962839439077      0.4654800000000000      0.2499868342791627
   -1.1359973930056275      0.4654800000000000      0.2499880883953815
   -1.1359969810351926      0.4654800000000000      0.2499876546586271
   -1.1359972113082619      0.4654800000000000      0.2499877258510819
   -1.1359967985041139      0.4654800000000000      0.2499868884794958
   -1.1359987147407546      0.4654800000000000      0.2499876075056891

